Contact and Momentum Distribution of the Unitary Fermi Gas

A key quantity in strongly-interacting resonant Fermi gases is the contact $\mathcal{C}$, which characterizes numerous properties such as the momentum distribution at large momenta or the pair correlation function at short distances. The temperature dependence of $\mathcal{C}$ was measured at unitarity, where existing theoretical predictions differ substantially even at the qualitative level. We report accurate data for the contact and the momentum distribution of the unitary gas in the normal phase, obtained by Bold Diagrammatic Monte Carlo and Borel resummation. Our results agree with experimental data within error bars and provide crucial benchmarks for the development of advanced theoretical treatments and precision measurements.

==> anc/nk_betamu0.5.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.3651877604449330        7.4133167432832714E-003
   5.0000000000000001E-003   1.3651688832177324        7.4117899867633952E-003
   1.0000000000000000E-002   1.3651122492535512        7.4072080626597092E-003
   1.4999999999999999E-002   1.3650178534119193        7.3995671806705854E-003
   2.0000000000000000E-002   1.3648856859797758        7.3888601322285030E-003
   2.5000000000000001E-002   1.3647157338808720        7.3750771846972096E-003
   2.9999999999999999E-002   1.3645079801933002        7.3582057001633228E-003
   3.5000000000000003E-002   1.3642624042811258        7.3382302240230235E-003
   4.0000000000000001E-002   1.3639789817768930        7.3151324667708462E-003
   4.4999999999999998E-002   1.3636576846101729        7.2888913162549862E-003
   5.0000000000000003E-002   1.3632984810118851        7.2594828313152782E-003
   5.5000000000000000E-002   1.3629013355290232        7.2268802477390981E-003
   5.9999999999999998E-002   1.3624662090790014        7.1910539968025322E-003
   6.5000000000000002E-002   1.3619930588655298        7.1519716304100367E-003
   7.0000000000000007E-002   1.3614818387866612        7.1095981544175846E-003
   7.4999999999999997E-002   1.3609324981621471        7.0638948818613212E-003
   8.0000000000000002E-002   1.3603449856200946        7.0148228061266416E-003
   8.5000000000000006E-002   1.3597192401540190        6.9623349924892164E-003
   8.9999999999999997E-002   1.3590552031257881        6.9063857819078311E-003
   9.5000000000000001E-002   1.3583528394118458        6.8469538479116743E-003
  0.10000000000000001        1.3576119106337279        6.7838313156578511E-003
  0.10500000000000000        1.3568329879370078        6.7175322603922893E-003
  0.11000000000000000        1.3560142404060365        6.6464884834569471E-003
  0.11500000000000000        1.3551585802801422        6.5730418529388324E-003
  0.12000000000000000        1.3542667788494815        6.4986572185494751E-003
  0.12500000000000000        1.3532926849521500        6.3749740821417156E-003
  0.13000000000000000        1.3522548684771238        6.1607357385926598E-003
  0.13500000000000001        1.3511865650276251        5.9031112249769979E-003
  0.14000000000000001        1.3500966570159585        5.6805576403604618E-003
  0.14499999999999999        1.3489847993487580        5.4880292118084650E-003
  0.14999999999999999        1.3478537081662496        5.3585094385302234E-003
  0.15500000000000000        1.3466985234993940        5.2447873031751246E-003
  0.16000000000000000        1.3455167417601275        5.1183748630057035E-003
  0.16500000000000001        1.3443124554672612        5.3021024328467892E-003
  0.17000000000000001        1.3430795516488645        5.4514592564351982E-003
  0.17500000000000002        1.3418287824705115        5.5688946479748314E-003
  0.17999999999999999        1.3405667227414777        5.6514552346307312E-003
  0.18500000000000000        1.3392814488771625        5.7028966133545467E-003
  0.19000000000000000        1.3379667024632524        5.7418142597340793E-003
  0.19500000000000001        1.3366156902436603        5.7841391049193724E-003
  0.20000000000000001        1.3352275381912899        5.8277986807286908E-003
  0.20500000000000002        1.3338135296411062        5.8486015170577943E-003
  0.20999999999999999        1.3323736336677607        5.8461817428587803E-003
  0.21500000000000000        1.3309049070212244        5.8216246446840536E-003
  0.22000000000000000        1.3294072454586836        5.7694717963987507E-003
  0.22500000000000001        1.3278822903388030        5.6962283238370937E-003
  0.23000000000000001        1.3263305472094689        5.6106354738998387E-003
  0.23500000000000001        1.3247506087817391        5.5215527114065299E-003
  0.23999999999999999        1.3231394152692582        5.4378724608417084E-003
  0.24500000000000000        1.3214956463557399        5.3465095754086089E-003
  0.25000000000000000        1.3198198042684881        5.2368511638909432E-003
  0.25500000000000000        1.3181132517621350        5.1386852415542528E-003
  0.26000000000000001        1.3163759182221491        5.0438580689053936E-003
  0.26500000000000001        1.3146061648035718        4.9282791526394920E-003
  0.27000000000000002        1.3128012040729624        4.8318860667486696E-003
  0.27500000000000002        1.3109608732920852        4.8856336670559664E-003
  0.28000000000000003        1.3090891961782347        4.9786310361732422E-003
  0.28500000000000003        1.3071966247690507        5.0903044649996954E-003
  0.28999999999999998        1.3052829718869243        5.1923033718077605E-003
  0.29499999999999998        1.3033371011613273        5.2693358412290170E-003
  0.29999999999999999        1.3013582968456461        5.3683781461848490E-003
  0.30499999999999999        1.2993464659628009        5.5068707498420189E-003
  0.31000000000000000        1.2972977790852891        5.6205830694797676E-003
  0.31500000000000000        1.2952254419641291        5.6980243101591999E-003
  0.32000000000000001        1.2931495070462651        5.7518409497108181E-003
  0.32500000000000001        1.2910770176239257        5.7503552270221636E-003
  0.33000000000000002        1.2890028835168847        5.6904929244445679E-003
  0.33500000000000002        1.2869112526317248        5.6130316309150885E-003
  0.34000000000000002        1.2847940969443346        5.5351797363285549E-003
  0.34500000000000003        1.2826484331151060        5.4801791556433610E-003
  0.35000000000000003        1.2804738722449001        5.7264982322595692E-003
  0.35499999999999998        1.2782849948525910        6.0581680595275245E-003
  0.35999999999999999        1.2761119858680836        6.2127659660813350E-003
  0.36499999999999999        1.2739402840086087        7.5770736044720177E-003
  0.37000000000000000        1.2717120575292997        8.9604177047031275E-003
  0.37500000000000000        1.2693033036063945        9.5973067866710338E-003
  0.38000000000000000        1.2666607706899047        9.0955769755218796E-003
  0.38500000000000001        1.2639292685998231        8.7537852052990139E-003
  0.39000000000000001        1.2611846637111692        9.1684389445569892E-003
  0.39500000000000002        1.2583921002570357        9.5064452041844216E-003
  0.40000000000000002        1.2555394747592439        9.7375233243557346E-003
  0.40500000000000003        1.2526332605555313        9.8717428688066544E-003
  0.41000000000000003        1.2496755713419945        9.9249335226327950E-003
  0.41500000000000004        1.2466668943255528        9.9106977377256822E-003
  0.41999999999999998        1.2436082599778890        9.8300086056228864E-003
  0.42499999999999999        1.2405004748305706        9.6844264074942288E-003
  0.42999999999999999        1.2373435782611280        9.4817385045906644E-003
  0.43500000000000000        1.2341366222461736        9.2269069397146186E-003
  0.44000000000000000        1.2308774321856351        8.9199993032107461E-003
  0.44500000000000001        1.2275654525713979        8.5620086979991683E-003
  0.45000000000000001        1.2242019149380461        8.1554224741000603E-003
  0.45500000000000002        1.2207880881811042        7.7044713567138157E-003
  0.46000000000000002        1.2173251274261543        7.2148693663534047E-003
  0.46500000000000002        1.2138133436309793        6.6949470690034207E-003
  0.47000000000000003        1.2102525532254045        6.1538024858929230E-003
  0.47500000000000003        1.2066427459764677        5.7219824167162869E-003
  0.47999999999999998        1.2029838308051028        5.3541726269110690E-003
  0.48499999999999999        1.1992744941421571        5.1684092037380669E-003
  0.48999999999999999        1.1955133036369561        4.9576727269768917E-003
  0.49500000000000000        1.1917014653735800        4.7271219933591180E-003
  0.50000000000000000        1.1878409859248271        4.4852967793254095E-003
  0.50500000000000000        1.1839323909046278        4.2347232782018462E-003
  0.51000000000000001        1.1799756201923823        3.9757808247526949E-003
  0.51500000000000001        1.1759704689966144        3.7105642171639808E-003
  0.52000000000000002        1.1719168538792601        3.4411424938043389E-003
  0.52500000000000002        1.1678158923525932        3.1640835747990259E-003
  0.53000000000000003        1.1636689524698418        3.3000577235480222E-003
  0.53500000000000003        1.1594754401723724        3.5739909857848140E-003
  0.54000000000000004        1.1552340195526394        3.8638755835489480E-003
  0.54500000000000004        1.1509452109788696        4.1615369750915843E-003
  0.55000000000000004        1.1466106122208861        4.4482291396621410E-003
  0.55500000000000005        1.1422320681150362        4.7127926466614678E-003
  0.56000000000000005        1.1378114483974662        4.9503673948829707E-003
  0.56500000000000006        1.1333475656658454        5.1671712304328654E-003
  0.57000000000000006        1.1288363821149858        5.3798175832788786E-003
  0.57500000000000007        1.1242769499646448        5.5894101547051545E-003
  0.57999999999999996        1.1196726305935192        5.7745230730970043E-003
  0.58499999999999996        1.1150277367835484        5.9187316610049834E-003
  0.58999999999999997        1.1103478884655069        6.0205362219434289E-003
  0.59499999999999997        1.1056354619517026        6.1303296732244661E-003
  0.59999999999999998        1.1008816144231008        6.2329178786195705E-003
  0.60499999999999998        1.0960774724932920        6.3334490025581669E-003
  0.60999999999999999        1.0912276648793107        6.4984353837203024E-003
  0.61499999999999999        1.0863406694875071        6.8078310866408476E-003
  0.62000000000000000        1.0814115640216571        6.9805587519886636E-003
  0.62500000000000000        1.0764267841521604        6.7901731900763540E-003
  0.63000000000000000        1.0713830246722797        6.2602479578197645E-003
  0.63500000000000001        1.0662899411797901        5.6338157244200104E-003
  0.64000000000000001        1.0611541963972817        5.0819878459458234E-003
  0.64500000000000002        1.0559728318409385        4.6058503764887515E-003
  0.65000000000000002        1.0507419098245199        4.1632154394584120E-003
  0.65500000000000003        1.0454605415936524        3.6753434193554924E-003
  0.66000000000000003        1.0401289534332179        3.1695089274181854E-003
  0.66500000000000004        1.0347474398452861        2.8791688742009214E-003
  0.67000000000000004        1.0293163493854551        2.6647186835704328E-003
  0.67500000000000004        1.0238357706937935        2.4147586262868170E-003
  0.68000000000000005        1.0183052666628420        2.1408178001687261E-003
  0.68500000000000005        1.0127244943234657        2.0153601804915322E-003
  0.69000000000000006        1.0070939992607204        2.4353863634951622E-003
  0.69500000000000006        1.0014145959599146        2.8515344361121908E-003
  0.70000000000000007       0.99568614828835234        3.2585026537982342E-003
  0.70499999999999996       0.98990759289235541        3.6648738758042754E-003
  0.70999999999999996       0.98407830991919487        4.0683118115163452E-003
  0.71499999999999997       0.97819907106948578        4.4435622023376586E-003
  0.71999999999999997       0.97227085626167609        4.7970585230218132E-003
  0.72499999999999998       0.96629419700641650        5.1800002708276560E-003
  0.72999999999999998       0.96026934903583239        5.5844704478773544E-003
  0.73499999999999999       0.95419638608066859        5.9533965575777614E-003
  0.73999999999999999       0.94807502493121643        6.2897960705879941E-003
  0.74500000000000000       0.94190501209676769        6.5967779852073027E-003
  0.75000000000000000       0.93568669076292355        6.8709749961773925E-003
  0.75500000000000000       0.92942069783384806        7.1057704766186447E-003
  0.76000000000000001       0.92310766038067105        7.2947763223457640E-003
  0.76500000000000001       0.91674818356267218        7.4319510975398018E-003
  0.77000000000000002       0.91034282315889015        7.5231657465197888E-003
  0.77500000000000002       0.90389172177697619        7.5909779116500875E-003
  0.78000000000000003       0.89739480969732055        7.6142740375898521E-003
  0.78500000000000003       0.89085245838758120        7.5957798880811334E-003
  0.79000000000000004       0.88426602794545828        7.5263320945536671E-003
  0.79500000000000004       0.87763697394542628        7.3957722817755700E-003
  0.80000000000000004       0.87096623607401669        7.2036468137377518E-003
  0.80500000000000005       0.86425438440403934        6.9567032227370040E-003
  0.81000000000000005       0.85750163986168093        6.6585443270564815E-003
  0.81500000000000006       0.85070697183927901        6.3002153482639711E-003
  0.82000000000000006       0.84386912923696922        5.9134291732922950E-003
  0.82500000000000007       0.83698937902219994        5.5288386725601546E-003
  0.83000000000000007       0.83007222152266280        5.0864452973126140E-003
  0.83499999999999996       0.82312173380906428        4.5863878840801675E-003
  0.83999999999999997       0.81613652974802375        4.0263536202911343E-003
  0.84499999999999997       0.80911244066689980        3.4035595427980292E-003
  0.84999999999999998       0.80204946725518522        2.7230526492271201E-003
  0.85499999999999998       0.79496095142902645        2.0113849378473603E-003
  0.85999999999999999       0.78786294218482822        1.7726543566596309E-003
  0.86499999999999999       0.78077418433178170        2.1522929606120345E-003
  0.87000000000000000       0.77371718632963571        2.3616745494319247E-003
  0.87500000000000000       0.76671191722546106        2.3709064597603469E-003
  0.88000000000000000       0.75974241862931047        2.1700245660158934E-003
  0.88500000000000001       0.75276796122592660        2.0214429571179249E-003
  0.89000000000000001       0.74575350312624500        1.9192442903753770E-003
  0.89500000000000002       0.73869915558590526        1.8769858773364234E-003
  0.90000000000000002       0.73161744399372675        1.8543816256882950E-003
  0.90500000000000003       0.72451817268521601        1.8197806181908804E-003
  0.91000000000000003       0.71740296090289857        1.7716768069783173E-003
  0.91500000000000004       0.71027190072583368        1.7150545769156755E-003
  0.92000000000000004       0.70312484770454275        1.6540109896178157E-003
  0.92500000000000004       0.69596123857398184        1.5906802267255937E-003
  0.93000000000000005       0.68878051532556461        1.5416598131948733E-003
  0.93500000000000005       0.68158359949868774        1.6231944679895305E-003
  0.94000000000000006       0.67437313404792054        1.6893000441323691E-003
  0.94500000000000006       0.66715185956986878        1.7418960358267510E-003
  0.95000000000000007       0.65992252941793939        1.7825366906777385E-003
  0.95500000000000007       0.65268790752196282        1.8124695437395921E-003
  0.95999999999999996       0.64545070614400668        1.8329049690769539E-003
  0.96499999999999997       0.63821304638644494        1.8446983399358352E-003
  0.96999999999999997       0.63097667413089342        1.8484603776280917E-003
  0.97499999999999998       0.62374313760653388        1.8631262798387560E-003
  0.97999999999999998       0.61651228757905030        1.8721510434027699E-003
  0.98499999999999999       0.60928308825771293        1.8690325978515387E-003
  0.98999999999999999       0.60205494245813507        1.8520183331435236E-003
  0.99500000000000000       0.59483068652940951        1.8225627363583907E-003
   1.0000000000000000       0.58761475019241061        1.7835894728890356E-003
   1.0050000000000001       0.58041123738540412        1.7839482675702234E-003
   1.0100000000000000       0.57322178549594627        1.9709729747837690E-003
   1.0150000000000001       0.56604692871011308        2.1638177191348751E-003
   1.0200000000000000       0.55888749061281584        2.3629347537064138E-003
   1.0249999999999999       0.55174658666974030        2.5658610057617270E-003
   1.0300000000000000       0.54462840634392540        2.7683336734186659E-003
   1.0349999999999999       0.53753669368910040        2.9669798701112970E-003
   1.0400000000000000       0.53047109021812044        3.1657112970109313E-003
   1.0449999999999999       0.52342904975261451        3.3719638578260103E-003
   1.0500000000000000       0.51640830236107527        3.5918591225531094E-003
   1.0549999999999999       0.50941011343083775        3.8194383467201609E-003
   1.0600000000000001       0.50243807080215508        4.0424093191082644E-003
   1.0649999999999999       0.49549577900912778        4.2491759263024731E-003
   1.0700000000000001       0.48858640613492893        4.4372279894420719E-003
   1.0750000000000000       0.48171273901875472        4.6099131722638353E-003
   1.0800000000000001       0.47487751349325052        4.7706089359100257E-003
   1.0850000000000000       0.46808208598309931        4.9246216072510451E-003
   1.0900000000000001       0.46132607951091903        5.0815330253633495E-003
   1.0950000000000000       0.45460902735286063        5.2513359089885747E-003
   1.1000000000000001       0.44793313684290076        5.4293204767711933E-003
   1.1050000000000000       0.44130592338273844        5.5799010579498654E-003
   1.1100000000000001       0.43473552846176294        5.7795209096391242E-003
   1.1150000000000000       0.42822854433034907        5.8336213149326466E-003
   1.1200000000000001       0.42178606244166456        5.7618259451086007E-003
   1.1250000000000000       0.41540795392481794        5.5991583826911495E-003
   1.1300000000000001       0.40909385047912600        5.3789997181167837E-003
   1.1350000000000000       0.40284164517210536        5.1204447115119067E-003
   1.1400000000000001       0.39664846374202040        4.8353555800393910E-003
   1.1450000000000000       0.39051150539550628        4.5353629133460527E-003
   1.1500000000000001       0.38442945156597097        4.2284841120341365E-003
   1.1550000000000000       0.37840232295762388        3.9193925092664839E-003
   1.1599999999999999       0.37243018702519531        3.6126227567717661E-003
   1.1650000000000000       0.36651292213567260        3.3114561045595181E-003
   1.1699999999999999       0.36065002871301816        3.0168811836154830E-003
   1.1750000000000000       0.35484096222544365        2.7296430858665954E-003
   1.1799999999999999       0.34908542244191593        2.4553290310388443E-003
   1.1850000000000001       0.34338440157215250        2.3700426092013172E-003
   1.1899999999999999       0.33773931763166593        2.3548006222226525E-003
   1.1950000000000001       0.33215156955035680        2.3318466841374952E-003
   1.2000000000000000       0.32662218756212841        2.3041073371872778E-003
   1.2050000000000001       0.32115187117702981        2.2743077830018610E-003
   1.2100000000000000       0.31574130698283626        2.2451612559796774E-003
   1.2150000000000001       0.31039056727562647        2.2179626269096531E-003
   1.2200000000000000       0.30509811017282917        2.2581531790032972E-003
   1.2250000000000001       0.29986213183195271        2.3437073496789806E-003
   1.2300000000000000       0.29468103309142440        2.4187231554758104E-003
   1.2350000000000001       0.28955526193953296        2.4827392421578054E-003
   1.2400000000000000       0.28448644473941198        2.5371257506587863E-003
   1.2450000000000001       0.27947621559782432        2.5832727953853385E-003
   1.2500000000000000       0.27452536633789715        2.6217024148876278E-003
   1.2550000000000001       0.26963301423895208        2.6512013079169616E-003
   1.2600000000000000       0.26479807867196037        2.6703495102795571E-003
   1.2650000000000001       0.26001959493147725        2.6778922448741360E-003
   1.2700000000000000       0.25529764438808500        2.6741718566772321E-003
   1.2750000000000001       0.25063286317669703        2.6604309547280935E-003
   1.2800000000000000       0.24602589153685786        2.6379204790445421E-003
   1.2849999999999999       0.24147716600101840        2.6070898002676368E-003
   1.2900000000000000       0.23698667104797430        2.5663507571688782E-003
   1.2949999999999999       0.23255433036765583        2.5137945399647532E-003
   1.3000000000000000       0.22818005336258429        2.4475558956481847E-003
   1.3049999999999999       0.22386355858890658        2.3665740148721137E-003
   1.3100000000000001       0.21960442860107282        2.2704905801692876E-003
   1.3149999999999999       0.21540224303068309        2.1589705469410025E-003
   1.3200000000000001       0.21125651094344883        2.0316798268449621E-003
   1.3250000000000000       0.20716647625009413        1.8883453409620776E-003
   1.3300000000000001       0.20313132059345138        1.7287246674362600E-003
   1.3350000000000000       0.19915025837221195        1.5526220114656375E-003
   1.3400000000000001       0.19522397491527813        1.3979853647229090E-003
   1.3450000000000000       0.19135518919488861        1.2639527421619001E-003
   1.3500000000000001       0.18754676919683999        1.1288656264472341E-003
   1.3550000000000000       0.18380154196966469        1.1286037428571982E-003
   1.3600000000000001       0.18012190513324874        1.1615874798607262E-003
   1.3650000000000000       0.17650999983540042        1.1724507001172890E-003
   1.3700000000000001       0.17296796378561188        1.1556852937969209E-003
   1.3750000000000000       0.16949697580135042        1.1081147927461954E-003
   1.3800000000000001       0.16609411373681196        1.0376984136556133E-003
   1.3850000000000000       0.16275535932921170        9.5573882508109831E-004
   1.3900000000000001       0.15947670173460352        1.0139475441661161E-003
   1.3950000000000000       0.15625532886494645        1.0811858497626614E-003
   1.4000000000000001       0.15309093845652957        1.1222543613561564E-003
   1.4050000000000000       0.14998354369157180        1.1453877425114389E-003
   1.4099999999999999       0.14693315003633395        1.1587764328880035E-003
   1.4150000000000000       0.14393951048597819        1.1672340487962618E-003
   1.4199999999999999       0.14100207516459962        1.1697980217565684E-003
   1.4250000000000000       0.13812027629554760        1.1649347749185246E-003
   1.4299999999999999       0.13529352509138190        1.1511176820631908E-003
   1.4350000000000001       0.13252091830470900        1.1273061354086233E-003
   1.4399999999999999       0.12980131057722333        1.0931165100397655E-003
   1.4450000000000001       0.12713355032043117        1.0482067188417321E-003
   1.4500000000000000       0.12451654048382284        9.9234291081518045E-004
   1.4550000000000001       0.12194968960775146        9.8098366717085106E-004
   1.4600000000000000       0.11943268026751656        9.7328611923575004E-004
   1.4650000000000001       0.11696519774592111        9.6052452869331562E-004
   1.4700000000000000       0.11454684861004920        9.4302146733178660E-004
   1.4750000000000001       0.11217670026776737        9.2110294015940175E-004
   1.4800000000000000       0.10985359419174955        8.9512640070403549E-004
   1.4850000000000001       0.10757637108552705        8.6545013311384311E-004
   1.4900000000000000       0.10534395473438755        8.3255770122621364E-004
   1.4950000000000001       0.10315575049745541        7.9775621810283803E-004
   1.5000000000000000       0.10101133682736092        7.6268912977281444E-004
   1.5050000000000001        9.8910292403304720E-002   7.4751510345677508E-004
   1.5100000000000000        9.6852162324368746E-002   7.5503893706717340E-004
   1.5150000000000001        9.4836305280400546E-002   7.9704255947055103E-004
   1.5200000000000000        9.2862015648096083E-002   8.3626441353241987E-004
   1.5250000000000001        9.0928587743610914E-002   8.7610878412922033E-004
   1.5300000000000000        8.9035304115868977E-002   9.1618076116146974E-004
   1.5350000000000001        8.7181376600264857E-002   9.5418152004410339E-004
   1.5400000000000000        8.5365990741104694E-002   1.0039548036990947E-003
   1.5449999999999999        8.3588332038783991E-002   1.0657262620209773E-003
   1.5500000000000000        8.1847576784386131E-002   1.1205301366087189E-003
   1.5549999999999999        8.0142833137903727E-002   1.1682999236220792E-003
   1.5600000000000001        7.8473178695940268E-002   1.2098351188693512E-003
   1.5649999999999999        7.6837690910356485E-002   1.2459484746117910E-003
   1.5700000000000001        7.5235431023489702E-002   1.2773818641065859E-003
   1.5750000000000000        7.3665288768684584E-002   1.3035559073409086E-003
   1.5800000000000001        7.2126050769157013E-002   1.3227397534659319E-003
   1.5850000000000000        7.0616502238722831E-002   1.3331649604283319E-003
   1.5900000000000001        6.9135614050231636E-002   1.3329976747375322E-003
   1.5950000000000000        6.7685840693690019E-002   1.3414256513382267E-003
   1.6000000000000001        6.6272732343256646E-002   1.3665139906544610E-003
   1.6050000000000000        6.4901946906352370E-002   1.3767084021912845E-003
   1.6100000000000001        6.3579038847535713E-002   1.3685735514584046E-003
   1.6150000000000000        6.2304259601118121E-002   1.3426460751768884E-003
   1.6200000000000001        6.1070122191139879E-002   1.3041740074095851E-003
   1.6250000000000000        5.9868527209930536E-002   1.2585992179617797E-003
   1.6300000000000001        5.8691378399987580E-002   1.2113604264707423E-003
   1.6350000000000000        5.7532870263434996E-002   1.1660678026713736E-003
   1.6400000000000001        5.6393528690641778E-002   1.1220853831802255E-003
   1.6450000000000000        5.5274964247496804E-002   1.0782803144699094E-003
   1.6500000000000001        5.4178787499888761E-002   1.0335197766415671E-003
   1.6550000000000000        5.3106313430512961E-002   9.8691445890448232E-004
   1.6600000000000001        5.2057000110043820E-002   9.3886380190486007E-004
   1.6650000000000000        5.1029586220832979E-002   9.1632281170721253E-004
   1.6699999999999999        5.0022808874282870E-002   9.2404394370572407E-004
   1.6750000000000000        4.9035444569471384E-002   9.2482262075192778E-004
   1.6799999999999999        4.8067041743884285E-002   9.1832373990524685E-004
   1.6850000000000001        4.7117852950708930E-002   9.0443400492648540E-004
   1.6899999999999999        4.6188156530295836E-002   8.8306400129511270E-004
   1.6950000000000001        4.5278230173534800E-002   8.5412712079825648E-004
   1.7000000000000000        4.4388160141327883E-002   8.1794898301533470E-004
   1.7050000000000001        4.3517575576381827E-002   7.7573337480003196E-004
   1.7100000000000000        4.2666038834464376E-002   7.2879944275004716E-004
   1.7150000000000001        4.1833112271343148E-002   6.7846633346300284E-004
   1.7200000000000000        4.1018374095671321E-002   6.2593780932763965E-004
   1.7250000000000001        4.0221530409664669E-002   5.8084618149051997E-004
   1.7300000000000000        3.9442349123755646E-002   5.7327213368832397E-004
   1.7350000000000001        3.8680598550061604E-002   5.6536174440915271E-004
   1.7400000000000000        3.7936046572837584E-002   5.5729046306929320E-004
   1.7450000000000001        3.7208433996334001E-002   5.4903440847042795E-004
   1.7500000000000000        3.6497458820376180E-002   5.4016141732611545E-004
   1.7550000000000001        3.5802815263891501E-002   5.3018965835262277E-004
   1.7600000000000000        3.5124197545807485E-002   5.1863730026624477E-004
   1.7650000000000001        3.4461292767196623E-002   5.0509268325420881E-004
   1.7700000000000000        3.3813740893950464E-002   4.8974340190153370E-004
   1.7750000000000001        3.3181162731317035E-002   4.7308190722129134E-004
   1.7800000000000000        3.2563179029112529E-002   4.9836433284709825E-004
   1.7850000000000001        3.1959412347100077E-002   5.2771637096153678E-004
   1.7900000000000000        3.1369627308901880E-002   5.5455602713146840E-004
   1.7949999999999999        3.0793830499963728E-002   5.7791036023298673E-004
   1.8000000000000000        3.0232052088944444E-002   5.9670432864917036E-004
   1.8049999999999999        2.9684322244502952E-002   6.0986289076313260E-004
   1.8100000000000001        2.9150662556316358E-002   6.1644498701244818E-004
   1.8149999999999999        2.8631010980057582E-002   6.1702502534985437E-004
   1.8200000000000001        2.8125258288329975E-002   6.1313854386041422E-004
   1.8250000000000000        2.7633294722461385E-002   6.0633657902939633E-004
   1.8300000000000001        2.7155010248177049E-002   5.9816976184365322E-004
   1.8350000000000000        2.6689790940876510E-002   5.8891702099083537E-004
   1.8400000000000001        2.6235476513066104E-002   5.7471733262962413E-004
   1.8450000000000000        2.5789611029971796E-002   5.5086610190631727E-004
   1.8500000000000001        2.5349738556819403E-002   5.1265873396700440E-004
   1.8550000000000000        2.4913455157509978E-002   4.8290644615128081E-004
   1.8600000000000001        2.4480208069008191E-002   4.5172740405989217E-004
   1.8650000000000000        2.4051755151482026E-002   4.1124016818723519E-004
   1.8700000000000001        2.3629999571906691E-002   3.6476982861611065E-004
   1.8750000000000000        2.3216844497257558E-002   3.5380136986983696E-004
   1.8800000000000001        2.2814077153096239E-002   3.7776805344412467E-004
   1.8850000000000000        2.2422265166869442E-002   3.9564631554311197E-004
   1.8900000000000001        2.2041246221736598E-002   4.0824202385458114E-004
   1.8950000000000000        2.1670848153490026E-002   4.1637766466713980E-004
   1.9000000000000001        2.1310898797922029E-002   4.5526092962853981E-004
   1.9050000000000000        2.0961182824678889E-002   5.0720699806558814E-004
   1.9100000000000001        2.0621269759947436E-002   5.5331763695684946E-004
   1.9150000000000000        2.0290662234448059E-002   5.9354080426540778E-004
   1.9199999999999999        1.9968862857734252E-002   6.2782384862064555E-004
   1.9250000000000000        1.9655374316295698E-002   6.5611410312961874E-004
   1.9299999999999999        1.9349775230649621E-002   6.7842353060976537E-004
   1.9350000000000001        1.9051862408276495E-002   6.9497230519108624E-004
   1.9399999999999999        1.8761471603896861E-002   7.0602020613421898E-004
   1.9450000000000001        1.8478438572231193E-002   7.1182700668589310E-004
   1.9500000000000000        1.8202598762510725E-002   7.1265246756852321E-004
   1.9550000000000001        1.7933749881258849E-002   7.1696949072415708E-004
   1.9600000000000000        1.7671615910551500E-002   7.1761842710624940E-004
   1.9650000000000001        1.7415912302732435E-002   7.1408171073018140E-004
   1.9700000000000000        1.7166354510145445E-002   7.0638535930309110E-004
   1.9750000000000001        1.6922658531101791E-002   6.9455655984783718E-004
   1.9800000000000000        1.6684572571579778E-002   6.7872232879652786E-004
   1.9850000000000001        1.6451894445516105E-002   6.5918360037901802E-004
   1.9900000000000000        1.6224426197717832E-002   6.3625870184304267E-004
   1.9950000000000001        1.6001969872991989E-002   6.1026596043633335E-004
   2.0000000000000000        1.5784328362295107E-002   5.8152182776715841E-004
   2.0049999999999999        1.5571343039474210E-002   5.5023774039727677E-004
   2.0100000000000002        1.5362908766387710E-002   5.2643222414718895E-004
   2.0150000000000001        1.5158924354419135E-002   5.0460728578302118E-004
   2.0200000000000000        1.4959288614951974E-002   4.7937259040465967E-004
   2.0249999999999999        1.4763898313347075E-002   4.5071327765120600E-004
   2.0300000000000002        1.4572550357666280E-002   4.1880370699645154E-004
   2.0350000000000001        1.4384898781085127E-002   3.8409400748122546E-004
   2.0400000000000000        1.4200586619637813E-002   3.4705622900949203E-004
   2.0449999999999999        1.4019256909358555E-002   3.0816242148520509E-004
   2.0499999999999998        1.3840556377504084E-002   2.7037756515983086E-004
   2.0550000000000002        1.3664411973711616E-002   2.5496079289012707E-004
   2.0600000000000001        1.3491222635382074E-002   2.3721050092287074E-004
   2.0649999999999999        1.3321432643458267E-002   2.1965976211946701E-004
   2.0699999999999998        1.3155486278883008E-002   2.0542191114548101E-004
   2.0750000000000002        1.2993825290611820E-002   2.2575678527524644E-004
   2.0800000000000001        1.2836285124653969E-002   2.8011082107094916E-004
   2.0850000000000000        1.2681312636164401E-002   3.3239116651692484E-004
   2.0899999999999999        1.2527161110341065E-002   3.7673363816301438E-004
   2.0950000000000002        1.2372083832381885E-002   4.0727405255900143E-004
   2.1000000000000001        1.2214334099847216E-002   4.1814823861702557E-004
   2.1050000000000000        1.2052783148655346E-002   4.0899656148721437E-004
   2.1099999999999999        1.1888575648771403E-002   3.8671356122306662E-004
   2.1150000000000002        1.1723378968184150E-002   3.5132754995069980E-004
   2.1200000000000001        1.1558860474882377E-002   3.0800817198622238E-004
   2.1250000000000000        1.1396687536854841E-002   2.6192507164585037E-004
   2.1299999999999999        1.1238359456181497E-002   2.1771884352764573E-004
   2.1350000000000002        1.1084185850812195E-002   1.9501021149914873E-004
   2.1400000000000001        1.0933962964614199E-002   2.0840772330502945E-004
   2.1450000000000000        1.0787485016012514E-002   2.1847502773819812E-004
   2.1499999999999999        1.0644546223432144E-002   2.2558313103908899E-004
   2.1550000000000002        1.0504944741620878E-002   2.3009854722739337E-004
   2.1600000000000001        1.0368552043684977E-002   2.3867451676127908E-004
   2.1650000000000000        1.0235304466892407E-002   2.5970610067724449E-004
   2.1699999999999999        1.0105140586034640E-002   2.7683998435413908E-004
   2.1750000000000003        9.9779989759031084E-003   2.9036366498852786E-004
   2.1800000000000002        9.8538181224190509E-003   3.0348677767260551E-004
   2.1850000000000001        9.7325229390584512E-003   3.1577321797207798E-004
   2.1899999999999999        9.6140103080898012E-003   3.2767830663051577E-004
   2.1949999999999998        9.4981736449417618E-003   3.4221554513828509E-004
   2.2000000000000002        9.3849063650429890E-003   3.5448797932443980E-004
   2.2050000000000001        9.2741018838221629E-003   3.6461931185901957E-004
   2.2100000000000000        9.1656619626862210E-003   3.7272405926147209E-004
   2.2149999999999999        9.0595401646729138E-003   3.7886225712771213E-004
   2.2200000000000002        8.9557098990885806E-003   3.8307420428643907E-004
   2.2250000000000001        8.8541446156551445E-003   3.8540018471236968E-004
   2.2300000000000000        8.7548177640944715E-003   3.8588048238028666E-004
   2.2349999999999999        8.6577020091512333E-003   3.8455509357169029E-004
   2.2400000000000002        8.5627441658293960E-003   3.8144518614037504E-004
   2.2450000000000001        8.4698599441024904E-003   3.7654317931753133E-004
   2.2500000000000000        8.3789632066109780E-003   3.6983914898283156E-004
   2.2549999999999999        8.2899678159953308E-003   3.6132317101593772E-004
   2.2600000000000002        8.2027876348960208E-003   3.5098532129647537E-004
   2.2650000000000001        8.1173429260603565E-003   3.3883398496561794E-004
   2.2700000000000000        8.0335838135460070E-003   3.2497605962766504E-004
   2.2749999999999999        7.9514691235005631E-003   3.0955129474446487E-004
   2.2800000000000002        7.8709576830798284E-003   2.9269945978237753E-004
   2.2850000000000001        7.7920083194396236E-003   2.7456032420784121E-004
   2.2900000000000000        7.7145812356791237E-003   2.5887818526774097E-004
   2.2949999999999999        7.6386860772760115E-003   2.4298843166091228E-004
   2.3000000000000003        7.5643944690402497E-003   2.2529019038047653E-004
   2.3050000000000002        7.4917819593281173E-003   2.0522829879761253E-004
   2.3100000000000001        7.4209240964958666E-003   1.8224759428345488E-004
   2.3149999999999999        7.3518964288997587E-003   1.5579291420918500E-004
   2.3199999999999998        7.2847138193349497E-003   1.3622702329638137E-004
   2.3250000000000002        7.2189743253597578E-003   1.3492101620498839E-004
   2.3300000000000001        7.1541009121055491E-003   1.3204039838321351E-004
   2.3350000000000000        7.0895159410224598E-003   1.2749955041277319E-004
   2.3399999999999999        7.0246417735606304E-003   1.2829642985457464E-004
   2.3450000000000002        6.9589016240095202E-003   1.4768283322745112E-004
   2.3500000000000001        6.8919677414253193E-003   1.6468031985228480E-004
   2.3550000000000000        6.8241059748305856E-003   1.7913848040638104E-004
   2.3599999999999999        6.7556687259750304E-003   1.9101742101291629E-004
   2.3650000000000002        6.6870083966083594E-003   2.0027724779506356E-004
   2.3700000000000001        6.6184773884802994E-003   2.0687806687601749E-004
   2.3750000000000000        6.5504235516741106E-003   2.1080061277975373E-004
   2.3799999999999999        6.4830758385188720E-003   2.1603042673288848E-004
   2.3850000000000002        6.4165358288822087E-003   2.2350863047639839E-004
   2.3900000000000001        6.3508988535046626E-003   2.2873616236313878E-004
   2.3950000000000000        6.2862602431267610E-003   2.3210092881708645E-004
   2.3999999999999999        6.2227153284890391E-003   2.3399083626220868E-004
   2.4050000000000002        6.1603501141670510E-003   2.3477294417952304E-004
   2.4100000000000001        6.0991587855638739E-003   2.3460116628181305E-004
   2.4150000000000000        6.0390833235610909E-003   2.3350398389221112E-004
   2.4199999999999999        5.9800651066257461E-003   2.3150823363848102E-004
   2.4250000000000003        5.9220455132248774E-003   2.2864075214840043E-004
   2.4300000000000002        5.8649659218255427E-003   2.2492837604975394E-004
   2.4350000000000001        5.8087743192183879E-003   2.2040608300422614E-004
   2.4399999999999999        5.7534548631961984E-003   2.1515182721972698E-004
   2.4449999999999998        5.6990040243089070E-003   2.0925771471315066E-004
   2.4500000000000002        5.6454182834065631E-003   2.0281586050931166E-004
   2.4550000000000001        5.5926941213392239E-003   1.9591837963299063E-004
   2.4600000000000000        5.5408280189301858E-003   1.8865738593645733E-004
   2.4649999999999999        5.4898130954333588E-003   1.8111667156191572E-004
   2.4700000000000002        5.4396298206021883E-003   1.7335110512445382E-004
   2.4750000000000001        5.3902556893378282E-003   1.6540925149559176E-004
   2.4800000000000000        5.3416681965414220E-003   1.5849442978163510E-004
   2.4849999999999999        5.2938448371141174E-003   1.5456085737070371E-004
   2.4900000000000002        5.2467631066565870E-003   1.5010454035776968E-004
   2.4950000000000001        5.2004019118901158E-003   1.4516381892092870E-004
   2.5000000000000000        5.1547445298370017E-003   1.3977425381660018E-004
   2.5049999999999999        5.1097750810077851E-003   1.3397082967155777E-004
   2.5100000000000002        5.0654776859129927E-003   1.2778853111257340E-004
   2.5150000000000001        5.0218364650631763E-003   1.2126234276640946E-004
   2.5200000000000000        4.9788355399244958E-003   1.1442723915928467E-004
   2.5249999999999999        4.9364606237713698E-003   1.0742883159490461E-004
   2.5300000000000002        4.8947022712184929E-003   1.0350814346212888E-004
   2.5350000000000001        4.8535519539200881E-003   9.8919830988991424E-005
   2.5400000000000000        4.8130011435303715E-003   9.3644229073114142E-005
   2.5449999999999999        4.7730413117035592E-003   8.7661672612118074E-005
   2.5500000000000003        4.7336639297735489E-003   8.1904402941363266E-005
   2.5550000000000002        4.6948540787958883E-003   7.9977535944267437E-005
   2.5600000000000001        4.6565740476372276E-003   7.7901187640997370E-005
   2.5649999999999999        4.6187810458004006E-003   7.5718436686534815E-005
   2.5699999999999998        4.5814322827882354E-003   7.3614612996266218E-005
   2.5750000000000002        4.5444849681035571E-003   7.1519164199535835E-005
   2.5800000000000001        4.5078963112492043E-003   6.9430459575185732E-005
   2.5850000000000000        4.4716188190863371E-003   6.7395285432002294E-005
   2.5899999999999999        4.4355813507816538E-003   6.5484050997960397E-005
   2.5950000000000002        4.3997053485617969E-003   6.3774582441084027E-005
   2.6000000000000001        4.3639122520334290E-003   6.2344708549389935E-005
   2.6050000000000000        4.3281235008032050E-003   6.1272258110891403E-005
   2.6099999999999999        4.2922605344777832E-003   6.0635059913604315E-005
   2.6150000000000002        4.2562576972032320E-003   6.0498038206117932E-005
   2.6200000000000001        4.2201622068843356E-003   6.0813231146260825E-005
   2.6250000000000000        4.1840796361287350E-003   6.1473248872188739E-005
   2.6299999999999999        4.1481160469236901E-003   6.2368315529436925E-005
   2.6350000000000002        4.1123775012564560E-003   6.3388460923221625E-005
   2.6400000000000001        4.0769700611143012E-003   6.4423714858766017E-005
   2.6450000000000000        4.0419967887724648E-003   6.5370469634303159E-005
   2.6499999999999999        4.0074952845656564E-003   6.6261728989129229E-005
   2.6550000000000002        3.9734395906915309E-003   6.7044082824872439E-005
   2.6600000000000001        3.9398011305004062E-003   6.7741618432116783E-005
   2.6650000000000000        3.9065513273425917E-003   6.8378423101447122E-005
   2.6699999999999999        3.8736616045684006E-003   6.8978691894338185E-005
   2.6750000000000003        3.8411034428636683E-003   6.9567518683560491E-005
   2.6800000000000002        3.8088588401304557E-003   7.0159980565763762E-005
   2.6850000000000001        3.7769325020780460E-003   7.0748451232442722E-005
   2.6899999999999999        3.7453320928607691E-003   7.1322345930056267E-005
   2.6949999999999998        3.7140652766329547E-003   7.1871079905057225E-005
   2.7000000000000002        3.6831397175489289E-003   7.2384068403909697E-005
   2.7050000000000001        3.6525630797630284E-003   7.2850726673065209E-005
   2.7100000000000000        3.6223417536827029E-003   7.3261743705855826E-005
   2.7149999999999999        3.5924740713216869E-003   7.3615863780309831E-005
   2.7200000000000002        3.5629552225343525E-003   7.3912195546566115E-005
   2.7250000000000001        3.5337803900357709E-003   7.4141949710772488E-005
   2.7300000000000000        3.5049447565410020E-003   7.4294939052442933E-005
   2.7349999999999999        3.4764435047651078E-003   7.4360976351094035E-005
   2.7400000000000002        3.4482719119798351E-003   7.4329779829551343E-005
   2.7450000000000001        3.4204284777946134E-003   7.4614326621258876E-005
   2.7500000000000000        3.3929156427735694E-003   7.7013260986669250E-005
   2.7549999999999999        3.3657360875893466E-003   7.9011440277042613E-005
   2.7600000000000002        3.3388924929145893E-003   8.0601117826949609E-005
   2.7650000000000001        3.3123875394219407E-003   8.1774546970961749E-005
   2.7700000000000000        3.2862239077840450E-003   8.2523981043649674E-005
   2.7749999999999999        3.2604021375954753E-003   8.2838533764500490E-005
   2.7800000000000002        3.2349122761711727E-003   8.2901621820279103E-005
   2.7850000000000001        3.2097411619503679E-003   8.2908448589624675E-005
   2.7900000000000000        3.1848756325601668E-003   8.2420522757928241E-005
   2.7949999999999999        3.1603025256276779E-003   8.1433786354704121E-005
   2.8000000000000003        3.1360086787800062E-003   7.9944181409466637E-005
   2.8050000000000002        3.1119813640691678E-003   7.7948734495037267E-005
   2.8100000000000001        3.0882272682689767E-003   7.5452284683980540E-005
   2.8149999999999999        3.0647798660469955E-003   7.2456411983716062E-005
   2.8199999999999998        3.0416745892023092E-003   6.8961513614260693E-005
   2.8250000000000002        3.0189468695340019E-003   6.4967986795642137E-005
   2.8300000000000001        2.9966321388411594E-003   6.0476228747872920E-005
   2.8350000000000000        2.9747658289228660E-003   5.6447696458126247E-005
   2.8399999999999999        2.9533770316473116E-003   5.4526509998356100E-005
   2.8450000000000002        2.9324407869318922E-003   5.2322851417748849E-005
   2.8500000000000001        2.9119047750759616E-003   4.9885495606632937E-005
   2.8550000000000000        2.8917164639621659E-003   4.7263429872044724E-005
   2.8599999999999999        2.8718233214731549E-003   4.4505641521011899E-005
   2.8650000000000002        2.8521728154915749E-003   4.1661159910651689E-005
   2.8700000000000001        2.8327124162993108E-003   3.8780790753945808E-005
   2.8750000000000000        2.8133984764699949E-003   3.6445972413688167E-005
   2.8799999999999999        2.7942162558958557E-003   3.8999443080710208E-005
   2.8850000000000002        2.7751568852084547E-003   4.2210060017746839E-005
   2.8900000000000001        2.7562114950393526E-003   4.5468905849096151E-005
   2.8950000000000000        2.7373712160201104E-003   4.8718906010679786E-005
   2.8999999999999999        2.7186271787822893E-003   5.1902985938433698E-005
   2.9050000000000002        2.6999705822227525E-003   5.4964540867869383E-005
   2.9100000000000001        2.6813973156640919E-003   5.7871691031865114E-005
   2.9150000000000000        2.6629109027473731E-003   6.0628453961496069E-005
   2.9199999999999999        2.6445155683159564E-003   6.3241609421704845E-005
   2.9250000000000003        2.6262155372132000E-003   6.6393108700686133E-005
   2.9300000000000002        2.6080150342824701E-003   6.9692877077407768E-005
   2.9350000000000001        2.5899182843671245E-003   7.2934404360169673E-005
   2.9399999999999999        2.5719293884828008E-003   7.6114608928982714E-005
   2.9449999999999998        2.5540495113410503E-003   7.9216472947805493E-005
   2.9500000000000002        2.5362768314588389E-003   8.2212043013945180E-005
   2.9550000000000001        2.5186093935464227E-003   8.5073088666865696E-005
   2.9600000000000000        2.5010452423140555E-003   8.7771379446045707E-005
   2.9649999999999999        2.4835824224719934E-003   9.0278684890940895E-005
   2.9700000000000002        2.4662189787304891E-003   9.2566774541028192E-005
   2.9750000000000001        2.4489530821226969E-003   9.4607983830172736E-005
   2.9800000000000000        2.4317847657967062E-003   9.6381175848223120E-005
   2.9849999999999999        2.4147154821484188E-003   9.7869446353430339E-005
   2.9900000000000002        2.3977467192701800E-003   9.9055965748824464E-005
   2.9950000000000001        2.3808799652543394E-003   9.9923904437442500E-005
   3.0000000000000000        2.3641167081932439E-003   1.0045643282232362E-004
   3.0049999999999999        2.3474584361792353E-003   1.0063672130649400E-004
   3.0100000000000002        2.3309061160411895E-003   1.0044652202517365E-004
   3.0150000000000001        2.3144541556786333E-003   9.9851811960012006E-005
   3.0200000000000000        2.2980924816304385E-003   9.8808532636787249E-005
   3.0249999999999999        2.2818109336768576E-003   9.7272452874185445E-005
   3.0300000000000002        2.2655993515981400E-003   9.5212289330539462E-005
   3.0350000000000001        2.2494475751745416E-003   9.2628062700680566E-005
   3.0400000000000000        2.2333454441863117E-003   8.9394705333864684E-005
   3.0449999999999999        2.2172844831949302E-003   8.5467347854419409E-005
   3.0500000000000003        2.2012798137194486E-003   8.0884145288711868E-005
   3.0550000000000002        2.1853639314008935E-003   7.5742157381374162E-005
   3.0600000000000001        2.1695697354153468E-003   7.0139743580918939E-005
   3.0649999999999999        2.1539301249388987E-003   6.4175263335870120E-005
   3.0700000000000003        2.1384779991476359E-003   5.7947076094742086E-005
   3.0750000000000002        2.1232462572176492E-003   5.1553541306063096E-005
   3.0800000000000001        2.1082669431096877E-003   4.6054267158525571E-005
   3.0850000000000000        2.0935540289867037E-003   4.4431122117796068E-005
   3.0899999999999999        2.0791042608648016E-003   4.2629700776117448E-005
   3.0950000000000002        2.0649136987967139E-003   4.0686298691370529E-005
   3.1000000000000001        2.0509784028351795E-003   3.8637211421444374E-005
   3.1050000000000000        2.0372944330329305E-003   3.6518734524218933E-005
   3.1099999999999999        2.0238578494427028E-003   3.4367163557582833E-005
   3.1150000000000002        2.0106644662493552E-003   3.2218548093127398E-005
   3.1200000000000001        1.9976968694383201E-003   3.0095445853640847E-005
   3.1250000000000000        1.9849179725785456E-003   2.8052115870744188E-005
   3.1299999999999999        1.9722890905512960E-003   2.6928044504501494E-005
   3.1350000000000002        1.9597715382378340E-003   2.6477057130111416E-005
   3.1400000000000001        1.9473266305194282E-003   2.6432615038397443E-005
   3.1450000000000000        1.9349156822773409E-003   2.6910209211870916E-005
   3.1499999999999999        1.9225000189378907E-003   2.7404741129524691E-005
   3.1550000000000002        1.9100524085029537E-003   2.7719709785609895E-005
   3.1600000000000001        1.8975788666064461E-003   2.8649117018368035E-005
   3.1650000000000000        1.8850914136671177E-003   2.9652812870140143E-005
   3.1699999999999999        1.8726020701037198E-003   3.0229256906071393E-005
   3.1750000000000003        1.8601228563350032E-003   3.0357731104750261E-005
   3.1800000000000002        1.8476657927797198E-003   3.0104283867600631E-005
   3.1850000000000001        1.8352428998566202E-003   3.0435155092145170E-005
   3.1899999999999999        1.8228651342285388E-003   3.0466096020820028E-005
   3.1950000000000003        1.8105354386163876E-003   3.0167302521861509E-005
   3.2000000000000002        1.7982531034675120E-003   2.9575144989984646E-005
   3.2050000000000001        1.7860174006668120E-003   2.8735178675837582E-005
   3.2100000000000000        1.7738276020991899E-003   2.7703970760846073E-005
   3.2149999999999999        1.7616829796495478E-003   2.7036827590562734E-005
   3.2200000000000002        1.7495828052027859E-003   2.6265465368315423E-005
   3.2250000000000001        1.7375264193168747E-003   2.5390027320412126E-005
   3.2300000000000000        1.7255157206860184E-003   2.4414773304281883E-005
   3.2349999999999999        1.7135558679947102E-003   2.3349368446561655E-005
   3.2400000000000002        1.7016522315628797E-003   2.2203850914905964E-005
   3.2450000000000001        1.6898101817104563E-003   2.0988258876960229E-005
   3.2500000000000000        1.6780350887573702E-003   1.9712630500378974E-005
   3.2549999999999999        1.6663323230235510E-003   1.8387003952813254E-005
   3.2600000000000002        1.6547072548289271E-003   1.7548867999166509E-005
   3.2650000000000001        1.6431640052015140E-003   1.8096355891152049E-005
   3.2700000000000000        1.6317008295239942E-003   1.8531543946249387E-005
   3.2749999999999999        1.6203142631900861E-003   1.8825541592767687E-005
   3.2800000000000002        1.6090008413702105E-003   1.8949458356249532E-005
   3.2850000000000001        1.5977570992347925E-003   1.8874403762236423E-005
   3.2900000000000000        1.5865795719542531E-003   1.8571487336270943E-005
   3.2949999999999999        1.5754647946990149E-003   1.8011818603895025E-005
   3.3000000000000003        1.5644096322883307E-003   1.7167927005442250E-005
   3.3050000000000002        1.5534229385123534E-003   1.6055373507089469E-005
   3.3100000000000001        1.5425286795043491E-003   1.4877726600754119E-005
   3.3149999999999999        1.5317517862363697E-003   1.4828806887251392E-005
   3.3200000000000003        1.5211171896804651E-003   1.4611521036629084E-005
   3.3250000000000002        1.5106498208086897E-003   1.4178524975455358E-005
   3.3300000000000001        1.5003746105930935E-003   1.3791456849949124E-005
   3.3350000000000000        1.4903164900057283E-003   1.4003023641686110E-005
   3.3399999999999999        1.4804967437605093E-003   1.4050817925648261E-005
   3.3450000000000002        1.4709097837860754E-003   1.3937769536021384E-005
   3.3500000000000001        1.4615380069674052E-003   1.3870685906428037E-005
   3.3550000000000000        1.4523637541423355E-003   1.4309385401889982E-005
   3.3599999999999999        1.4433693661487026E-003   1.6555994587174900E-005
   3.3650000000000002        1.4345371838243440E-003   1.9618230631776373E-005
   3.3700000000000001        1.4258495480070964E-003   2.2510491611895831E-005
   3.3750000000000000        1.4172888027587456E-003   2.5100207326044259E-005
   3.3799999999999999        1.4088402741807562E-003   2.7293278591830443E-005
   3.3850000000000002        1.4004977896927143E-003   2.9101545979685851E-005
   3.3900000000000001        1.3922566817018860E-003   3.0555688953802247E-005
   3.3950000000000000        1.3841122826155339E-003   3.1686386978375296E-005
   3.3999999999999999        1.3760599248409213E-003   3.2524319517590258E-005
   3.4050000000000002        1.3680949407853110E-003   3.3100166035643233E-005
   3.4100000000000001        1.3602126628559684E-003   3.3444605996725552E-005
   3.4150000000000000        1.3524084226567716E-003   3.3588280421362757E-005
   3.4199999999999999        1.3446775090897155E-003   3.3555833916457806E-005
   3.4250000000000003        1.3370151478520145E-003   3.3388119449068339E-005
   3.4300000000000002        1.3294165595382195E-003   3.3475353834959204E-005
   3.4350000000000001        1.3218769647428824E-003   3.3406751442486074E-005
   3.4399999999999999        1.3143915840605545E-003   3.3192325207436965E-005
   3.4450000000000003        1.3069556380857863E-003   3.2842088065602711E-005
   3.4500000000000002        1.2995643474131308E-003   3.2366052952777181E-005
   3.4550000000000001        1.2922129827609712E-003   3.1774286815857344E-005
   3.4600000000000000        1.2848979180825741E-003   3.1077894261880923E-005
   3.4649999999999999        1.2776166036874523E-003   3.0288908627735395E-005
   3.4700000000000002        1.2703665346321968E-003   2.9419395343864563E-005
   3.4750000000000001        1.2631452059734011E-003   2.8481419840715484E-005
   3.4800000000000000        1.2559501127676561E-003   2.7487047548737384E-005
   3.4849999999999999        1.2487787500715536E-003   2.6448343898373416E-005
   3.4900000000000002        1.2416286129416853E-003   2.5377374320076709E-005
   3.4950000000000001        1.2344969791530740E-003   2.4285936560125652E-005
   3.5000000000000000        1.2273777410361860E-003   2.3182264965061891E-005
   3.5049999999999999        1.2202621143745295E-003   2.2072082077992990E-005
   3.5100000000000002        1.2131412419076545E-003   2.0961059969982435E-005
   3.5150000000000001        1.2060062663751139E-003   1.9854870712102818E-005
   3.5200000000000000        1.1988483305164573E-003   1.8759186375425646E-005
   3.5249999999999999        1.1916585770712358E-003   1.7679679031015923E-005
   3.5300000000000002        1.1844281487789993E-003   1.6622020749944722E-005
   3.5350000000000001        1.1771490923947177E-003   1.5592379511046106E-005
   3.5400000000000000        1.1698274719294664E-003   1.4827291582737365E-005
   3.5449999999999999        1.1624803984090232E-003   1.6024665955180224E-005
   3.5500000000000003        1.1551252822466062E-003   1.7491970705594152E-005
   3.5550000000000002        1.1477795338554343E-003   1.8654124765272659E-005
   3.5600000000000001        1.1404605636487258E-003   1.9250306559436426E-005
   3.5649999999999999        1.1331857820396992E-003   1.9274841381747157E-005
   3.5700000000000003        1.1259725994415717E-003   1.8865621757130661E-005
   3.5750000000000002        1.1188382004040608E-003   1.8161790796657586E-005
   3.5800000000000001        1.1117948624284940E-003   1.7292108257195007E-005
   3.5850000000000000        1.1048501107295960E-003   1.6413226099785874E-005
   3.5899999999999999        1.0980112756209096E-003   1.5447521640283299E-005
   3.5950000000000002        1.0912856874159774E-003   1.4379912609250884E-005
   3.6000000000000001        1.0846806764283439E-003   1.3216925718538206E-005
   3.6050000000000000        1.0782035729715511E-003   1.2982246202857504E-005
   3.6099999999999999        1.0718617073591421E-003   1.3564467523310628E-005
   3.6150000000000002        1.0656622162942705E-003   1.4123877604782899E-005
   3.6200000000000001        1.0596020896120938E-003   1.4643772702132695E-005
   3.6250000000000000        1.0536633809907407E-003   1.5122408836835922E-005
   3.6299999999999999        1.0478269475296593E-003   1.5560068167552949E-005
   3.6350000000000002        1.0420736463282972E-003   1.5957032852947830E-005
   3.6400000000000001        1.0363843344861040E-003   1.6313585051686138E-005
   3.6450000000000000        1.0307398691025268E-003   1.6630006922426074E-005
   3.6499999999999999        1.0251211072770142E-003   1.6906580623833860E-005
   3.6550000000000002        1.0195089116119232E-003   1.7143611611120536E-005
   3.6600000000000001        1.0138895672176841E-003   1.7343338327502691E-005
   3.6650000000000000        1.0082649371041205E-003   1.7507623262293060E-005
   3.6699999999999999        1.0026396644344314E-003   1.7637142003425763E-005
   3.6750000000000003        9.9701839237181246E-004   1.7732570138826028E-005
   3.6800000000000002        9.9140576407946409E-004   1.7794583256428844E-005
   3.6850000000000001        9.8580642272058346E-004   1.7823856944164428E-005
   3.6899999999999999        9.8022501145836869E-004   1.7821066789962779E-005
   3.6950000000000003        9.7466617345601692E-004   1.7786888381754224E-005
   3.7000000000000002        9.6913411196928125E-004   1.7721795632759710E-005
   3.7050000000000001        9.6362965053300878E-004   1.7627296909873192E-005
   3.7100000000000000        9.5815204608328312E-004   1.7506374453403104E-005
   3.7149999999999999        9.5270054698611266E-004   1.7362042325060599E-005
   3.7200000000000002        9.4727440160750551E-004   1.7197314586562900E-005
   3.7250000000000001        9.4187285831347212E-004   1.7015205299625497E-005
   3.7300000000000000        9.3649516547001906E-004   1.6818728525960737E-005
   3.7349999999999999        9.3114057144315560E-004   1.6610898327285299E-005
   3.7400000000000002        9.2580835011915163E-004   1.6394894166175001E-005
   3.7450000000000001        9.2049888749391967E-004   1.6174201636360913E-005
   3.7500000000000000        9.1521408776930574E-004   1.5949223882420109E-005
   3.7549999999999999        9.0995596436155204E-004   1.5719799422413117E-005
   3.7600000000000002        9.0472653068690003E-004   1.5485766774407184E-005
   3.7650000000000001        8.9952780016159292E-004   1.5246964456466631E-005
   3.7700000000000000        8.9436178620187236E-004   1.5003230986655128E-005
   3.7749999999999999        8.8923050222398036E-004   1.4754404883037865E-005
   3.7800000000000002        8.8413596164415903E-004   1.4500324663415374E-005
   3.7850000000000001        8.7908002277353812E-004   1.4239142442122534E-005
   3.7900000000000000        8.7406367970086223E-004   1.3976405572750476E-005
   3.7949999999999999        8.6908762729173575E-004   1.3725149139698985E-005
   3.8000000000000003        8.6415256012145538E-004   1.3498452970980629E-005
   3.8050000000000002        8.5925917276531997E-004   1.3309396894606025E-005
   3.8100000000000001        8.5440815979862645E-004   1.3171060738584816E-005
   3.8149999999999999        8.4960021579667214E-004   1.3096524330927077E-005
   3.8200000000000003        8.4483603533475396E-004   1.3098867499645810E-005
   3.8250000000000002        8.4011630523644519E-004   1.3191680722032524E-005
   3.8300000000000001        8.3544117730863579E-004   1.3384743083351110E-005
   3.8350000000000000        8.3080993116952284E-004   1.3662551872996526E-005
   3.8399999999999999        8.2622176616049359E-004   1.4005107681609166E-005
   3.8450000000000002        8.2167588162293526E-004   1.4392411099827039E-005
   3.8500000000000001        8.1717147689823509E-004   1.4804462718285769E-005
   3.8550000000000000        8.1270775132778023E-004   1.5221263127623255E-005
   3.8599999999999999        8.0828390425295791E-004   1.5622812918480002E-005
   3.8650000000000002        8.0389913501515483E-004   1.5989112681489897E-005
   3.8700000000000001        7.9955271603676279E-004   1.6299997054351734E-005
   3.8750000000000000        7.9524481303734336E-004   1.6544562054484615E-005
   3.8799999999999999        7.9097618952553728E-004   1.6723138392736462E-005
   3.8850000000000002        7.8674761998362615E-004   1.6836490750228323E-005
   3.8900000000000001        7.8255987889389283E-004   1.6885383808080598E-005
   3.8950000000000000        7.7841374073861882E-004   1.6870582247412278E-005
   3.8999999999999999        7.7430998000008612E-004   1.6792850749346145E-005
   3.9050000000000002        7.7024937116057686E-004   1.6652953995000431E-005
   3.9100000000000001        7.6623268870237285E-004   1.6451656645160022E-005
   3.9150000000000000        7.6226045529255090E-004   1.6189146903359164E-005
   3.9199999999999999        7.5833185131978084E-004   1.5867878206166129E-005
   3.9250000000000003        7.5444561172407370E-004   1.5492582536859117E-005
   3.9300000000000002        7.5060047115198584E-004   1.5575957914202481E-005
   3.9350000000000001        7.4679516425007228E-004   1.5596907481272627E-005
   3.9399999999999999        7.4302842566488850E-004   1.5549567721926229E-005
   3.9450000000000003        7.3929899004298943E-004   1.5438716936362379E-005
   3.9500000000000002        7.3560559203093162E-004   1.5269133424781903E-005
   3.9550000000000001        7.3194696627927591E-004   1.5045595491389695E-005
   3.9600000000000000        7.2832186223237977E-004   1.4772657940835630E-005
   3.9650000000000003        7.2472907747233651E-004   1.4453723878901257E-005
   3.9700000000000002        7.2116741935568677E-004   1.4091829389217825E-005
   3.9750000000000001        7.1763569523897110E-004   1.3690010420213099E-005
   3.9800000000000000        7.1413271247873001E-004   1.3251302920314957E-005
   3.9849999999999999        7.1065727843150405E-004   1.2778742837951272E-005
   3.9900000000000002        7.0720820045383351E-004   1.2361816628290393E-005
   3.9950000000000001        7.0378428590225971E-004   1.2016555895931827E-005
   4.0000000000000000        7.0038434049000378E-004   1.1642806625093726E-005
   4.0049999999999999        6.9700636942449394E-004   1.1241680339788571E-005
   4.0099999999999998        6.9364629111914053E-004   1.0810976100119772E-005
   4.0149999999999997        6.9029968823547318E-004   1.0347692168104368E-005
   4.0200000000000005        6.8696214343502151E-004   9.8488259160470519E-006
   4.0250000000000004        6.8362923937931601E-004   9.3113747162522961E-006
   4.0300000000000002        6.8029655872988641E-004   8.7323359410250087E-006
   4.0350000000000001        6.7695968414826244E-004   8.1087069626696638E-006
   4.0400000000000000        6.7361419829597405E-004   7.4374851534909523E-006
   4.0449999999999999        6.7025568772711422E-004   7.0047476495616349E-006
   4.0499999999999998        6.6688218324666149E-004   6.8175276187796121E-006
   4.0549999999999997        6.6349833506239579E-004   6.5747218514193182E-006
   4.0600000000000005        6.6010990302170459E-004   6.2960756341323481E-006
   4.0650000000000004        6.5672264697197815E-004   6.0013342535726816E-006
   4.0700000000000003        6.5334232676060415E-004   5.7102429963922386E-006
   4.0750000000000002        6.4997470223497101E-004   5.4425471492426138E-006
   4.0800000000000001        6.4662553324246739E-004   5.2232729808794924E-006
   4.0850000000000000        6.4330057963048171E-004   5.1174935267228648E-006
   4.0899999999999999        6.4000560121369485E-004   5.0727197065007302E-006
   4.0949999999999998        6.3674482547035241E-004   5.2589825112495060E-006
   4.0999999999999996        6.3351685287443219E-004   5.5630787065847481E-006
   4.1050000000000004        6.3031899259628830E-004   5.8204279681187566E-006
   4.1100000000000003        6.2714855380627602E-004   6.0284680646642205E-006
   4.1150000000000002        6.2400284567474954E-004   6.1846367650340460E-006
   4.1200000000000001        6.2087917737206350E-004   6.2863718380397294E-006
   4.1250000000000000        6.1777485806857233E-004   6.3311110524947190E-006
   4.1299999999999999        6.1468719693463065E-004   6.5393693389994472E-006
   4.1349999999999998        6.1161350314059299E-004   6.7551856128934351E-006
   4.1399999999999997        6.0855138669289562E-004   6.9195846389419466E-006
   4.1450000000000005        6.0550045259102610E-004   7.0311795249555645E-006
   4.1500000000000004        6.0246111784825610E-004   7.0952568638682142E-006
   4.1550000000000002        5.9943380184372154E-004   7.1171483338257520E-006
   4.1600000000000001        5.9641892395655865E-004   7.1021856129731666E-006
   4.1650000000000000        5.9341690356590367E-004   7.0557003794551217E-006
   4.1699999999999999        5.9042816005089305E-004   6.9830243114176902E-006
   4.1749999999999998        5.8745311279066314E-004   6.9440414301092821E-006
   4.1799999999999997        5.8449218116435006E-004   7.3003213083837771E-006
   4.1850000000000005        5.8154577332981310E-004   7.7309379323865519E-006
   4.1900000000000004        5.7861408918973684E-004   8.1532522795787392E-006
   4.1950000000000003        5.7569714480875365E-004   8.6627387380069573E-006
   4.2000000000000002        5.7279494993746610E-004   9.1580617465235803E-006
   4.2050000000000001        5.6990751432647684E-004   9.6382312625498730E-006
   4.2100000000000000        5.6703484772638833E-004   1.0102257243508727E-005
   4.2149999999999999        5.6417695988780336E-004   1.0549149646824009E-005
   4.2199999999999998        5.6133386056132447E-004   1.0977918429915792E-005
   4.2249999999999996        5.5850555949755467E-004   1.1387573550208593E-005
   4.2300000000000004        5.5569206745165016E-004   1.1777133411665537E-005
   4.2350000000000003        5.5289372586704002E-004   1.2144240005479098E-005
   4.2400000000000002        5.5011168246094501E-004   1.2481046277812262E-005
   4.2450000000000001        5.4734720551085985E-004   1.2778498963749297E-005
   4.2500000000000000        5.4460156329427952E-004   1.3027544798371762E-005
   4.2549999999999999        5.4187602408869886E-004   1.3219130516765117E-005
   4.2599999999999998        5.3917185617161263E-004   1.3344202854011136E-005
   4.2649999999999997        5.3649032782051578E-004   1.3393708545195388E-005
   4.2700000000000005        5.3383270731290284E-004   1.3358594325399648E-005
   4.2750000000000004        5.3120026292626931E-004   1.3229806929708292E-005
   4.2800000000000002        5.2859413941649394E-004   1.2998667266497115E-005
   4.2850000000000001        5.2601418631699221E-004   1.2669867023761905E-005
   4.2900000000000000        5.2345947983532468E-004   1.2260618950230852E-005
   4.2949999999999999        5.2092908582091922E-004   1.1872093314103851E-005
   4.2999999999999998        5.1842207012320340E-004   1.1491763960149240E-005
   4.3049999999999997        5.1593749859160523E-004   1.1073755639400343E-005
   4.3100000000000005        5.1347443707555184E-004   1.0634923643306838E-005
   4.3150000000000004        5.1103195142447220E-004   1.0192123263321764E-005
   4.3200000000000003        5.0860910748779355E-004   9.7622097908946909E-006
   4.3250000000000002        5.0620497123936574E-004   9.3620543626186372E-006
   4.3300000000000001        5.0381869363025269E-004   9.0055873014806406E-006
   4.3350000000000000        5.0144965847573884E-004   8.6912691314066292E-006
   4.3399999999999999        4.9909728912257093E-004   8.4134072236627519E-006
   4.3449999999999998        4.9676100891749627E-004   8.1663089495180845E-006
   4.3500000000000005        4.9444024120726137E-004   7.9442816802400770E-006
   4.3550000000000004        4.9213440933861474E-004   7.7416327870971548E-006
   4.3600000000000003        4.8984293665830267E-004   7.5526696413560088E-006
   4.3650000000000002        4.8756524651307240E-004   7.3716996142855523E-006
   4.3700000000000001        4.8530076224967113E-004   7.1930300771524762E-006
   4.3750000000000000        4.8304890737394700E-004   7.0109364324135478E-006
   4.3799999999999999        4.8080910974380590E-004   6.8215402387364582E-006
   4.3849999999999998        4.7858080199285130E-004   6.6247363557211860E-006
   4.3899999999999997        4.7636341699874488E-004   6.4207824940874119E-006
   4.3950000000000005        4.7415638763914820E-004   6.2099363645531360E-006
   4.4000000000000004        4.7195914679172346E-004   5.9924556778367922E-006
   4.4050000000000002        4.6977112733413218E-004   5.7685981446581151E-006
   4.4100000000000001        4.6759176214403609E-004   5.5386214757345629E-006
   4.4150000000000000        4.6542048409909688E-004   5.3365045868572600E-006
   4.4199999999999999        4.6325672607697637E-004   5.2027501203522216E-006
   4.4249999999999998        4.6109995567441284E-004   5.0597912332798708E-006
   4.4299999999999997        4.5894999350534613E-004   4.9082568967580720E-006
   4.4350000000000005        4.5680686600931594E-004   4.7496796911296237E-006
   4.4400000000000004        4.5467060219324775E-004   4.5856076711168060E-006
   4.4450000000000003        4.5254123106406577E-004   4.4175888914429833E-006
   4.4500000000000002        4.5041878162869385E-004   4.2471714068306526E-006
   4.4550000000000001        4.4830328289405681E-004   4.1011818305281261E-006
   4.4600000000000000        4.4619476386707898E-004   3.9615783622870700E-006
   4.4649999999999999        4.4409325355468485E-004   4.0122278750490863E-006
   4.4699999999999998        4.4199878096379882E-004   4.0766416456891564E-006
   4.4750000000000005        4.3991129648058457E-004   4.1405168479540541E-006
   4.4800000000000004        4.3783024927543813E-004   4.2048031416744248E-006
   4.4850000000000003        4.3575489170654069E-004   4.2704567584746960E-006
   4.4900000000000002        4.3368447566554226E-004   4.3382360117115827E-006
   4.4950000000000001        4.3161825304409266E-004   4.4088899684865631E-006
   4.5000000000000000        4.2955547573384184E-004   4.4831676959020909E-006
   4.5049999999999999        4.2749539562643966E-004   4.5618182610593187E-006
   4.5099999999999998        4.2543726461353602E-004   4.6455907310609173E-006
   4.5149999999999997        4.2338033458678081E-004   4.7909633472803244E-006
   4.5200000000000005        4.2132385743782374E-004   5.0534898858772327E-006
   4.5250000000000004        4.1926761539715876E-004   5.3038189580989405E-006
   4.5300000000000002        4.1721434384119977E-004   5.5384961777170502E-006
   4.5350000000000001        4.1516780002544924E-004   5.7549135038498884E-006
   4.5400000000000000        4.1313174219190544E-004   5.9505415166992209E-006
   4.5449999999999999        4.1110992858256668E-004   6.1228507964661630E-006
   4.5499999999999998        4.0910611743943129E-004   6.2693119233517757E-006
   4.5549999999999997        4.0712406700449746E-004   6.3873954775579334E-006
   4.5600000000000005        4.0516753551976330E-004   6.4745720392854803E-006
   4.5650000000000004        4.0324028122722762E-004   6.5283121887359653E-006
   4.5700000000000003        4.0134606236888839E-004   6.5460865061109917E-006
   4.5750000000000002        3.9948808818237046E-004   6.6566348778248578E-006
   4.5800000000000001        3.9766593375310084E-004   6.7516049919371258E-006
   4.5850000000000000        3.9587769738849774E-004   6.7933135429963632E-006
   4.5899999999999999        3.9412147313195954E-004   6.7860302611597880E-006
   4.5949999999999998        3.9239535502688465E-004   6.7363928079453754E-006
   4.6000000000000005        3.9069743711667106E-004   6.6421882779694498E-006
   4.6050000000000004        3.8902581344471803E-004   6.5068216552747788E-006
   4.6100000000000003        3.8737857805442352E-004   6.3336979239050515E-006
   4.6150000000000002        3.8575382498918592E-004   6.1281669402315966E-006
   4.6200000000000001        3.8414964829240367E-004   5.8985920074155324E-006
   4.6250000000000000        3.8256417271948640E-004   5.6447244397388988E-006
   4.6299999999999999        3.8099586532459249E-004   5.3697064592451841E-006
   4.6349999999999998        3.7944340720155951E-004   5.0764245302809550E-006
   4.6399999999999997        3.7790548271819581E-004   5.1274276882083149E-006
   4.6450000000000005        3.7638077624230969E-004   5.2754582857231246E-006
   4.6500000000000004        3.7486797214170982E-004   5.3938619138484199E-006
   4.6550000000000002        3.7336575478420444E-004   5.4846779710038176E-006
   4.6600000000000001        3.7187280853760198E-004   5.5499458556082298E-006
   4.6650000000000000        3.7038781776971074E-004   5.5917049660811108E-006
   4.6699999999999999        3.6890946684833923E-004   5.6119947008415353E-006
   4.6749999999999998        3.6743645238684192E-004   5.6128137617931389E-006
   4.6799999999999997        3.6596789421208776E-004   5.5953557232887191E-006
   4.6850000000000005        3.6450343317095832E-004   5.5600035976243085E-006
   4.6900000000000004        3.6304274218263409E-004   5.5070967745538923E-006
   4.6950000000000003        3.6158549416629511E-004   5.4369746438318349E-006
   4.7000000000000002        3.6013136204112145E-004   5.3499765952115248E-006
   4.7050000000000001        3.5868001872629341E-004   5.2464420184477603E-006
   4.7100000000000000        3.5723113714099101E-004   5.1267103032938757E-006
   4.7149999999999999        3.5578439020439451E-004   4.9911208395041272E-006
   4.7199999999999998        3.5433945083568401E-004   4.8435936643630921E-006
   4.7250000000000005        3.5289599188228295E-004   4.7532294258494936E-006
   4.7300000000000004        3.5145329004682862E-004   4.6515290917918022E-006
   4.7350000000000003        3.5000929743483325E-004   4.5405682606910872E-006
   4.7400000000000002        3.4856168962184482E-004   4.4530055433347998E-006
   4.7450000000000001        3.4710814218341126E-004   4.4730542464603063E-006
   4.7500000000000000        3.4564633069508055E-004   4.4675795478778106E-006
   4.7549999999999999        3.4417393073240068E-004   4.4328063040364107E-006
   4.7599999999999998        3.4268861787091964E-004   4.3649593713855845E-006
   4.7649999999999997        3.4118806768618535E-004   4.2602636063751348E-006
   4.7700000000000005        3.3966995575374559E-004   4.1149438654541600E-006
   4.7750000000000004        3.3813195764914871E-004   3.9446158805694453E-006
   4.7800000000000002        3.3657201620783861E-004   3.7259106108239915E-006
   4.7850000000000001        3.3499213946383956E-004   3.4610855262432187E-006
   4.7900000000000000        3.3339749905563447E-004   3.3446671297836673E-006
   4.7949999999999999        3.3179335000120314E-004   3.2722033671802112E-006
   4.7999999999999998        3.3018494731852540E-004   3.2915830100990122E-006
   4.8049999999999997        3.2857754602558107E-004   3.3006415930536136E-006
   4.8100000000000005        3.2697640114034987E-004   3.2901326862183806E-006
   4.8150000000000004        3.2538676768081187E-004   3.2508098597664858E-006
   4.8200000000000003        3.2381390066494681E-004   3.1734266838720233E-006
   4.8250000000000002        3.2226305511073454E-004   3.4487885347108597E-006
   4.8300000000000001        3.2073948601069301E-004   3.7034842807454711E-006
   4.8350000000000000        3.1924706735935110E-004   3.8572793752895723E-006
   4.8399999999999999        3.1778458066026395E-004   3.9192810273773276E-006
   4.8449999999999998        3.1634963386420413E-004   3.9030775058274732E-006
   4.8500000000000005        3.1493983492194384E-004   3.8222570794588001E-006
   4.8550000000000004        3.1355279178425636E-004   3.6904080170895026E-006
   4.8600000000000003        3.1218611240191394E-004   3.5211185875384798E-006
   4.8650000000000002        3.1083740472568911E-004   3.3279770596243599E-006
   4.8700000000000001        3.0950427670635439E-004   3.1245717021657709E-006
   4.8750000000000000        3.0818433629468245E-004   3.0966900503387137E-006
   4.8799999999999999        3.0687519144144583E-004   3.1738797709062231E-006
   4.8849999999999998        3.0557447108655298E-004   3.2229073029814881E-006
   4.8899999999999997        3.0428090419403966E-004   3.2274563558441337E-006
   4.8950000000000005        3.0299483896620944E-004   3.1639252445478990E-006
   4.9000000000000004        3.0171675332792608E-004   3.0393158135568745E-006
   4.9050000000000002        3.0044712520405271E-004   2.8719299657562511E-006
   4.9100000000000001        2.9918643251945271E-004   2.6972657973848798E-006
   4.9150000000000000        2.9793515319898940E-004   2.4952431012328110E-006
   4.9199999999999999        2.9669376516752607E-004   2.4160570023790389E-006
   4.9249999999999998        2.9546274634992606E-004   2.5062005823080257E-006
   4.9299999999999997        2.9424257467105278E-004   2.5888235270957833E-006
   4.9350000000000005        2.9303372805576937E-004   2.6633983912860773E-006
   4.9400000000000004        2.9183665388756591E-004   2.7293783885940382E-006
   4.9450000000000003        2.9065128680698832E-004   2.7861412755100724E-006
   4.9500000000000002        2.8947713613205881E-004   3.0230132332081504E-006
   4.9550000000000001        2.8831369831524341E-004   3.3699843064667113E-006
   4.9600000000000000        2.8716046980900827E-004   3.7081853616071389E-006
   4.9649999999999999        2.8601694706581937E-004   4.0358080692322394E-006
   4.9699999999999998        2.8488262653814279E-004   4.3510440999431927E-006
   4.9750000000000005        2.8375700467844441E-004   4.6520851243426965E-006
   4.9800000000000004        2.8263957793919070E-004   4.9371228130325271E-006
   4.9850000000000003        2.8152984277284758E-004   5.2043488366143521E-006
   4.9900000000000002        2.8042729563188104E-004   5.4519548656903273E-006
   4.9950000000000001        2.7933145837325088E-004   5.6781866534882475E-006
   5.0000000000000000        2.7824213176192206E-004   5.8820088214607286E-006
   5.0049999999999999        2.7715928900190961E-004   6.0629007352992108E-006
   5.0099999999999998        2.7608290585223066E-004   6.2203532262517197E-006
   5.0149999999999997        2.7501295807190262E-004   6.3809825434004309E-006
   5.0200000000000005        2.7394942141994273E-004   6.5397722346100385E-006
   5.0250000000000004        2.7289227165536867E-004   6.6661818869395446E-006
   5.0300000000000002        2.7184148453719762E-004   6.7588176712503616E-006
   5.0350000000000001        2.7079703582444695E-004   6.8162857584056912E-006
   5.0400000000000000        2.6975890127613401E-004   6.8371923192671628E-006
   5.0449999999999999        2.6872705665127603E-004   6.8201435246976528E-006
   5.0499999999999998        2.6770145795278129E-004   6.7639039087600866E-006
   5.0549999999999997        2.6668184592896176E-004   6.6698026365040269E-006
   5.0600000000000005        2.6566782900395704E-004   6.5412422547792156E-006
   5.0650000000000004        2.6465901367293853E-004   6.3816844561246093E-006
   5.0700000000000003        2.6365500643107752E-004   6.1945909330798151E-006
   5.0750000000000002        2.6265541377354520E-004   5.9834233781846024E-006
   5.0800000000000001        2.6165984219551284E-004   5.8044703645087226E-006
   5.0850000000000000        2.6066789819215180E-004   5.6159205790792680E-006
   5.0899999999999999        2.5967918825863331E-004   5.4159292791437492E-006
   5.0949999999999998        2.5869331889012866E-004   5.2066457692268335E-006
   5.1000000000000005        2.5770989658180886E-004   5.0755218902996950E-006
   5.1050000000000004        2.5672852811782271E-004   5.0233520173683754E-006
   5.1100000000000003        2.5574882502878144E-004   4.9566968596229284E-006
   5.1150000000000002        2.5477040272804972E-004   4.8750859950261465E-006
   5.1200000000000001        2.5379287674304028E-004   4.7779879211924691E-006
   5.1250000000000000        2.5281586260116550E-004   4.6648711357369322E-006
   5.1299999999999999        2.5183897582983799E-004   4.5352041362744090E-006
   5.1349999999999998        2.5086183195647014E-004   4.3884554204191763E-006
   5.1399999999999997        2.4988404650847456E-004   4.2240934857862701E-006
   5.1450000000000005        2.4890523501326352E-004   4.0415868299903466E-006
   5.1500000000000004        2.4792501299824991E-004   3.8404039506459539E-006
   5.1550000000000002        2.4694299599084605E-004   3.6200133453680736E-006
   5.1600000000000001        2.4595880587050635E-004   3.3800146309859690E-006
   5.1650000000000000        2.4497238594350251E-004   3.1217215674367955E-006
   5.1699999999999999        2.4398414613509715E-004   2.8478252718702323E-006
   5.1749999999999998        2.4299453303172332E-004   2.5610747941548560E-006
   5.1799999999999997        2.4200399321981411E-004   2.2642191841604903E-006
   5.1850000000000005        2.4101297328580246E-004   1.9600074917558474E-006
   5.1900000000000004        2.4002191981612164E-004   1.8632406655605112E-006
   5.1950000000000003        2.3903127939720460E-004   1.8297491554777640E-006
   5.2000000000000002        2.3804149861548444E-004   1.8011492572268090E-006
   5.2050000000000001        2.3705302405739416E-004   1.7705456716815375E-006
   5.2100000000000000        2.3606630230936686E-004   1.7641160480120935E-006
   5.2149999999999999        2.3508177995801185E-004   1.8393615620348222E-006
   5.2199999999999998        2.3409991347172134E-004   1.9062408633684807E-006
   5.2250000000000005        2.3312119579173987E-004   1.9634279636770915E-006
   5.2300000000000004        2.3214612827211626E-004   2.0092919525364742E-006
   5.2350000000000003        2.3117521226689888E-004   2.0422016857257698E-006
   5.2400000000000002        2.3020894913013630E-004   2.0616024831744673E-006
   5.2450000000000001        2.2924784021587704E-004   2.0966256853730209E-006
   5.2500000000000000        2.2829238687816964E-004   2.0971962821598545E-006
   5.2549999999999999        2.2734309047106263E-004   2.0606143210628414E-006
   5.2599999999999998        2.2640045234860454E-004   1.9841798496093399E-006
   5.2649999999999997        2.2546497386484392E-004   1.9361883692535617E-006
   5.2700000000000005        2.2453715637382906E-004   1.9398035417333244E-006
   5.2750000000000004        2.2361749756570542E-004   1.9292945983100899E-006
   5.2800000000000002        2.2270643629740614E-004   1.9047558367670089E-006
   5.2850000000000001        2.2180436399301531E-004   1.8670536285431626E-006
   5.2900000000000000        2.2091167072599697E-004   1.8170666607261602E-006
   5.2949999999999999        2.2002874656981513E-004   1.7556736204035837E-006
   5.2999999999999998        2.1915598159793381E-004   1.6837531946628796E-006
   5.3049999999999997        2.1829376588381708E-004   1.6021840705918741E-006
   5.3100000000000005        2.1744248950092890E-004   1.5118449352779324E-006
   5.3150000000000004        2.1660254252273343E-004   1.6924075159293641E-006
   5.3200000000000003        2.1577431502269468E-004   1.9261783010044082E-006
   5.3250000000000002        2.1495819707427664E-004   2.1317065790990466E-006
   5.3300000000000001        2.1415457874837906E-004   2.3020021012775998E-006
   5.3350000000000000        2.1336363927036440E-004   2.4415773823441376E-006
   5.3399999999999999        2.1258477194798880E-004   2.6572456948424671E-006
   5.3449999999999998        2.1181718700934258E-004   2.8439185634572713E-006
   5.3500000000000005        2.1106009468251590E-004   3.0040991092930656E-006
   5.3550000000000004        2.1031270519559925E-004   3.1402904534543927E-006
   5.3600000000000003        2.0957422877668287E-004   3.2549957170461749E-006
   5.3650000000000002        2.0884387565385699E-004   3.3507180211734156E-006
   5.3700000000000001        2.0812085605521194E-004   3.4299604869404677E-006
   5.3750000000000000        2.0740438020883803E-004   3.4952262354523075E-006
   5.3799999999999999        2.0669365834282552E-004   3.5490183878133694E-006
   5.3849999999999998        2.0598790068526471E-004   3.5938400651287924E-006
   5.3899999999999997        2.0528632035846225E-004   3.6321682182620689E-006
   5.3950000000000005        2.0458828596477027E-004   3.6653880334554104E-006
   5.4000000000000004        2.0389339719437019E-004   3.6933017163860130E-006
   5.4050000000000002        2.0320127250160100E-004   3.7155760717019249E-006
   5.4100000000000001        2.0251153034080198E-004   3.7318779040508153E-006
   5.4150000000000000        2.0182378916631233E-004   3.7418740180809493E-006
   5.4199999999999999        2.0113766743247124E-004   3.7452312184396437E-006
   5.4249999999999998        2.0045278359361794E-004   3.7976267373027530E-006
   5.4299999999999997        1.9976875610409173E-004   3.9052197628683144E-006
   5.4350000000000005        1.9908520341823142E-004   4.0057514385091406E-006
   5.4400000000000004        1.9840174399037686E-004   4.0984220764678930E-006
   5.4450000000000003        1.9771799627486697E-004   4.1824319889867184E-006
   5.4500000000000002        1.9703355756301268E-004   4.2568206186906026E-006
   5.4550000000000001        1.9634764895218497E-004   4.3202116601742094E-006
   5.4600000000000000        1.9565916811556730E-004   4.3715523945587001E-006
   5.4649999999999999        1.9496700219289961E-004   4.4098268219402103E-006
   5.4699999999999998        1.9427003832392118E-004   4.4340189424141709E-006
   5.4750000000000005        1.9356716364837172E-004   4.4431127560765548E-006
   5.4800000000000004        1.9285726530599088E-004   4.4360922630232267E-006
   5.4850000000000003        1.9213923043651839E-004   4.4119414633495360E-006
   5.4900000000000002        1.9141194617969352E-004   4.3696443571512931E-006
   5.4950000000000001        1.9067429967525621E-004   4.3081849445245795E-006
   5.5000000000000000        1.8992517806294570E-004   4.2265472255647446E-006
   5.5049999999999999        1.8916346848250193E-004   4.1237152003680325E-006
   5.5099999999999998        1.8838823327379790E-004   3.9999218323707997E-006
   5.5149999999999997        1.8760070968147562E-004   3.8584003613626632E-006
   5.5200000000000005        1.8680360665480184E-004   3.7013458579354956E-006
   5.5250000000000004        1.8599966094314159E-004   3.5308575392029658E-006
   5.5300000000000002        1.8519160929585983E-004   3.3490346222791220E-006
   5.5350000000000001        1.8438218846232097E-004   3.1579763242776872E-006
   5.5400000000000000        1.8357413519189017E-004   2.9597818623120051E-006
   5.5449999999999999        1.8277018623393185E-004   2.7565504534958257E-006
   5.5499999999999998        1.8197307833781121E-004   2.5503813149432516E-006
   5.5549999999999997        1.8118554825289262E-004   2.3433736637678974E-006
   5.5600000000000005        1.8041033272854111E-004   2.1376267170828897E-006
   5.5650000000000004        1.7965016851412160E-004   1.9352396920031714E-006
   5.5700000000000003        1.7890763850260250E-004   1.7371179248676252E-006
   5.5750000000000002        1.7818320099298606E-004   1.5421226791706346E-006
   5.5800000000000001        1.7747576507157420E-004   1.5796907405874827E-006
   5.5850000000000000        1.7678420465499562E-004   1.6658259167890940E-006
   5.5899999999999999        1.7610739365987838E-004   1.7562616437489316E-006
   5.5949999999999998        1.7544420600285117E-004   1.8490654943585823E-006
   5.6000000000000005        1.7479351560054191E-004   1.9423050415098495E-006
   5.6050000000000004        1.7415419636957963E-004   2.0340478580939674E-006
   5.6100000000000003        1.7352512222659221E-004   2.1223615170027938E-006
   5.6150000000000002        1.7290516708820834E-004   2.2053135911279153E-006
   5.6200000000000001        1.7229320487105614E-004   2.2809716533610811E-006
   5.6250000000000000        1.7168810949176423E-004   2.3474032765936881E-006
   5.6299999999999999        1.7108877098845462E-004   2.4028193362696292E-006
   5.6349999999999998        1.7049450374021126E-004   2.4470475060887019E-006
   5.6399999999999997        1.6990507853625533E-004   2.4808709657141723E-006
   5.6450000000000005        1.6932028871181136E-004   2.5050785448695598E-006
   5.6500000000000004        1.6873992760210393E-004   2.5204590732786280E-006
   5.6550000000000002        1.6816378854235713E-004   2.5278013806656553E-006
   5.6600000000000001        1.6759166486779559E-004   2.5278942967540800E-006
   5.6650000000000000        1.6702334991364347E-004   2.5215266512679095E-006
   5.6699999999999999        1.6645863701512541E-004   2.5094872739306090E-006
   5.6749999999999998        1.6589731950746554E-004   2.4925649944665114E-006
   5.6799999999999997        1.6533919072588850E-004   2.4715486425990548E-006
   5.6850000000000005        1.6478404400561847E-004   2.4472270480521111E-006
   5.6900000000000004        1.6423167243564138E-004   2.4203854279493430E-006
   5.6950000000000003        1.6368181827723568E-004   2.3916820649607425E-006
   5.7000000000000002        1.6313411105620855E-004   2.3616395836910896E-006
   5.7050000000000001        1.6258816514749144E-004   2.3307772769556217E-006
   5.7100000000000000        1.6204359492601525E-004   2.2996144375699013E-006
   5.7149999999999999        1.6150001476671148E-004   2.2686703583493556E-006
   5.7199999999999998        1.6095703904451099E-004   2.2568510313194308E-006
   5.7250000000000005        1.6041428213434516E-004   2.2529496478320560E-006
   5.7300000000000004        1.5987135841114512E-004   2.2482106000719100E-006
   5.7350000000000003        1.5932788224984226E-004   2.2427175829673948E-006
   5.7400000000000002        1.5878346802536742E-004   2.2365542914476444E-006
   5.7450000000000001        1.5823773011265212E-004   2.2298044204406813E-006
   5.7500000000000000        1.5769028288662725E-004   2.2225516648756666E-006
   5.7549999999999999        1.5714083939146457E-004   2.2147868480343227E-006
   5.7599999999999998        1.5658982019967565E-004   2.2058233269670654E-006
   5.7649999999999997        1.5603795470382143E-004   2.1946753527363942E-006
   5.7700000000000005        1.5548597358395078E-004   2.2108649594225482E-006
   5.7750000000000004        1.5493460752011290E-004   2.2697373672990299E-006
   5.7800000000000002        1.5438458719235700E-004   2.3210455937170142E-006
   5.7850000000000001        1.5383664328073187E-004   2.3641081017718982E-006
   5.7900000000000000        1.5329150646528692E-004   2.3982433545607863E-006
   5.7949999999999999        1.5274990742607093E-004   2.4227698151797262E-006
   5.7999999999999998        1.5221257684313325E-004   2.4370059467254158E-006
   5.8049999999999997        1.5168024539652269E-004   2.4402702122942280E-006
   5.8100000000000005        1.5115364376628852E-004   2.4318810749824813E-006
   5.8150000000000004        1.5063349637069675E-004   2.4111715556439188E-006
   5.8200000000000003        1.5012001386035495E-004   2.3780993137109110E-006
   5.8250000000000002        1.4961251900878655E-004   2.3335859351246988E-006
   5.8300000000000001        1.4911024641220294E-004   2.2786496025005692E-006
   5.8350000000000000        1.4861243066681610E-004   2.2143084984537821E-006
   5.8399999999999999        1.4811830636883748E-004   2.1415808055993534E-006
   5.8449999999999998        1.4762710811447899E-004   2.0614847065530853E-006
   5.8500000000000005        1.4713807049995196E-004   1.9750383839299936E-006
   5.8550000000000004        1.4665042812146860E-004   1.8832600203457178E-006
   5.8600000000000003        1.4616341557524023E-004   1.7871677984155720E-006
   5.8650000000000002        1.4567626745747876E-004   1.6877799007547890E-006
   5.8700000000000001        1.4518821836439569E-004   1.5861145099784933E-006
   5.8750000000000000        1.4469850289220291E-004   1.4831898087022970E-006
   5.8799999999999999        1.4420640498180956E-004   1.3799201924151873E-006
   5.8849999999999998        1.4371181591559041E-004   1.2766741425244434E-006
   5.8899999999999997        1.4321503543326912E-004   1.2610098092595383E-006
   5.8950000000000005        1.4271637086960760E-004   1.2522318227733335E-006
   5.9000000000000004        1.4221612955936784E-004   1.2394788740038929E-006
   5.9050000000000002        1.4171461883731137E-004   1.2229465823988047E-006
   5.9100000000000001        1.4121214603820027E-004   1.2028305674058196E-006
   5.9150000000000000        1.4070901849679612E-004   1.1793264484724988E-006
   5.9199999999999999        1.4020554354786101E-004   1.1526298450467557E-006
   5.9249999999999998        1.3970202852615649E-004   1.1640728956950456E-006
   5.9299999999999997        1.3919878076644465E-004   1.1697946275263788E-006
   5.9350000000000005        1.3869610760348705E-004   1.1591128168332750E-006
   5.9400000000000004        1.3819431637204565E-004   1.1983866003367836E-006
   5.9450000000000003        1.3769367995734462E-004   1.2353948785537490E-006
   5.9500000000000002        1.3719427489910534E-004   1.2697793687170827E-006
   5.9550000000000001        1.3669610827812793E-004   1.3011610955849444E-006
   5.9600000000000000        1.3619918709482963E-004   1.3291608986673283E-006
   5.9649999999999999        1.3570351834962815E-004   1.3533996174741202E-006
   5.9699999999999998        1.3520910904294065E-004   1.3734980915154225E-006
   5.9750000000000005        1.3471596617518474E-004   1.3890771603008772E-006
   5.9800000000000004        1.3422409674677786E-004   1.3997576633405055E-006
   5.9850000000000003        1.3373350775813759E-004   1.4051604401442202E-006
   5.9900000000000002        1.3324420620968111E-004   1.4049063302220969E-006
   5.9950000000000001        1.3275619910182616E-004   1.3986161730836688E-006
   6.0000000000000000        1.3226949343499004E-004   1.3859108082391741E-006
   6.0049999999999999        1.3178409620959007E-004   1.4056430611159173E-006
   6.0099999999999998        1.3130009215307547E-004   1.4734538194444168E-006
   6.0150000000000006        1.3081788923409359E-004   1.5398099995172479E-006
   6.0200000000000005        1.3033797943618963E-004   1.6040350519433834E-006
   6.0250000000000004        1.2986085474308413E-004   1.6654524271559387E-006
   6.0300000000000002        1.2938700713849819E-004   1.7233855755877580E-006
   6.0350000000000001        1.2891692860615253E-004   1.7771579476720653E-006
   6.0400000000000000        1.2845111112976822E-004   1.8260929938416777E-006
   6.0449999999999999        1.2799004669306597E-004   1.8695141645297647E-006
   6.0499999999999998        1.2753422727976687E-004   1.9067449101691706E-006
   6.0549999999999997        1.2708414487359160E-004   1.9371086811931194E-006
   6.0600000000000005        1.2664029145826117E-004   1.9599289280344823E-006
   6.0650000000000004        1.2620315901749660E-004   1.9745291011261307E-006
   6.0700000000000003        1.2577323953501853E-004   1.9802326729333880E-006
   6.0750000000000002        1.2535089445931985E-004   1.9765650766010400E-006
   6.0800000000000001        1.2493590036733454E-004   1.9638667790027747E-006
   6.0850000000000000        1.2452787009596659E-004   1.9426882591155284E-006
   6.0899999999999999        1.2412641647421393E-004   1.9135800038223480E-006
   6.0949999999999998        1.2373115233107489E-004   1.8770925000056570E-006
   6.1000000000000005        1.2334169049554731E-004   1.8447603686458998E-006
   6.1050000000000004        1.2295764379662965E-004   1.8118822017563357E-006
   6.1100000000000003        1.2257862506331990E-004   1.7729764726928611E-006
   6.1150000000000002        1.2220424712461610E-004   1.7282120204136983E-006
   6.1200000000000001        1.2183412280951649E-004   1.6777576838771511E-006
   6.1250000000000000        1.2146786494701907E-004   1.6630890392839898E-006
   6.1299999999999999        1.2110508636612213E-004   1.7244059393826391E-006
   6.1349999999999998        1.2074539989582361E-004   1.7748524604947042E-006
   6.1400000000000006        1.2038843534501291E-004   1.8135139092954129E-006
   6.1450000000000005        1.2003394517560229E-004   1.8405782595502248E-006
   6.1500000000000004        1.1968173573137206E-004   1.8567099738130746E-006
   6.1550000000000002        1.1933161358772663E-004   1.8625774669143915E-006
   6.1600000000000001        1.1898338532007077E-004   1.8588491536853909E-006
   6.1650000000000000        1.1863685750380888E-004   1.8461934489561360E-006
   6.1699999999999999        1.1829183671434573E-004   1.8252787675575847E-006
   6.1749999999999998        1.1794812952708574E-004   1.7967735243202068E-006
   6.1799999999999997        1.1760554251743367E-004   1.7613461340749872E-006
   6.1850000000000005        1.1726388226079394E-004   1.7196650116524365E-006
   6.1900000000000004        1.1692295533257122E-004   1.6797551087352735E-006
   6.1950000000000003        1.1658256830817018E-004   1.6661199545847926E-006
   6.2000000000000002        1.1624252776299526E-004   1.6472290552557533E-006
   6.2050000000000001        1.1590263618569171E-004   1.6233071825783594E-006
   6.2100000000000000        1.1556261054405168E-004   1.5945594973125601E-006
   6.2149999999999999        1.1522208674389796E-004   1.5612002911733977E-006
   6.2199999999999998        1.1488069749687177E-004   1.5234468016182650E-006
   6.2250000000000005        1.1453807551461457E-004   1.5122539598705841E-006
   6.2300000000000004        1.1419385350876784E-004   1.5153370489749403E-006
   6.2350000000000003        1.1384766419097278E-004   1.5110331780871558E-006
   6.2400000000000002        1.1349914027287096E-004   1.4991764131550738E-006
   6.2450000000000001        1.1314791446610358E-004   1.4796008201264699E-006
   6.2500000000000000        1.1279361948231221E-004   1.4521404649491871E-006
   6.2549999999999999        1.1243588803313805E-004   1.4166294135708248E-006
   6.2599999999999998        1.1207435283022265E-004   1.3729017319393075E-006
   6.2650000000000006        1.1170864658520715E-004   1.3207914860022344E-006
   6.2700000000000005        1.1133840220433240E-004   1.2601329363066819E-006
   6.2750000000000004        1.1096350364188543E-004   1.1910483078537255E-006
   6.2800000000000002        1.1058457854657336E-004   1.1148564270550501E-006
   6.2850000000000001        1.1020239163007823E-004   1.0333170709179036E-006
   6.2900000000000000        1.0981770760408252E-004   9.9890910825283625E-007
   6.2949999999999999        1.0943129118026824E-004   9.6201321355370017E-007
   6.2999999999999998        1.0904390707031784E-004   9.2194080385276430E-007
   6.3049999999999997        1.0865631998591340E-004   8.7962583515650101E-007
   6.3100000000000005        1.0826929463873724E-004   8.9785519155089085E-007
   6.3150000000000004        1.0788359574047169E-004   9.3916675466615895E-007
   6.3200000000000003        1.0749998800279885E-004   9.8269421096109429E-007
   6.3250000000000002        1.0711923613740111E-004   1.0199958046453383E-006
   6.3300000000000001        1.0674210485596056E-004   1.0445315704364980E-006
   6.3350000000000000        1.0636935887015962E-004   1.0533176704028189E-006
   6.3399999999999999        1.0600173357036875E-004   1.0433399033856942E-006
   6.3449999999999998        1.0563941919588504E-004   1.0110389171530772E-006
   6.3500000000000005        1.0528212422652218E-004   9.5237359998967671E-007
   6.3550000000000004        1.0492954055986563E-004   8.8213640977423283E-007
   6.3600000000000003        1.0458136009350087E-004   9.0417946427230394E-007
   6.3650000000000002        1.0423727472501318E-004   9.1967854499362634E-007
   6.3700000000000001        1.0389697635198812E-004   9.2897439995314151E-007
   6.3750000000000000        1.0356015687201095E-004   9.3240777716622461E-007
   6.3799999999999999        1.0322650818266722E-004   9.4006808991098931E-007
   6.3849999999999998        1.0289572218154220E-004   1.0340064772202263E-006
   6.3900000000000006        1.0256749076622139E-004   1.1296615525164172E-006
   6.3950000000000005        1.0224150583429017E-004   1.2260754017883200E-006
   6.4000000000000004        1.0191745928333405E-004   1.3222901110252893E-006
   6.4050000000000002        1.0159504301093830E-004   1.4173477662161237E-006
   6.4100000000000001        1.0127399636610932E-004   1.5103695539049378E-006
   6.4150000000000000        1.0095435063080393E-004   1.6008360465344639E-006
   6.4199999999999999        1.0063624802332999E-004   1.6974631789725737E-006
   6.4249999999999998        1.0031983097636945E-004   1.8109173774980068E-006
   6.4299999999999997        1.0000524192260458E-004   1.9197539808002727E-006
   6.4350000000000005        9.9692623294717306E-005   2.0232391979853841E-006
   6.4400000000000004        9.9382117525389843E-005   2.1206392381598147E-006
   6.4450000000000003        9.9073867047304361E-005   2.2112203104301329E-006
   6.4500000000000002        9.8768014293142828E-005   2.2942486239025821E-006
   6.4550000000000001        9.8464701695587484E-005   2.3689903876837306E-006
   6.4600000000000000        9.8164071687320309E-005   2.4347118108800385E-006
   6.4649999999999999        9.7866266701023531E-005   2.4906791025976541E-006
   6.4699999999999998        9.7571429169379144E-005   2.5361584719430647E-006
   6.4750000000000005        9.7279701521951859E-005   2.5704208998782212E-006
   6.4800000000000004        9.6991121902406105E-005   2.5929716443292362E-006
   6.4850000000000003        9.6705349484440956E-005   2.6040694635120543E-006
   6.4900000000000002        9.6421957383807625E-005   2.6041960194513801E-006
   6.4950000000000001        9.6140518716257079E-005   2.5938330665935803E-006
   6.5000000000000000        9.5860606597540488E-005   2.5734623593856452E-006
   6.5049999999999999        9.5581794143408835E-005   2.5435656522744158E-006
   6.5099999999999998        9.5303654469613329E-005   2.5046246997067876E-006
   6.5150000000000006        9.5025760691904831E-005   2.4571212561294120E-006
   6.5200000000000005        9.4747685926034687E-005   2.4015370759891843E-006
   6.5250000000000004        9.4469003287753797E-005   2.3383539137327423E-006
   6.5300000000000002        9.4189285892813345E-005   2.2680535238070763E-006
   6.5350000000000001        9.3908106856964300E-005   2.2125518635091534E-006
   6.5400000000000000        9.3625039295957871E-005   2.1536479734753230E-006
   6.5449999999999999        9.3339656361946533E-005   2.0885631323914778E-006
   6.5499999999999998        9.3051674107991840E-005   2.0176444177373706E-006
   6.5549999999999997        9.2761275624245597E-005   1.9416629188719915E-006
   6.5600000000000005        9.2468739260565723E-005   1.8614814863234419E-006
   6.5650000000000004        9.2174343366810112E-005   1.7779629707179975E-006
   6.5700000000000003        9.1878366292836493E-005   1.6919702226820020E-006
   6.5750000000000002        9.1581086388502854E-005   1.6043660928416633E-006
   6.5800000000000001        9.1282782003666884E-005   1.5160134318231759E-006
   6.5850000000000000        9.0983731488186571E-005   1.4277750902531275E-006
   6.5899999999999999        9.0684213191919645E-005   1.3405139187576583E-006
   6.5949999999999998        9.0384505464724080E-005   1.2550927679632609E-006
   6.6000000000000005        9.0084886656457578E-005   1.1723744884960350E-006
   6.6050000000000004        8.9785635116978061E-005   1.0932219309823377E-006
   6.6100000000000003        8.9487029196143460E-005   1.0184979460485803E-006
   6.6150000000000002        8.9189347243811453E-005   9.4906523708567902E-007
   6.6200000000000001        8.8892839341434750E-005   8.8562398241286123E-007
   6.6250000000000000        8.8597629455171667E-005   8.2811868156263747E-007
   6.6299999999999999        8.8303806394456240E-005   7.7624934471468292E-007
   6.6349999999999998        8.8011458967203999E-005   7.2971560743437919E-007
   6.6400000000000006        8.7720675981330638E-005   6.8821710528720276E-007
   6.6450000000000005        8.7431546244751794E-005   6.5145347383848101E-007
   6.6500000000000004        8.7144158565383173E-005   6.1912434865370397E-007
   6.6550000000000002        8.6858601751140291E-005   5.9893626240344511E-007
   6.6600000000000001        8.6574964609938923E-005   6.2567133330853925E-007
   6.6650000000000000        8.6293335949694559E-005   6.9491591325404416E-007
   6.6699999999999999        8.6013804578322984E-005   7.6341825121884832E-007
   6.6749999999999998        8.5736459303739770E-005   8.3079641023877271E-007
   6.6799999999999997        8.5461388933860487E-005   8.9666845334966541E-007
   6.6850000000000005        8.5188682276600842E-005   9.6065244358721187E-007
   6.6900000000000004        8.4918426146975037E-005   1.0223529618923167E-006
   6.6950000000000003        8.4650688069312882E-005   1.0812931309015357E-006
   6.7000000000000002        8.4385524745772943E-005   1.1369665680522511E-006
   6.7050000000000001        8.4122992758817853E-005   1.1888669035200686E-006
   6.7100000000000000        8.3863148690910001E-005   1.2364877674808514E-006
   6.7149999999999999        8.3606049124512033E-005   1.2793227901101783E-006
   6.7199999999999998        8.3351750642086326E-005   1.3168656015839260E-006
   6.7250000000000005        8.3100309826095457E-005   1.3486098320777544E-006
   6.7300000000000004        8.2851783259001993E-005   1.3740491117673372E-006
   6.7350000000000003        8.2606227523268334E-005   1.3926770708285239E-006
   6.7400000000000002        8.2363699201357116E-005   1.4039873394369067E-006
   6.7450000000000001        8.2124254875730711E-005   1.4074735477683761E-006
   6.7500000000000000        8.1887951128851755E-005   1.4026293259985243E-006
   6.7549999999999999        8.1654844543182649E-005   1.3889483043032550E-006
   6.7599999999999998        8.1424989047194376E-005   1.3659444829100786E-006
   6.7650000000000006        8.1198276717073698E-005   1.3338053537287288E-006
   6.7700000000000005        8.0974347243970354E-005   1.2935480178286561E-006
   6.7750000000000004        8.0752818430572095E-005   1.2462423575906829E-006
   6.7800000000000002        8.0533308079566913E-005   1.1929582553954824E-006
   6.7850000000000001        8.0315433993642652E-005   1.1347655936238768E-006
   6.7900000000000000        8.0098813975487129E-005   1.0764743817730005E-006
   6.7949999999999999        7.9883065827788337E-005   1.0742287633755626E-006
   6.7999999999999998        7.9667807353234093E-005   1.1270568495613993E-006
   6.8049999999999997        7.9452656354512364E-005   1.1780798004331695E-006
   6.8100000000000005        7.9237230634310885E-005   1.2267163783041487E-006
   6.8150000000000004        7.9021147995317757E-005   1.2723853454878838E-006
   6.8200000000000003        7.8804026240220730E-005   1.3145054642979754E-006
   6.8250000000000002        7.8585483171707770E-005   1.3524954970476450E-006
   6.8300000000000001        7.8365136592466680E-005   1.3857742060505206E-006
   6.8350000000000000        7.8142655530582519E-005   1.4137975080739517E-006
   6.8399999999999999        7.7918087965900116E-005   1.4364738023430807E-006
   6.8449999999999998        7.7691651868127266E-005   1.4539954595952894E-006
   6.8500000000000005        7.7463566011870484E-005   1.4665586921841392E-006
   6.8550000000000004        7.7234049171736384E-005   1.4743597124627445E-006
   6.8600000000000003        7.7003320122331632E-005   1.4775947327847210E-006
   6.8650000000000002        7.6771597638262704E-005   1.4828186880861386E-006
   6.8700000000000001        7.6539100494136294E-005   1.4928439679863498E-006
   6.8750000000000000        7.6306047464558906E-005   1.4996168689404300E-006
   6.8799999999999999        7.6072657324137205E-005   1.5030813473777024E-006
   6.8849999999999998        7.5839148847477709E-005   1.5031813597271110E-006
   6.8900000000000006        7.5605740809187030E-005   1.4998608624178163E-006
   6.8950000000000005        7.5372651983871849E-005   1.4930638118789113E-006
   6.9000000000000004        7.5140101146138627E-005   1.4827341645395702E-006
   6.9050000000000002        7.4908307007269496E-005   1.4688172682341603E-006
   6.9100000000000001        7.4677440343985752E-005   1.4513895777482452E-006
   6.9150000000000000        7.4447538734065985E-005   1.4307439049592442E-006
   6.9199999999999999        7.4218616805391905E-005   1.4071905612658453E-006
   6.9249999999999998        7.3990689185845493E-005   1.3810398580670617E-006
   6.9299999999999997        7.3763770503308473E-005   1.3526021067613371E-006
   6.9350000000000005        7.3537875385662745E-005   1.3221876187476442E-006
   6.9400000000000004        7.3313018460790169E-005   1.2901067054247792E-006
   6.9450000000000003        7.3089214356572658E-005   1.2566696781914977E-006
   6.9500000000000002        7.2866477700891922E-005   1.2221868484465148E-006
   6.9550000000000001        7.2644823121629956E-005   1.1869685275888163E-006
   6.9600000000000000        7.2424265246668457E-005   1.1513250270168870E-006
   6.9649999999999999        7.2204818703889420E-005   1.1155666581297400E-006
   6.9699999999999998        7.1986498121174555E-005   1.0800037323259953E-006
   6.9750000000000005        7.1769318126405790E-005   1.0449465610046254E-006
   6.9800000000000004        7.1553293272036197E-005   1.0106990572201021E-006
   6.9850000000000003        7.1338432253012437E-005   9.7739910999354953E-007
   6.9900000000000002        7.1124733823199057E-005   9.4504578888098619E-007
   6.9950000000000001        7.0912195771980361E-005   9.1364055984023327E-007
   7.0000000000000000        7.0700815888740856E-005   8.8318488882934234E-007
   7.0049999999999999        7.0490591962864860E-005   8.5368024180621589E-007
   7.0099999999999998        7.0281521783736905E-005   8.2512808472866154E-007
   7.0150000000000006        7.0073603140741281E-005   7.9752988355464953E-007
   7.0200000000000005        6.9866833823262482E-005   7.7088710424210946E-007
   7.0250000000000004        6.9661211620684947E-005   7.4520121274901157E-007
   7.0300000000000002        6.9456734322393006E-005   7.2047367503323126E-007
   7.0350000000000001        6.9253399717771180E-005   6.9670595705287428E-007
   7.0400000000000000        6.9051205596203785E-005   6.7389952476555853E-007
   7.0449999999999999        6.8850149747075315E-005   6.5205584412938978E-007
   7.0499999999999998        6.8650229959770113E-005   6.3117638110222985E-007
   7.0549999999999997        6.8451443861322574E-005   6.1125935548169623E-007
   7.0600000000000005        6.8253778941734219E-005   5.9230081571573132E-007
   7.0650000000000004        6.8057206746558840E-005   5.7440681845397654E-007
   7.0700000000000003        6.7861697422300269E-005   6.0689649870236890E-007
   7.0750000000000002        6.7667221115462557E-005   6.4751013796097664E-007
   7.0800000000000001        6.7473747972549602E-005   6.8727023563813587E-007
   7.0850000000000000        6.7281248140065470E-005   7.2578515812971934E-007
   7.0899999999999999        6.7089691764514033E-005   7.6266327183180307E-007
   7.0949999999999998        6.6899048992399355E-005   7.9751294314025980E-007
   7.1000000000000005        6.6709289970225336E-005   8.2994253845116556E-007
   7.1050000000000004        6.6520384844495986E-005   8.5956042416043376E-007
   7.1100000000000003        6.6332303761715327E-005   8.8597496666399135E-007
   7.1150000000000002        6.6145016868387232E-005   9.0879453235792791E-007
   7.1200000000000001        6.5958494311015779E-005   9.2762748763810263E-007
   7.1250000000000000        6.5772706236104855E-005   9.4208219890059154E-007
   7.1299999999999999        6.5587622835803041E-005   9.5177174741556457E-007
   7.1349999999999998        6.5403223230274947E-005   9.5658075282223853E-007
   7.1400000000000006        6.5219506103605652E-005   9.5680604973079559E-007
   7.1450000000000005        6.5036472732748555E-005   9.5277868018530049E-007
   7.1500000000000004        6.4854124394656928E-005   9.4482968622977732E-007
   7.1550000000000002        6.4672462366284196E-005   9.3329010990814176E-007
   7.1600000000000001        6.4491487924583647E-005   9.1849099326444497E-007
   7.1650000000000000        6.4311202346508704E-005   9.0076337834264330E-007
   7.1699999999999999        6.4131606909012643E-005   8.8043830718670662E-007
   7.1749999999999998        6.3952702889048913E-005   8.5784682184056413E-007
   7.1799999999999997        6.3774491563570762E-005   8.3331996434830771E-007
   7.1850000000000005        6.3596974209531601E-005   8.0718877675381234E-007
   7.1900000000000004        6.3420152103884798E-005   7.7978430110115632E-007
   7.1950000000000003        6.3244026523583724E-005   8.0113457270639360E-007
   7.2000000000000002        6.3068598745581652E-005   8.3304681080514768E-007
   7.2050000000000001        6.2893870046832047E-005   8.6517563325614764E-007
   7.2100000000000000        6.2719848227086830E-005   8.9728113987016134E-007
   7.2149999999999999        6.2546572924543955E-005   9.2908649018308876E-007
   7.2199999999999998        6.2374093476916823E-005   9.6034303610308114E-007
   7.2250000000000005        6.2202459224242019E-005   9.9080236702758502E-007
   7.2300000000000004        6.2031719506556172E-005   1.0202160723544128E-006
   7.2350000000000003        6.1861923663895745E-005   1.0483357414808756E-006
   7.2400000000000002        6.1693121036297406E-005   1.0749129638047586E-006
   7.2450000000000001        6.1525360963797607E-005   1.0996993287235084E-006
   7.2500000000000000        6.1358692786433016E-005   1.1224464256349374E-006
   7.2549999999999999        6.1193165844240110E-005   1.1429058439363431E-006
   7.2599999999999998        6.1028829477255530E-005   1.1608291730255107E-006
   7.2650000000000006        6.0865733025515762E-005   1.1759680022999344E-006
   7.2700000000000005        6.0703925829057412E-005   1.1880739211571622E-006
   7.2750000000000004        6.0543457227917087E-005   1.1968985189948845E-006
   7.2800000000000002        6.0384376562131259E-005   1.2021933852106767E-006
   7.2850000000000001        6.0226729406673972E-005   1.2037192956149546E-006
   7.2900000000000000        6.0070478083668946E-005   1.2014619755969754E-006
   7.2949999999999999        5.9915503478632495E-005   1.1956710958423812E-006
   7.2999999999999998        5.9761683075322060E-005   1.1866133950192109E-006
   7.3049999999999997        5.9608894357495251E-005   1.1745556117957474E-006
   7.3100000000000005        5.9457014808909467E-005   1.1597644848398330E-006
   7.3150000000000004        5.9305921913322391E-005   1.1425067528197369E-006
   7.3200000000000003        5.9155493154491438E-005   1.1230491544035522E-006
   7.3250000000000002        5.9005606016174202E-005   1.1016584282593449E-006
   7.3300000000000001        5.8856137982128138E-005   1.0786013130551877E-006
   7.3350000000000000        5.8706966536110835E-005   1.0541445474593228E-006
   7.3399999999999999        5.8557969161879793E-005   1.0285548701396806E-006
   7.3449999999999998        5.8409023343192501E-005   1.0020990197644151E-006
   7.3500000000000005        5.8260006563806506E-005   9.7504373500170076E-007
   7.3550000000000004        5.8110796307479352E-005   9.4765575451952899E-007
   7.3600000000000003        5.7961270057968585E-005   9.2020179994362896E-007
   7.3650000000000002        5.7811322038235406E-005   8.9288623749197315E-007
   7.3700000000000001        5.7660929412025890E-005   8.6575151936173499E-007
   7.3750000000000000        5.7510094984622703E-005   8.3882252582419926E-007
   7.3799999999999999        5.7358821568832810E-005   8.1212420386953866E-007
   7.3849999999999998        5.7207111977463038E-005   7.8568150048787167E-007
   7.3900000000000006        5.7054969023320305E-005   7.5951936266921514E-007
   7.3950000000000005        5.6902395519211551E-005   7.3366273740386372E-007
   7.4000000000000004        5.6749394277943581E-005   7.0813657168172583E-007
   7.4050000000000002        5.6595968112323369E-005   6.8296581249305548E-007
   7.4100000000000001        5.6442119835157733E-005   6.5817540682791694E-007
   7.4150000000000000        5.6287852259253640E-005   6.3379030167659133E-007
   7.4199999999999999        5.6133168197417907E-005   6.0983544402893285E-007
   7.4249999999999998        5.5978070462457495E-005   5.8633578087522939E-007
   7.4299999999999997        5.5822561867179229E-005   5.6331625920551134E-007
   7.4350000000000005        5.5666645224390029E-005   5.4080182600999206E-007
   7.4400000000000004        5.5510323422927534E-005   5.1881805551431753E-007
   7.4450000000000003        5.5353616900972210E-005   4.9742748682766010E-007
   7.4500000000000002        5.5196585978749456E-005   4.7673816261455647E-007
   7.4550000000000001        5.5039296487309665E-005   4.5685863890099817E-007
   7.4600000000000000        5.4881814257703329E-005   4.3789747171299709E-007
   7.4649999999999999        5.4724205120980788E-005   4.1996321707642956E-007
   7.4699999999999998        5.4566534908192548E-005   4.0316443101737524E-007
   7.4750000000000005        5.4408869450388901E-005   3.8760966956160882E-007
   7.4800000000000004        5.4251274578620426E-005   3.7340748873512862E-007
   7.4850000000000003        5.4093816123937438E-005   3.6066644456386521E-007
   7.4900000000000002        5.3936559917390413E-005   3.4949509307380334E-007
   7.4950000000000001        5.3779571790029713E-005   3.6567028227697568E-007
   7.5000000000000000        5.3622917572905829E-005   3.8571407713714617E-007
   7.5049999999999999        5.3466663097069101E-005   4.0367384618074099E-007
   7.5099999999999998        5.3310874193570027E-005   4.1934451892587676E-007
   7.5150000000000006        5.3155616693458949E-005   4.3252102489084628E-007
   7.5200000000000005        5.3000956380451180E-005   4.4300288470318019E-007
   7.5250000000000004        5.2846955396231680E-005   4.5073649223480389E-007
   7.5300000000000002        5.2693669720441558E-005   4.5584316101981900E-007
   7.5350000000000001        5.2541154737269531E-005   4.5845449218424536E-007
   7.5400000000000000        5.2389465830904154E-005   4.5870208685426544E-007
   7.5449999999999999        5.2238658385534144E-005   4.5671754615594652E-007
   7.5499999999999998        5.2088787785348064E-005   4.5263247121539652E-007
   7.5549999999999997        5.1939909414534616E-005   4.4864717226024647E-007
   7.5600000000000005        5.1792078657282363E-005   4.4680409682340934E-007
   7.5650000000000004        5.1645350897779980E-005   4.4283869089534493E-007
   7.5700000000000003        5.1499781520216139E-005   4.3686766469104549E-007
   7.5750000000000002        5.1355425908779408E-005   4.5351744486151906E-007
   7.5800000000000001        5.1212339447658482E-005   4.7086606048005268E-007
   7.5850000000000000        5.1070577521041939E-005   4.8724751610209390E-007
   7.5899999999999999        5.0930195513118474E-005   5.0241013229198873E-007
   7.5949999999999998        5.0791248808076656E-005   5.2087153693031369E-007
   7.6000000000000005        5.0653792472548173E-005   5.3957266291762470E-007
   7.6050000000000004        5.0517842766328584E-005   5.5589816040100333E-007
   7.6100000000000003        5.0383340373988470E-005   5.6987103850713770E-007
   7.6150000000000002        5.0250217268087414E-005   5.8156527080642034E-007
   7.6200000000000001        5.0118405421185112E-005   5.9105482812540596E-007
   7.6250000000000000        4.9987836805841133E-005   5.9841368129058146E-007
   7.6299999999999999        4.9858443394615175E-005   6.0371580112847443E-007
   7.6349999999999998        4.9730157160066827E-005   6.0703515846565988E-007
   7.6400000000000006        4.9602910074755740E-005   6.0844572412844855E-007
   7.6450000000000005        4.9476634111241595E-005   6.0802146894344255E-007
   7.6500000000000004        4.9351261242083957E-005   6.0583636373706104E-007
   7.6550000000000002        4.9226723439842529E-005   6.0196437933594679E-007
   7.6600000000000001        4.9102952677076887E-005   5.9647948656649865E-007
   7.6650000000000000        4.8979880926346734E-005   5.8945565625519674E-007
   7.6699999999999999        4.8857440160211634E-005   5.8859666060681517E-007
   7.6749999999999998        4.8735562351231296E-005   5.8706162650559501E-007
   7.6799999999999997        4.8614179472091281E-005   5.8448003582939155E-007
   7.6850000000000005        4.8493226312090180E-005   5.8087424523446495E-007
   7.6900000000000004        4.8372647750970311E-005   5.7629357635697302E-007
   7.6950000000000003        4.8252390927200894E-005   5.7080172089126331E-007
   7.7000000000000002        4.8132402979251279E-005   5.6446237849866519E-007
   7.7050000000000001        4.8012631045590694E-005   5.5733924884037253E-007
   7.7100000000000000        4.7893022264688476E-005   5.4949603157761982E-007
   7.7149999999999999        4.7773523775013858E-005   5.4099642637170934E-007
   7.7199999999999998        4.7654082715036177E-005   5.3190413288380106E-007
   7.7250000000000005        4.7534646223224633E-005   5.2228285077510238E-007
   7.7300000000000004        4.7415161438048624E-005   5.1219627970688171E-007
   7.7350000000000003        4.7295575497977351E-005   5.0170811934037354E-007
   7.7400000000000002        4.7175835541480156E-005   4.9088206933685304E-007
   7.7450000000000001        4.7055888707026267E-005   4.7978182935754117E-007
   7.7500000000000000        4.6935682133085027E-005   4.6847109906357758E-007
   7.7549999999999999        4.6815162958125656E-005   4.5701357811625776E-007
   7.7599999999999998        4.6694278320617499E-005   4.4547296617683654E-007
   7.7650000000000006        4.6572981209715340E-005   4.3391874525932836E-007
   7.7700000000000005        4.6451293672984713E-005   4.2242584693711694E-007
   7.7750000000000004        4.6329282812691658E-005   4.1104264386003465E-007
   7.7800000000000002        4.6207016504841561E-005   3.9981538926584615E-007
   7.7850000000000001        4.6084562625439918E-005   3.8879033639255327E-007
   7.7900000000000000        4.5961989050492123E-005   3.8146793880577484E-007
   7.7949999999999999        4.5839363656003672E-005   3.7769783286184880E-007
   7.7999999999999998        4.5716754317979960E-005   3.7414735766807362E-007
   7.8050000000000006        4.5594228912426447E-005   3.7081449218712690E-007
   7.8100000000000005        4.5471855315348616E-005   3.6769721538166590E-007
   7.8150000000000004        4.5349701402751854E-005   3.6479350621430721E-007
   7.8200000000000003        4.5227835050641657E-005   3.6210134364774197E-007
   7.8250000000000002        4.5106324135023412E-005   3.5961870664463422E-007
   7.8300000000000001        4.4985236531902623E-005   3.5734357416754634E-007
   7.8350000000000000        4.4864640117284681E-005   3.5527392517913558E-007
   7.8399999999999999        4.4744602767175078E-005   3.5340773864211343E-007
   7.8449999999999998        4.4625192334361268E-005   3.5174319864229381E-007
   7.8500000000000005        4.4506459624391888E-005   3.5028615876635542E-007
   7.8550000000000004        4.4388408265114210E-005   3.4904373372192501E-007
   7.8600000000000003        4.4271033790869425E-005   3.4802089293538936E-007
   7.8650000000000002        4.4154331735998627E-005   3.5307480669562955E-007
   7.8700000000000001        4.4038297634843029E-005   3.6660271403197921E-007
   7.8750000000000000        4.3922927021743735E-005   3.7972718674506890E-007
   7.8799999999999999        4.3808215431041954E-005   3.9248185285474844E-007
   7.8849999999999998        4.3694158397078791E-005   4.0490034038094893E-007
   7.8900000000000006        4.3580751454195425E-005   4.1701627734355408E-007
   7.8950000000000005        4.3467990136733043E-005   4.2886329176242724E-007
   7.9000000000000004        4.3355869979032750E-005   4.4047501165751308E-007
   7.9050000000000002        4.3244386515435754E-005   4.5188506504866140E-007
   7.9100000000000001        4.3133535280283153E-005   4.6312707995581690E-007
   7.9150000000000000        4.3023311807916161E-005   4.7423468439882936E-007
   7.9199999999999999        4.2913711632675883E-005   4.8524150639762991E-007
   7.9249999999999998        4.2804730288903527E-005   4.9618117397210224E-007
   7.9300000000000006        4.2696363582985163E-005   5.0708468918700584E-007
   7.9350000000000005        4.2588616696067550E-005   5.1793305525220395E-007
   7.9400000000000004        4.2481506334913385E-005   5.2866146106534984E-007
   7.9450000000000003        4.2375049914262610E-005   5.3920331214513063E-007
   7.9500000000000002        4.2269264848855261E-005   5.4949201401015215E-007
   7.9550000000000001        4.2164168553431281E-005   5.5946097217912861E-007
   7.9600000000000000        4.2059778442730718E-005   5.6904359217059807E-007
   7.9649999999999999        4.1956111931493502E-005   5.7817327950328154E-007
   7.9699999999999998        4.1853186434459675E-005   5.8678343969579161E-007
   7.9750000000000005        4.1751019366369159E-005   5.9480747826680185E-007
   7.9800000000000004        4.1649628141962029E-005   6.0217880073491808E-007
   7.9850000000000003        4.1549030175978217E-005   6.0883081261885451E-007
   7.9900000000000002        4.1449242883157762E-005   6.1469691943714922E-007
   7.9950000000000001        4.1350283678240595E-005   6.1971052670854352E-007
   8.0000000000000000        4.1252169975966757E-005   6.2380503995161613E-007
   8.0050000000000008        4.1154919191076193E-005   6.2691386468504741E-007
   8.0099999999999998        4.1058548738308941E-005   6.2897040642749058E-007
   8.0150000000000006        4.0963073157046658E-005   6.2990879082224242E-007
   8.0199999999999996        4.0868454239804085E-005   6.2969332351682023E-007
   8.0250000000000004        4.0774607545193881E-005   6.2832108513480669E-007
   8.0299999999999994        4.0681447066159956E-005   6.2579054228302484E-007
   8.0350000000000001        4.0588886795646117E-005   6.2210016156820960E-007
   8.0400000000000009        4.0496840726596244E-005   6.1724840959719756E-007
   8.0449999999999999        4.0405222851954213E-005   6.1123375297673043E-007
   8.0500000000000007        4.0313947164663844E-005   6.0405465831361768E-007
   8.0549999999999997        4.0222927657669033E-005   5.9570959221462812E-007
   8.0600000000000005        4.0132078323913593E-005   5.8619702128652381E-007
   8.0649999999999995        4.0041313156341426E-005   5.7551541213614132E-007
   8.0700000000000003        3.9950546147896339E-005   5.6366323137020202E-007
   8.0749999999999993        3.9859691291522241E-005   5.5063894559554929E-007
   8.0800000000000001        3.9768662580162939E-005   5.3644102141893159E-007
   8.0850000000000009        3.9677374006762294E-005   5.2106792544712454E-007
   8.0899999999999999        3.9585739564264242E-005   5.0451812428692404E-007
   8.0950000000000006        3.9493673245612515E-005   4.8679008454511924E-007
   8.0999999999999996        3.9401091598967497E-005   4.6789149168899010E-007
   8.1050000000000004        3.9307966938710017E-005   4.4791536730685286E-007
   8.1099999999999994        3.9214325726037865E-005   4.2699366896819233E-007
   8.1150000000000002        3.9120196653395972E-005   4.0525776908617350E-007
   8.1200000000000010        3.9025608413229424E-005   3.8283904007389358E-007
   8.1250000000000000        3.8930589697983358E-005   3.5986885434448367E-007
   8.1300000000000008        3.8835169200102703E-005   3.3647858431109520E-007
   8.1349999999999998        3.8739375612032643E-005   3.1279960238683892E-007
   8.1400000000000006        3.8643237626218096E-005   2.8896328098489338E-007
   8.1449999999999996        3.8546783935104257E-005   2.7874374977517296E-007
   8.1500000000000004        3.8450043231136044E-005   2.7591597713939962E-007
   8.1549999999999994        3.8353044206758639E-005   2.7336116996764013E-007
   8.1600000000000001        3.8255815554416974E-005   2.7160242574910819E-007
   8.1650000000000009        3.8158385966556184E-005   2.6927604769146025E-007
   8.1699999999999999        3.8060784135621328E-005   2.6639819622201530E-007
   8.1750000000000007        3.7963038754057413E-005   2.6298503176809231E-007
   8.1799999999999997        3.7865178514309547E-005   2.5905271475700349E-007
   8.1850000000000005        3.7767232158098341E-005   2.5461745489172163E-007
   8.1899999999999995        3.7669232187174850E-005   2.4969922190549765E-007
   8.1950000000000003        3.7571217447345140E-005   2.4432441837203529E-007
   8.1999999999999993        3.7473227395250082E-005   2.3852729244105411E-007
   8.2050000000000001        3.7375301487530457E-005   2.3235456712401381E-007
   8.2100000000000009        3.7277479180827114E-005   2.2585420078031864E-007
   8.2149999999999999        3.7179799931780901E-005   2.1907415176937960E-007
   8.2200000000000006        3.7082303197032600E-005   2.1206237845065515E-007
   8.2249999999999996        3.6985028433223087E-005   2.0486683918353597E-007
   8.2300000000000004        3.6888015096993130E-005   2.0535140724060923E-007
   8.2349999999999994        3.6791302644983612E-005   2.1135557775375292E-007
   8.2400000000000002        3.6694930533835314E-005   2.1727957817316133E-007
   8.2450000000000010        3.6598938220189078E-005   2.2307036582090494E-007
   8.2500000000000000        3.6503365160685753E-005   2.2867489801902036E-007
   8.2550000000000008        3.6408250811966127E-005   2.3404013208968649E-007
   8.2599999999999998        3.6313634630671063E-005   2.3911302535493993E-007
   8.2650000000000006        3.6219556073441349E-005   2.4384053513685795E-007
   8.2699999999999996        3.6126054596917854E-005   2.4816960741377473E-007
   8.2750000000000004        3.6033164992369267E-005   2.5202658060095097E-007
   8.2799999999999994        3.5940898309746730E-005   2.5537052314111657E-007
   8.2850000000000001        3.5849258065877677E-005   2.5821346261771597E-007
   8.2900000000000009        3.5758247774527463E-005   2.6056790628174850E-007
   8.2949999999999999        3.5667870949461466E-005   2.6244636138427445E-007
   8.3000000000000007        3.5578131104444965E-005   2.6386133517631346E-007
   8.3049999999999997        3.5489031753243344E-005   2.6482533490883097E-007
   8.3100000000000005        3.5400576409621903E-005   2.6535086783294149E-007
   8.3149999999999995        3.5312768587346013E-005   2.6545044119966467E-007
   8.3200000000000003        3.5225611800180980E-005   2.6513656226000658E-007
   8.3249999999999993        3.5139109561892175E-005   2.6442173826498689E-007
   8.3300000000000001        3.5053265386244892E-005   2.6331847646567265E-007
   8.3350000000000009        3.4968082787004494E-005   2.6183928411311740E-007
   8.3399999999999999        3.4883565277936342E-005   2.5999666845828658E-007
   8.3450000000000006        3.4799716372805731E-005   2.5780313675225402E-007
   8.3499999999999996        3.4716539585378031E-005   2.5527119624605294E-007
   8.3550000000000004        3.4634038429418550E-005   2.5241335419071652E-007
   8.3599999999999994        3.4552215911762655E-005   2.4924229742003993E-007
   8.3650000000000002        3.4471050481802084E-005   2.4578678369575907E-007
   8.3700000000000010        3.4390485558250482E-005   2.5819506772751101E-007
   8.3750000000000000        3.4310461875042399E-005   2.7398542067076485E-007
   8.3800000000000008        3.4230920166112200E-005   2.8921761787289665E-007
   8.3849999999999998        3.4151801165394469E-005   3.0385250550152201E-007
   8.3900000000000006        3.4073045606823579E-005   3.1785092972435138E-007
   8.3949999999999996        3.3994594224334113E-005   3.3117373670895971E-007
   8.4000000000000004        3.3916387751860438E-005   3.4378177262310491E-007
   8.4049999999999994        3.3838366923337149E-005   3.5563588363434157E-007
   8.4100000000000001        3.3760472472698608E-005   3.6669691591038694E-007
   8.4150000000000009        3.3682645133879369E-005   3.7692571561886339E-007
   8.4199999999999999        3.3604825640813908E-005   3.8628312892745429E-007
   8.4250000000000007        3.3526954727436666E-005   3.9473000200379555E-007
   8.4299999999999997        3.3448973127682157E-005   4.0222718101555022E-007
   8.4350000000000005        3.3370821575484823E-005   4.0873551213034743E-007
   8.4399999999999995        3.3292440804779179E-005   4.1421584151587733E-007
   8.4450000000000003        3.3213771549499666E-005   4.1862901533976907E-007
   8.4499999999999993        3.3134760207582999E-005   4.2194582561588849E-007
   8.4550000000000001        3.3055427624068603E-005   4.2418297169006700E-007
   8.4600000000000009        3.2975847102564549E-005   4.2536065309042382E-007
   8.4649999999999999        3.2896093043335330E-005   4.2549828283321096E-007
   8.4700000000000006        3.2816239846645426E-005   4.2461527393463982E-007
   8.4749999999999996        3.2736361912759357E-005   4.2273103941100986E-007
   8.4800000000000004        3.2656533641941590E-005   4.1986499227851889E-007
   8.4849999999999994        3.2576829434456665E-005   4.1603654555344606E-007
   8.4900000000000002        3.2497323690569049E-005   4.1126511225202307E-007
   8.4950000000000010        3.2418090810543256E-005   4.0557010539047484E-007
   8.5000000000000000        3.2339205194643798E-005   3.9947229876558166E-007
   8.5050000000000008        3.2260741243135142E-005   3.9274941026997730E-007
   8.5099999999999998        3.2182773356281837E-005   3.8505830505159339E-007
   8.5150000000000006        3.2105375934348326E-005   3.7640474006904012E-007
   8.5199999999999996        3.2028623377599160E-005   3.6773265284533905E-007
   8.5250000000000004        3.1952590086298795E-005   3.6006828163954183E-007
   8.5299999999999994        3.1877350460711775E-005   3.6441002909962729E-007
   8.5350000000000001        3.1802978901102557E-005   3.8096635560430831E-007
   8.5400000000000009        3.1729539387842504E-005   3.9805786702978358E-007
   8.5449999999999999        3.1656997279954429E-005   4.1556065835244205E-007
   8.5500000000000007        3.1585263587552897E-005   4.3333941592542001E-007
   8.5549999999999997        3.1514248753379979E-005   4.5126036690456325E-007
   8.5600000000000005        3.1443863220177667E-005   4.6918973844585986E-007
   8.5649999999999995        3.1374017430688032E-005   4.8699375770520985E-007
   8.5700000000000003        3.1304621827653073E-005   5.0453865183854707E-007
   8.5750000000000011        3.1235586853814840E-005   5.2169064800175799E-007
   8.5800000000000001        3.1166822951915380E-005   5.3831597335079004E-007
   8.5850000000000009        3.1098240564696696E-005   5.5428085504159063E-007
   8.5899999999999999        3.1029750134900855E-005   5.6945152023009366E-007
   8.5950000000000006        3.0961262105269845E-005   5.8369419607213813E-007
   8.5999999999999996        3.0892686918545742E-005   5.9687510972372568E-007
   8.6050000000000004        3.0823935017470546E-005   6.0886048834074276E-007
   8.6099999999999994        3.0754916844786314E-005   6.1951655907917068E-007
   8.6150000000000002        3.0685542843235053E-005   6.2870954909482812E-007
   8.6200000000000010        3.0615723455558797E-005   6.3630568554373705E-007
   8.6250000000000000        3.0545369124499643E-005   6.4217119558182458E-007
   8.6300000000000008        3.0474396532042302E-005   6.4618169281546311E-007
   8.6349999999999998        3.0402803078494548E-005   6.4833669873839688E-007
   8.6400000000000006        3.0330642411613935E-005   6.4872560196857989E-007
   8.6449999999999996        3.0257969323175053E-005   6.4743998714975737E-007
   8.6500000000000004        3.0184838604952286E-005   6.4457143892558306E-007
   8.6549999999999994        3.0111305048720228E-005   6.4021154193982251E-007
   8.6600000000000001        3.0037423446253255E-005   6.3445188083619724E-007
   8.6650000000000009        2.9963248589325927E-005   6.2738404025844229E-007
   8.6699999999999999        2.9888835269712749E-005   6.1909960485028934E-007
   8.6750000000000007        2.9814238279188118E-005   6.0969015925540229E-007
   8.6799999999999997        2.9739512409526628E-005   5.9924728811754671E-007
   8.6850000000000005        2.9664712452502656E-005   5.8786257608043732E-007
   8.6899999999999995        2.9589893199890797E-005   5.7562760778780917E-007
   8.6950000000000003        2.9515109443465434E-005   5.6263396788336345E-007
   8.7000000000000011        2.9440415975001121E-005   5.4897324101086233E-007
   8.7050000000000001        2.9365867586272343E-005   5.3473701181400019E-007
   8.7100000000000009        2.9291519069053556E-005   5.2001686493651210E-007
   8.7149999999999999        2.9217425215119281E-005   5.0490438502208231E-007
   8.7200000000000006        2.9143640453131540E-005   4.8949015779060860E-007
   8.7249999999999996        2.9070202164988951E-005   4.7385002337482849E-007
   8.7300000000000004        2.8997123725667143E-005   4.5806330108897115E-007
   8.7349999999999994        2.8924416703641397E-005   4.4221288668645596E-007
   8.7400000000000002        2.8852092667386931E-005   4.2638167592079721E-007
   8.7450000000000010        2.8780163185379007E-005   4.1065256454541767E-007
   8.7500000000000000        2.8708639826092888E-005   3.9510844831377740E-007
   8.7550000000000008        2.8637534158003796E-005   3.7998720439300161E-007
   8.7599999999999998        2.8566857749587002E-005   3.7062386334371089E-007
   8.7650000000000006        2.8496622169317727E-005   3.6150184796574322E-007
   8.7699999999999996        2.8426838985671252E-005   3.5266908448533220E-007
   8.7750000000000004        2.8357519767122788E-005   3.4417349912873178E-007
   8.7799999999999994        2.8288676082147620E-005   3.3606301812213151E-007
   8.7850000000000001        2.8220319499220958E-005   3.3638462689433783E-007
   8.7900000000000009        2.8152461586818072E-005   3.4326169315187260E-007
   8.7949999999999999        2.8085113913414223E-005   3.4912783390431295E-007
   8.8000000000000007        2.8018288047484629E-005   3.5389406158436090E-007
   8.8049999999999997        2.7951995557504569E-005   3.5747138862471850E-007
   8.8100000000000005        2.7886248011949255E-005   3.5977083853170526E-007
   8.8149999999999995        2.7821053438706951E-005   3.6073577995189909E-007
   8.8200000000000003        2.7756401758031791E-005   3.6041889499835973E-007
   8.8250000000000011        2.7692277116685083E-005   3.5889664840794608E-007
   8.8300000000000001        2.7628663658944501E-005   3.5624550740115998E-007
   8.8350000000000009        2.7565545529087681E-005   3.5254193919845241E-007
   8.8399999999999999        2.7502906871392307E-005   3.4786241102030825E-007
   8.8450000000000006        2.7440731830136013E-005   3.4228339008718868E-007
   8.8499999999999996        2.7379004549596485E-005   3.3588134361961245E-007
   8.8550000000000004        2.7317709174051361E-005   3.2873273883801023E-007
   8.8599999999999994        2.7256829847778325E-005   3.2091404296290756E-007
   8.8650000000000002        2.7196350715055008E-005   3.1250172321474189E-007
   8.8700000000000010        2.7136255920159074E-005   3.0357224681404213E-007
   8.8750000000000000        2.7076529607368238E-005   2.9420208098122880E-007
   8.8800000000000008        2.7017155920960075E-005   2.8507923974363712E-007
   8.8849999999999998        2.6958119005212330E-005   2.7600132909331131E-007
   8.8900000000000006        2.6899403004402596E-005   2.7307885124603726E-007
   8.8949999999999996        2.6840992062808571E-005   2.7104927741945025E-007
   8.9000000000000004        2.6782870324707890E-005   2.6830886419329674E-007
   8.9049999999999994        2.6725021883916638E-005   2.6476081044341955E-007
   8.9100000000000001        2.6667426329844244E-005   2.6034898531542914E-007
   8.9150000000000009        2.6610055254857463E-005   2.5514616772766120E-007
   8.9199999999999999        2.6552879429339114E-005   2.4924785159818327E-007
   8.9250000000000007        2.6495869623671887E-005   2.4274953084497478E-007
   8.9299999999999997        2.6438996608238633E-005   2.3574669938611342E-007
   8.9350000000000005        2.6382231153422039E-005   2.2833485113958881E-007
   8.9399999999999995        2.6325544029604951E-005   2.2060948002349218E-007
   8.9450000000000003        2.6268906007170064E-005   2.1266607995579619E-007
   8.9500000000000011        2.6212287856500198E-005   2.0460014485453788E-007
   8.9550000000000001        2.6155660347978124E-005   1.9650716863782545E-007
   8.9600000000000009        2.6098994251986582E-005   1.8848264522361799E-007
   8.9649999999999999        2.6042260338908369E-005   1.8062206852993560E-007
   8.9700000000000006        2.5985429379126224E-005   1.7302093247487292E-007
   8.9749999999999996        2.5928472143022947E-005   1.6577473097645004E-007
   8.9800000000000004        2.5871359400981283E-005   1.5897895795266673E-007
   8.9849999999999994        2.5814061923384020E-005   1.5272910732153970E-007
   8.9900000000000002        2.5756550480613904E-005   1.4712067300115680E-007
   8.9950000000000010        2.5698795843053720E-005   1.4224914890953135E-007
   9.0000000000000000        2.5640770037858783E-005   1.3820638126888380E-007
   9.0050000000000008        2.5582480064251914E-005   1.3503461790558588E-007
   9.0099999999999998        2.5523971637766389E-005   1.3272012701218825E-007
   9.0150000000000006        2.5465292481985887E-005   1.3124426259737121E-007
   9.0199999999999996        2.5406490320494130E-005   1.3058837866973715E-007
   9.0250000000000004        2.5347612876874796E-005   1.3123151142014800E-007
   9.0299999999999994        2.5288707874711609E-005   1.3611618122873404E-007
   9.0350000000000001        2.5229823037588249E-005   1.4151294392171699E-007
   9.0400000000000009        2.5171006089088428E-005   1.4733784551278296E-007
   9.0449999999999999        2.5112304752795861E-005   1.5350693201559434E-007
   9.0500000000000007        2.5053766752294221E-005   1.5993624944382370E-007
   9.0549999999999997        2.4995439811167239E-005   1.6654184381114360E-007
   9.0600000000000005        2.4937371652998587E-005   1.7323976113119949E-007
   9.0649999999999995        2.4879610001371996E-005   1.7994604741766731E-007
   9.0700000000000003        2.4822202579871136E-005   1.8657674868421964E-007
   9.0750000000000011        2.4765197112079725E-005   1.9304791094451547E-007
   9.0800000000000001        2.4708641321581474E-005   1.9927558021223753E-007
   9.0850000000000009        2.4652582931960065E-005   2.0517580250102449E-007
   9.0899999999999999        2.4597069666799217E-005   2.1066462382455909E-007
   9.0950000000000006        2.4542148122271450E-005   2.1565989687132215E-007
   9.0999999999999996        2.4487831849747519E-005   2.2011899460042936E-007
   9.1050000000000004        2.4434096841385131E-005   2.2664108075997450E-007
   9.1099999999999994        2.4380917054404918E-005   2.3720752854177013E-007
   9.1150000000000002        2.4328266446027471E-005   2.4795786542213829E-007
   9.1200000000000010        2.4276118973473410E-005   2.5879006447355020E-007
   9.1250000000000000        2.4224448593963358E-005   2.6960209876842291E-007
   9.1300000000000008        2.4173229264717901E-005   2.8029194137926830E-007
   9.1349999999999998        2.4122434942957678E-005   2.9075756537852711E-007
   9.1400000000000006        2.4072039585903270E-005   3.0089694383862654E-007
   9.1449999999999996        2.4022017150775318E-005   3.1060804983200056E-007
   9.1500000000000004        2.3972341594794409E-005   3.1978885643117462E-007
   9.1549999999999994        2.3922986875181173E-005   3.2833733670853863E-007
   9.1600000000000001        2.3873926949156199E-005   3.3615146373658754E-007
   9.1650000000000009        2.3825135773940098E-005   3.4312921058774856E-007
   9.1699999999999999        2.3776587306753530E-005   3.4916855033450308E-007
   9.1750000000000007        2.3728255504817035E-005   3.5416745604926813E-007
   9.1799999999999997        2.3680114325351293E-005   3.5802390080452511E-007
   9.1850000000000005        2.3632137725576844E-005   3.6063585767269105E-007
   9.1899999999999995        2.3584299680851291E-005   3.6190337167089025E-007
   9.1950000000000003        2.3536576344551114E-005   3.6179523045478843E-007
   9.2000000000000011        2.3488948091218458E-005   3.6039702966828368E-007
   9.2050000000000001        2.3441395779144576E-005   3.5780986542892042E-007
   9.2100000000000009        2.3393900266620703E-005   3.5539714565281945E-007
   9.2149999999999999        2.3346442411938108E-005   3.5210736782996494E-007
   9.2200000000000006        2.3299003073388022E-005   3.4790442992445553E-007
   9.2249999999999996        2.3251563109261736E-005   3.4287525221808488E-007
   9.2300000000000004        2.3204103377850442E-005   3.3710675499252807E-007
   9.2349999999999994        2.3156604737445460E-005   3.3068585852959233E-007
   9.2400000000000002        2.3109048046337981E-005   3.2369948311099678E-007
   9.2450000000000010        2.3061414162819296E-005   3.1623454901852832E-007
   9.2500000000000000        2.3013683945180664E-005   3.0837797653391962E-007
   9.2550000000000008        2.2965838251713310E-005   3.0021668593889660E-007
   9.2599999999999998        2.2917857940708515E-005   2.9183759751523597E-007
   9.2650000000000006        2.2869723870457503E-005   2.8332763154468397E-007
   9.2699999999999996        2.2821416899251555E-005   2.7477370830900378E-007
   9.2750000000000004        2.2772917885381893E-005   2.6626274808991453E-007
   9.2799999999999994        2.2724207687139802E-005   2.5788167116918615E-007
   9.2850000000000001        2.2675267162816510E-005   2.4971739757830054E-007
   9.2900000000000009        2.2626081643595398E-005   2.4184626324147613E-007
   9.2949999999999999        2.2576663941239744E-005   2.3430673585309177E-007
   9.3000000000000007        2.2527037297028767E-005   2.2712727444349328E-007
   9.3049999999999997        2.2477224972229812E-005   2.2033625020525919E-007
   9.3100000000000005        2.2427250228110185E-005   2.1396203433095114E-007
   9.3149999999999995        2.2377136325937239E-005   2.0803299801311039E-007
   9.3200000000000003        2.2326906526978276E-005   2.0257751244437988E-007
   9.3250000000000011        2.2276584092500635E-005   1.9762394881728734E-007
   9.3300000000000001        2.2226192283771655E-005   1.9320067832442488E-007
   9.3350000000000009        2.2175754362058646E-005   1.8941218999335397E-007
   9.3399999999999999        2.2125293588628949E-005   1.8805205306537186E-007
   9.3450000000000006        2.2074833224749877E-005   1.8737335860151221E-007
   9.3499999999999996        2.2024396531688776E-005   1.8739102573971816E-007
   9.3550000000000004        2.1974006770712951E-005   1.8811997361795318E-007
   9.3599999999999994        2.1923687203089755E-005   1.8957512137417735E-007
   9.3650000000000002        2.1873461090086491E-005   1.9177138814635753E-007
   9.3700000000000010        2.1823351692970496E-005   1.9472369307247075E-007
   9.3750000000000000        2.1773382273009115E-005   1.9844695529046014E-007
   9.3800000000000008        2.1723576091469645E-005   2.0295609393830273E-007
   9.3849999999999998        2.1673956360672889E-005   2.0826746884317421E-007
   9.3900000000000006        2.1624541503441620E-005   2.1438440647933297E-007
   9.3949999999999996        2.1575341195211975E-005   2.2122490322789074E-007
   9.4000000000000004        2.1526364179698971E-005   2.2868936202054328E-007
   9.4049999999999994        2.1477619200617668E-005   2.3667818578894910E-007
   9.4100000000000001        2.1429115001683084E-005   2.4509177746479379E-007
   9.4150000000000009        2.1380860326610254E-005   2.5383053997973584E-007
   9.4199999999999999        2.1332863919114268E-005   2.6279487626547102E-007
   9.4250000000000007        2.1285134522910088E-005   2.7188518925363750E-007
   9.4299999999999997        2.1237680881712828E-005   2.8100188187593782E-007
   9.4350000000000005        2.1190511739237457E-005   2.9004535706404742E-007
   9.4399999999999995        2.1143635839199079E-005   2.9891601774966882E-007
   9.4450000000000003        2.1097061925312678E-005   3.0751426686440972E-007
   9.4500000000000011        2.1050798741293301E-005   3.1574050733997264E-007
   9.4550000000000001        2.1004855030856034E-005   3.2349514210802964E-007
   9.4600000000000009        2.0959239537715852E-005   3.3067857410025954E-007
   9.4649999999999999        2.0913961005587853E-005   3.3719120624836149E-007
   9.4700000000000006        2.0869028178187014E-005   3.4293344148396011E-007
   9.4749999999999996        2.0824449799228438E-005   3.4780568273876472E-007
   9.4800000000000004        2.0780234612427095E-005   3.5170833294443041E-007
   9.4849999999999994        2.0736390813192310E-005   3.5454097553638429E-007
   9.4900000000000002        2.0692913405527569E-005   3.5624606478842281E-007
   9.4950000000000010        2.0649783871311239E-005   3.5685054890575573E-007
   9.5000000000000000        2.0606983077959226E-005   3.5638949889565212E-007
   9.5050000000000008        2.0564491892887426E-005   3.5489798576533363E-007
   9.5099999999999998        2.0522291183511762E-005   3.5241108052202531E-007
   9.5150000000000006        2.0480361817248129E-005   3.4896385417300979E-007
   9.5199999999999996        2.0438684661512451E-005   3.4459137772551210E-007
   9.5250000000000004        2.0397240583720627E-005   3.3932872218676746E-007
   9.5299999999999994        2.0356010451288580E-005   3.3321095856401106E-007
   9.5350000000000001        2.0314975131632203E-005   3.2627315786451876E-007
   9.5400000000000009        2.0274115492167410E-005   3.1855039109550206E-007
   9.5449999999999999        2.0233412400310130E-005   3.1007772926424019E-007
   9.5500000000000007        2.0192846723476251E-005   3.0360487368997794E-007
   9.5549999999999997        2.0152399329081700E-005   2.9755995246263321E-007
   9.5600000000000005        2.0112051084542365E-005   2.9093003480350598E-007
   9.5649999999999995        2.0071782857274179E-005   2.8373431409998471E-007
   9.5700000000000003        2.0031575514693036E-005   2.7599198373950192E-007
   9.5750000000000011        1.9991409924214851E-005   2.6772223710942912E-007
   9.5800000000000001        1.9951266953255541E-005   2.5894426759719543E-007
   9.5850000000000009        1.9911128061296088E-005   2.4967921064921104E-007
   9.5899999999999999        1.9870987663469880E-005   2.3998487306394750E-007
   9.5950000000000006        1.9830852773201729E-005   2.3177696528163785E-007
   9.5999999999999996        1.9790730924491836E-005   2.3136979734041200E-007
   9.6050000000000004        1.9750629651340370E-005   2.3082972301214890E-007
   9.6099999999999994        1.9710556487747545E-005   2.3014641167624954E-007
   9.6150000000000002        1.9670518967713523E-005   2.2930953271211153E-007
   9.6200000000000010        1.9630524625238505E-005   2.2830875549916636E-007
   9.6250000000000000        1.9590580994322687E-005   2.2713374941680823E-007
   9.6300000000000008        1.9550695608966238E-005   2.2577418384446185E-007
   9.6349999999999998        1.9510876003169364E-005   2.2421972816153500E-007
   9.6400000000000006        1.9471129710932239E-005   2.2246005174741851E-007
   9.6449999999999996        1.9431464266255066E-005   2.2048482398155062E-007
   9.6500000000000004        1.9391887203138014E-005   2.1828371424331878E-007
   9.6549999999999994        1.9352406055581290E-005   2.1584639191215448E-007
   9.6600000000000001        1.9313028357585062E-005   2.1316252636746210E-007
   9.6650000000000009        1.9273761643149533E-005   2.1022178698862907E-007
   9.6699999999999999        1.9234613446274893E-005   2.0701384315510382E-007
   9.6750000000000007        1.9195591300961318E-005   2.0352836424626024E-007
   9.6799999999999997        1.9156702741209009E-005   1.9975501964153997E-007
   9.6850000000000005        1.9117955169046451E-005   1.9568428445654551E-007
   9.6899999999999995        1.9079347941558881E-005   1.9132968034371947E-007
   9.6950000000000003        1.9040867872800037E-005   1.8673200363226054E-007
   9.7000000000000011        1.9002500689232234E-005   1.8193375801212503E-007
   9.7050000000000001        1.8964232117317822E-005   1.7697744717326249E-007
   9.7100000000000009        1.8926047883519057E-005   1.7190557480564617E-007
   9.7149999999999999        1.8887933714298307E-005   1.6676064459922223E-007
   9.7200000000000006        1.8849875336117831E-005   1.6158516024397071E-007
   9.7249999999999996        1.8811858475439993E-005   1.5642162542980388E-007
   9.7300000000000004        1.8773868858727059E-005   1.5248760853426324E-007
   9.7349999999999994        1.8735892212441389E-005   1.6020510048726167E-007
   9.7400000000000002        1.8697914263045242E-005   1.6775311091837838E-007
   9.7450000000000010        1.8659920737000971E-005   1.7496848894341943E-007
   9.7500000000000000        1.8621897360770886E-005   1.8168808367808584E-007
   9.7550000000000008        1.8583829860817283E-005   1.8774874423816673E-007
   9.7599999999999998        1.8545703963602491E-005   1.9298731973938686E-007
   9.7650000000000006        1.8507505395588807E-005   1.9724065929745742E-007
   9.7699999999999996        1.8469219883238559E-005   2.0034561202818447E-007
   9.7750000000000004        1.8430833153014046E-005   2.0213902704727243E-007
   9.7799999999999994        1.8392330931377597E-005   2.0245775347046637E-007
   9.7850000000000001        1.8353698944791505E-005   2.0113862573499961E-007
   9.7900000000000009        1.8314928504786161E-005   1.9804110058690665E-007
   9.7949999999999999        1.8276036903195620E-005   1.9322880000945244E-007
   9.8000000000000007        1.8237048980497367E-005   1.8686258797211746E-007
   9.8049999999999997        1.8197989577995731E-005   1.7963431435568576E-007
   9.8100000000000005        1.8158883536995009E-005   1.7452209569620346E-007
   9.8149999999999995        1.8119755698799531E-005   1.6824001539721476E-007
   9.8200000000000003        1.8080630904713590E-005   1.6093500253583319E-007
   9.8250000000000011        1.8041533996041510E-005   1.5275398618917570E-007
   9.8300000000000001        1.8002489814087610E-005   1.4384389543433890E-007
   9.8350000000000009        1.7963523200156187E-005   1.4009313593521153E-007
   9.8399999999999999        1.7924658995551568E-005   1.4545416579523878E-007
   9.8450000000000006        1.7885922041578050E-005   1.5075875152089930E-007
   9.8499999999999996        1.7847337179539962E-005   1.5595329288521068E-007
   9.8550000000000004        1.7808929250741601E-005   1.6098418966117015E-007
   9.8599999999999994        1.7770723096487297E-005   1.6579784162179531E-007
   9.8650000000000002        1.7732743558081343E-005   1.7034064854007662E-007
   9.8700000000000010        1.7695015476828060E-005   1.7455901018902149E-007
   9.8750000000000000        1.7657563694031770E-005   1.7839932634163396E-007
   9.8800000000000008        1.7620413050996771E-005   1.8180799677092142E-007
   9.8849999999999998        1.7583588389027389E-005   1.8602195989571546E-007
   9.8900000000000006        1.7547114217090430E-005   1.8931025324777308E-007
   9.8949999999999996        1.7510998945768895E-005   1.9160192232700975E-007
   9.9000000000000004        1.7475228022330165E-005   1.9295868375570314E-007
   9.9049999999999994        1.7439785134190230E-005   1.9344401400986488E-007
   9.9100000000000001        1.7404653968765034E-005   1.9312138956553032E-007
   9.9150000000000009        1.7369818213470558E-005   1.9205428689869075E-007
   9.9199999999999999        1.7335261555722775E-005   1.9119744970698741E-007
   9.9250000000000007        1.7300967682937636E-005   1.9049193768937554E-007
   9.9299999999999997        1.7266920282531120E-005   1.8948322365238082E-007
   9.9350000000000005        1.7233103041919184E-005   1.8820603406793864E-007
   9.9399999999999995        1.7199499648517811E-005   1.8669509540799453E-007
   9.9450000000000003        1.7166093789742945E-005   1.8498513414448391E-007
   9.9500000000000011        1.7132869153010558E-005   1.8311087674935571E-007
   9.9550000000000001        1.7099809425736648E-005   1.8110704969452837E-007
   9.9600000000000009        1.7066898295337138E-005   1.7900837945196440E-007
   9.9649999999999999        1.7034119449228035E-005   1.7684959249359580E-007
   9.9700000000000006        1.7001456574825265E-005   1.7466541529136473E-007
   9.9749999999999996        1.6968893359544839E-005   1.7249057431719642E-007
   9.9800000000000004        1.6936413490802675E-005   1.7035979604306014E-007
   9.9849999999999994        1.6904000656014793E-005   1.6830780694086756E-007
   9.9900000000000002        1.6871638542597109E-005   1.6636933348257779E-007
   9.9950000000000010        1.6839311328960824E-005   1.6457515457119027E-007
   10.000000000000000        1.6807011369856835E-005   1.6292753314832943E-007


==> anc/nk_betamu0.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.1454326815157518        1.2463673852929347E-003
   5.0000000000000001E-003   1.1454172462001571        1.2450605601823650E-003
   1.0000000000000000E-002   1.1453709393716620        1.2411397788785195E-003
   1.4999999999999999E-002   1.1452937590479915        1.2346043519579908E-003
   2.0000000000000000E-002   1.1451857014800664        1.2254529751998255E-003
   2.5000000000000001E-002   1.1450467616259761        1.2136838950072004E-003
   2.9999999999999999E-002   1.1448769329549640        1.1992948391281733E-003
   3.5000000000000003E-002   1.1446762075092176        1.1822830378949156E-003
   4.0000000000000001E-002   1.1444445758946540        1.1626452202215809E-003
   4.4999999999999998E-002   1.1441820272828167        1.1403776161666990E-003
   5.0000000000000003E-002   1.1438885494327722        1.1154759595675134E-003
   5.5000000000000000E-002   1.1435641286777436        1.0879354876405234E-003
   5.9999999999999998E-002   1.1432087499537384        1.0577509586569001E-003
   6.5000000000000002E-002   1.1428223968060442        1.0249165908524649E-003
   7.0000000000000007E-002   1.1424050513625370        9.8942630520948427E-004
   7.4999999999999997E-002   1.1419566944870569        9.5127293192809326E-004
   8.0000000000000002E-002   1.1414773054016267        9.1045045792403911E-004
   8.5000000000000006E-002   1.1409668625198213        8.7884808614324683E-004
   8.9999999999999997E-002   1.1404253427413515        8.6352365715636203E-004
   9.5000000000000001E-002   1.1398527175515376        8.4734378797390875E-004
  0.10000000000000001        1.1392489808289950        8.3016032841864984E-004
  0.10500000000000000        1.1386140376728369        8.1247430120545694E-004
  0.11000000000000000        1.1379480270628863        7.9305119436501315E-004
  0.11500000000000000        1.1372506985416446        7.7348894891327014E-004
  0.12000000000000000        1.1365216390252819        7.5673295351164072E-004
  0.12500000000000000        1.1357660006192503        7.0355793199894379E-004
  0.13000000000000000        1.1349834953707831        6.0832553026668457E-004
  0.13500000000000001        1.1341704284084093        5.7808136611114946E-004
  0.14000000000000001        1.1333242026979671        5.7357166965155137E-004
  0.14499999999999999        1.1324437744946285        5.6605495651962379E-004
  0.14999999999999999        1.1315305975410450        5.6688452499309427E-004
  0.15500000000000000        1.1305850025992918        5.9852617783739959E-004
  0.16000000000000000        1.1296066179548774        6.1186716483541126E-004
  0.16500000000000001        1.1285961884763265        5.9963472289203956E-004
  0.17000000000000001        1.1275536727518924        5.8334787664171550E-004
  0.17500000000000002        1.1264788979842497        6.4499450594390773E-004
  0.17999999999999999        1.1253719222631828        7.0407490200685707E-004
  0.18500000000000000        1.1242329842308565        7.6030071807475785E-004
  0.19000000000000000        1.1230619395716543        8.1173115546318009E-004
  0.19500000000000001        1.1218584601589958        8.5905630716553993E-004
  0.20000000000000001        1.1206224125292172        9.0349980868942303E-004
  0.20500000000000002        1.1193542665422556        9.4402310587615723E-004
  0.20999999999999999        1.1180543013165947        9.7991234272543082E-004
  0.21500000000000000        1.1167227056223346        1.0124388709054077E-003
  0.22000000000000000        1.1153596955868221        1.0419718200922468E-003
  0.22500000000000001        1.1139650421033307        1.0680952416901590E-003
  0.23000000000000001        1.1125385565651016        1.0923007276817387E-003
  0.23500000000000001        1.1110803070566737        1.1143241837217044E-003
  0.23999999999999999        1.1095904276660822        1.1327363578166327E-003
  0.24500000000000000        1.1080689413597367        1.1473709807223731E-003
  0.25000000000000000        1.1065157729909523        1.1595607094645466E-003
  0.25500000000000000        1.1049309641226577        1.1699908127296155E-003
  0.26000000000000001        1.1033144815041247        1.1779790702624027E-003
  0.26500000000000001        1.1016662360531566        1.1819256400511513E-003
  0.27000000000000002        1.0999863635835703        1.1811980250948650E-003
  0.27500000000000002        1.0982748688866932        1.1776677285251225E-003
  0.28000000000000003        1.0965316149489539        1.1748396873483280E-003
  0.28500000000000003        1.0947569866188198        1.1697569184108136E-003
  0.28999999999999998        1.0929509665681874        1.1598868441198285E-003
  0.29499999999999998        1.0911126963224673        1.1470721028699060E-003
  0.29999999999999999        1.0892426770112771        1.1295821789472082E-003
  0.30499999999999999        1.0873413260081657        1.1051286417962380E-003
  0.31000000000000000        1.0854067239232059        1.0759316114863360E-003
  0.31500000000000000        1.0834395048217826        1.0411071613676270E-003
  0.32000000000000001        1.0814424852546392        9.9645679835536072E-004
  0.32500000000000001        1.0794141897830978        9.4085774299901281E-004
  0.33000000000000002        1.0773525821009005        8.7725113400294319E-004
  0.33500000000000002        1.0752578455560464        8.1388056266895603E-004
  0.34000000000000002        1.0731310873632578        7.4694059838154025E-004
  0.34500000000000003        1.0709736017970282        6.6365500325837878E-004
  0.35000000000000003        1.0687845480451119        5.6196832567190214E-004
  0.35499999999999998        1.0665626221231028        4.4431722747972913E-004
  0.35999999999999999        1.0643072811526200        3.5416169415358745E-004
  0.36499999999999999        1.0620186273666534        3.4511997000064021E-004
  0.37000000000000000        1.0596972611299191        3.3550975479457179E-004
  0.37500000000000000        1.0573429222296118        4.1980151871334748E-004
  0.38000000000000000        1.0549550346535836        4.7535283707555998E-004
  0.38500000000000001        1.0525337450384218        5.0096786437081597E-004
  0.39000000000000001        1.0500793341771870        5.3512877120076574E-004
  0.39500000000000002        1.0475919498741451        5.6238691804000318E-004
  0.40000000000000002        1.0450716234976725        5.8912742012906527E-004
  0.40500000000000003        1.0425182742790584        6.1325897703867760E-004
  0.41000000000000003        1.0399319360732353        6.3276762497421757E-004
  0.41500000000000004        1.0373126751941837        6.4861201496024812E-004
  0.41999999999999998        1.0346601440189416        6.5898472471759284E-004
  0.42499999999999999        1.0319739391786480        6.6166834283198916E-004
  0.42999999999999999        1.0292542456211766        6.5825717700684905E-004
  0.43500000000000000        1.0265012857129914        6.5076670660801916E-004
  0.44000000000000000        1.0237149030550281        6.3924988884100920E-004
  0.44500000000000001        1.0208950075320014        6.2383813631505802E-004
  0.45000000000000001        1.0180417876292802        6.0553286897047087E-004
  0.45500000000000002        1.0151552135975810        5.8445782920335532E-004
  0.46000000000000002        1.0122348693120800        5.7724386466229127E-004
  0.46500000000000002        1.0092806607275413        6.0590318416675615E-004
  0.47000000000000003        1.0062929249804011        6.2401696747071966E-004
  0.47500000000000003        1.0032716893053277        6.3192723731475553E-004
  0.47999999999999998        1.0002166427675097        6.2683107370564706E-004
  0.48499999999999999       0.99712777727725910        6.1823146724027112E-004
  0.48999999999999999       0.99400536818765151        6.2326255262612484E-004
  0.49500000000000000       0.99084947471007312        6.2624672401290216E-004
  0.50000000000000000       0.98765996507163500        6.3645934741929366E-004
  0.50500000000000000       0.98443678819826297        6.4775318931453718E-004
  0.51000000000000001       0.98117996487341463        6.5909415670883931E-004
  0.51500000000000001       0.97788948658129538        6.7043525273047244E-004
  0.52000000000000002       0.97456532266246843        6.8050643056383198E-004
  0.52500000000000002       0.97120755494501076        6.8882856123630987E-004
  0.53000000000000003       0.96781637000220955        6.9574650726378362E-004
  0.53500000000000003       0.96439188346976501        7.0103816461575263E-004
  0.54000000000000004       0.96093412807246359        7.0381289822685211E-004
  0.54500000000000004       0.95744308603646278        7.0449825289076173E-004
  0.55000000000000004       0.95391868042118988        7.0538784567708568E-004
  0.55500000000000005       0.95036097667054220        7.0704930788445530E-004
  0.56000000000000005       0.94677028741906377        7.0672580658626138E-004
  0.56500000000000006       0.94314682433866159        7.0263701598427541E-004
  0.57000000000000006       0.93949050966420999        6.9624382025834652E-004
  0.57500000000000007       0.93580128435052101        6.8877063313110831E-004
  0.57999999999999996       0.93207929436429626        6.7879078505717061E-004
  0.58499999999999996       0.92832475486569555        6.6477023450250972E-004
  0.58999999999999997       0.92453801990757756        6.4813980191258391E-004
  0.59499999999999997       0.92071943740332696        6.3118855404553642E-004
  0.59999999999999998       0.91686882736417463        6.1368595490529643E-004
  0.60499999999999998       0.91298574472182392        6.0042669741033894E-004
  0.60999999999999999       0.90907048068369445        5.9642987940888847E-004
  0.61499999999999999       0.90512404463396523        5.8943196665250941E-004
  0.62000000000000000       0.90114789671367512        5.7837663970738973E-004
  0.62500000000000000       0.89714422854029918        5.6109272260618237E-004
  0.63000000000000000       0.89311443081579789        5.9325987306901862E-004
  0.63500000000000001       0.88905685452840777        6.4172842092491411E-004
  0.64000000000000001       0.88496944427269064        7.0385170039466427E-004
  0.64500000000000002       0.88085215147358198        7.6699153721604407E-004
  0.65000000000000002       0.87670585995201078        8.3117215347683349E-004
  0.65500000000000003       0.87253097239596655        8.9144797948392807E-004
  0.66000000000000003       0.86832739181016949        9.4657634700479054E-004
  0.66500000000000004       0.86409518993358547        9.9519155934735259E-004
  0.67000000000000004       0.85983489486528331        1.0362784626151145E-003
  0.67500000000000004       0.85554702470150812        1.0691346516213951E-003
  0.68000000000000005       0.85123160075820514        1.0962688690597799E-003
  0.68500000000000005       0.84688845720197314        1.1250040776776826E-003
  0.69000000000000006       0.84251771000721387        1.1486328537690937E-003
  0.69500000000000006       0.83811977141616578        1.1662041896802755E-003
  0.70000000000000007       0.83369505912404696        1.1771250701305691E-003
  0.70499999999999996       0.82924396524480837        1.1821562729222856E-003
  0.70999999999999996       0.82476686052315362        1.1822764593744095E-003
  0.71499999999999997       0.82026393918441987        1.1778485650849602E-003
  0.71999999999999997       0.81573529038990489        1.1688233605757770E-003
  0.72499999999999998       0.81118115025472670        1.1552149737399375E-003
  0.72999999999999998       0.80660203448726919        1.1372007451041499E-003
  0.73499999999999999       0.80199845565092653        1.1149454429857375E-003
  0.73999999999999999       0.79737067918210025        1.0883473443086267E-003
  0.74500000000000000       0.79271886352153309        1.0571880950481782E-003
  0.75000000000000000       0.78804328682818903        1.0216711014998658E-003
  0.75500000000000000       0.78334441704550262        9.8268602819562290E-004
  0.76000000000000001       0.77862272788832110        9.4105993143445144E-004
  0.76500000000000001       0.77387861749029829        8.9671506231436826E-004
  0.77000000000000002       0.76911245154352681        8.4918028133551537E-004
  0.77500000000000002       0.76432454641948477        8.1085188928597951E-004
  0.78000000000000003       0.75951513336526921        7.7260949478485941E-004
  0.78500000000000003       0.75468446179471127        7.3131250672098247E-004
  0.79000000000000004       0.74983302267078356        6.8712020839845067E-004
  0.79500000000000004       0.74496143547166560        6.3999195372221873E-004
  0.80000000000000004       0.74007027421649507        5.8996206692729647E-004
  0.80500000000000005       0.73515999548731914        5.3722726120963848E-004
  0.81000000000000005       0.73023103601687822        4.8195708470366583E-004
  0.81500000000000006       0.72528380214863519        4.2349765633220571E-004
  0.82000000000000006       0.72031867364259961        3.6049008989047504E-004
  0.82500000000000007       0.71533605535482470        3.0080874097049293E-004
  0.83000000000000007       0.71033648480800471        2.8639654796192016E-004
  0.83499999999999996       0.70532054112155884        2.9177854477691056E-004
  0.83999999999999997       0.70028873566324257        2.9748008347008081E-004
  0.84499999999999997       0.69524145193434861        3.0461690051819534E-004
  0.84999999999999998       0.69017907065268891        3.1296561326310535E-004
  0.85499999999999998       0.68510216082069819        3.3377109391929949E-004
  0.85999999999999999       0.68001144603339070        4.0085355264829481E-004
  0.86499999999999999       0.67490774386231756        4.7050953160310272E-004
  0.87000000000000000       0.66979241280942425        5.3811293102234981E-004
  0.87500000000000000       0.66466701320997934        5.9702254706639479E-004
  0.88000000000000000       0.65953268686179933        6.4321976022108096E-004
  0.88500000000000001       0.65438941639253045        6.7843002229828198E-004
  0.89000000000000001       0.64923699369540755        7.0499681050950613E-004
  0.89500000000000002       0.64407562082317704        7.2368713881099112E-004
  0.90000000000000002       0.63890609519441566        7.3410160993248041E-004
  0.90500000000000003       0.63372925948662751        7.3598510110595150E-004
  0.91000000000000003       0.62854593020049332        7.3050943184316264E-004
  0.91500000000000004       0.62335690168123969        7.1986533549817100E-004
  0.92000000000000004       0.61816294603753019        7.3274242114629295E-004
  0.92500000000000004       0.61296464270095929        7.5572275219915053E-004
  0.93000000000000005       0.60776246963834757        7.7276863865449741E-004
  0.93500000000000005       0.60255693316139169        7.8364007809661462E-004
  0.94000000000000006       0.59734870196296719        7.8880765706823563E-004
  0.94500000000000006       0.59213850075643282        7.8902172578287910E-004
  0.95000000000000007       0.58692705503218812        7.8495979423121032E-004
  0.95500000000000007       0.58171509306942815        7.7698242062573808E-004
  0.95999999999999996       0.57650334378673462        7.6536474285282541E-004
  0.96499999999999997       0.57129249943888649        7.5036662810512578E-004
  0.96999999999999997       0.56608314496807777        7.3218488381443514E-004
  0.97499999999999998       0.56087584597836315        7.1100081526342951E-004
  0.97999999999999998       0.55567123148538133        6.8696147314073475E-004
  0.98499999999999999       0.55047008513801055        6.6013886920246456E-004
  0.98999999999999999       0.54527321346071000        6.3059586608904539E-004
  0.99500000000000000       0.54008137150892055        5.9854431559658305E-004
   1.0000000000000000       0.53489520030095283        5.6455199615645935E-004
   1.0050000000000001       0.52971532554579148        5.2923833383511365E-004
   1.0100000000000000       0.52454237253744052        4.9696754151851152E-004
   1.0150000000000001       0.51937696566150415        5.1628176962270622E-004
   1.0200000000000000       0.51421972914405412        5.3476228526838643E-004
   1.0249999999999999       0.50907127648214556        5.5283012056206449E-004
   1.0300000000000000       0.50393219593241445        5.6976544577547195E-004
   1.0349999999999999       0.49880307229212539        5.8468513023551827E-004
   1.0400000000000000       0.49368461088920479        5.9658793520711573E-004
   1.0449999999999999       0.48857784977374880        6.0414754235182944E-004
   1.0500000000000000       0.48348388391068564        6.0598222516139444E-004
   1.0549999999999999       0.47840358810194183        6.0133837722420314E-004
   1.0600000000000001       0.47333705319777286        5.9365283517764933E-004
   1.0649999999999999       0.46828419563257284        5.9443460628882949E-004
   1.0700000000000001       0.46324509306073031        5.9142220277863533E-004
   1.0750000000000000       0.45822063988607892        5.8473842337486426E-004
   1.0800000000000001       0.45321198853859562        5.8034438173804048E-004
   1.0850000000000000       0.44822022691056479        5.7413410751777638E-004
   1.0900000000000001       0.44324592154810155        5.6270803380925605E-004
   1.0950000000000000       0.43828938708959392        5.4364614523244592E-004
   1.1000000000000001       0.43335096915499582        5.2142930952503441E-004
   1.1050000000000000       0.42843151507914462        5.0452828378944048E-004
   1.1100000000000001       0.42353226552640638        4.8454201306336042E-004
   1.1150000000000000       0.41865445947651103        4.6278905861868447E-004
   1.1200000000000001       0.41379880374922873        4.3980790201358921E-004
   1.1250000000000000       0.40896527893147150        4.1523651111174953E-004
   1.1300000000000001       0.40415381362309521        3.9763603628484301E-004
   1.1350000000000000       0.39936446559091138        3.8847988256346389E-004
   1.1400000000000001       0.39459763689763183        3.7674920473707019E-004
   1.1450000000000000       0.38985378634750972        3.6321180079357251E-004
   1.1500000000000001       0.38513335954224814        3.4859477360926761E-004
   1.1550000000000000       0.38043672159536640        3.3333838015292550E-004
   1.1599999999999999       0.37576420729189164        3.1776016344375879E-004
   1.1650000000000000       0.37111616711097312        3.0458790942078373E-004
   1.1699999999999999       0.36649323859788591        3.0057319645604430E-004
   1.1750000000000000       0.36189630993130928        2.9338992317290424E-004
   1.1799999999999999       0.35732627683481161        2.8313315453587506E-004
   1.1850000000000001       0.35278387056880828        2.6993312648043721E-004
   1.1899999999999999       0.34826946538152198        2.5403877882473891E-004
   1.1950000000000001       0.34378338871703790        2.3849002381221007E-004
   1.2000000000000000       0.33932598098708155        2.3417273645259806E-004
   1.2050000000000001       0.33489766857758907        2.2837576076772947E-004
   1.2100000000000000       0.33049891286062671        2.2122007792535481E-004
   1.2150000000000001       0.32613017531182920        2.1328998844760694E-004
   1.2200000000000000       0.32179191746608754        2.0897185909135585E-004
   1.2250000000000001       0.31748460093040493        2.1902194587941626E-004
   1.2300000000000000       0.31320868731614493        2.2713529785584052E-004
   1.2350000000000001       0.30896463124804080        2.3850459180058126E-004
   1.2400000000000000       0.30475285779907296        2.5050309918622782E-004
   1.2450000000000001       0.30057378423019004        2.5964860727412109E-004
   1.2500000000000000       0.29642782419619923        2.6488787929973556E-004
   1.2550000000000001       0.29231530975872699        2.8195249363355268E-004
   1.2600000000000000       0.28823649212760899        3.0193505207670723E-004
   1.2650000000000001       0.28419161905486673        3.2045663970936555E-004
   1.2700000000000000       0.28018095829758866        3.3732217447340895E-004
   1.2750000000000001       0.27620485986460941        3.5230817923503910E-004
   1.2800000000000000       0.27226369490104096        3.6518498315790682E-004
   1.2849999999999999       0.26835783243699829        3.7572923676709724E-004
   1.2900000000000000       0.26448757687870600        3.8687857534269732E-004
   1.2949999999999999       0.26065315764514579        3.9878872348403371E-004
   1.3000000000000000       0.25685479995323157        4.0810400056212615E-004
   1.3049999999999999       0.25309272269630656        4.1483978199163829E-004
   1.3100000000000001       0.24936710605971577        4.1982730266632018E-004
   1.3149999999999999       0.24567811558828578        4.2358525927999047E-004
   1.3200000000000001       0.24202591682646718        4.2341127580730609E-004
   1.3250000000000000       0.23841067891834164        4.1894539669029562E-004
   1.3300000000000001       0.23483257818093378        4.0989608083724649E-004
   1.3350000000000000       0.23129179178136514        3.9598156838371867E-004
   1.3400000000000001       0.22778848978695365        3.7695920008146144E-004
   1.3450000000000000       0.22432272962182664        3.6007553895986422E-004
   1.3500000000000001       0.22089447859770281        3.4331234979922964E-004
   1.3550000000000000       0.21750370150312212        3.2403052894933171E-004
   1.3600000000000001       0.21415029199028784        3.0274764504850671E-004
   1.3650000000000000       0.21083375125704829        2.8073385708557441E-004
   1.3700000000000001       0.20755344589697405        2.5953606976786281E-004
   1.3750000000000000       0.20430874335661922        2.4070024714920035E-004
   1.3800000000000001       0.20109935112566474        2.2504199214054554E-004
   1.3850000000000000       0.19792581480161403        2.1474428015208491E-004
   1.3900000000000001       0.19478880681170208        2.0510203392520854E-004
   1.3950000000000000       0.19168899007849749        2.0112859188009535E-004
   1.4000000000000001       0.18862665517439503        1.9715213626847472E-004
   1.4050000000000000       0.18560160731683645        1.9206021519160843E-004
   1.4099999999999999       0.18261361911876298        1.9321100385510936E-004
   1.4150000000000000       0.17966246758099452        1.9730883459087578E-004
   1.4199999999999999       0.17674799668219610        2.0003983055155716E-004
   1.4250000000000000       0.17387010264541380        2.0136845663895619E-004
   1.4299999999999999       0.17102868307775365        2.0124959887196647E-004
   1.4350000000000001       0.16822362385541895        1.9965753068423853E-004
   1.4399999999999999       0.16545470984587751        1.9673567714820206E-004
   1.4450000000000001       0.16272167436776858        1.9271450267840939E-004
   1.4500000000000000       0.16002425032724452        2.0181262523497057E-004
   1.4550000000000001       0.15736218704900481        2.0918910292375137E-004
   1.4600000000000000       0.15473533031058201        2.1203287492718714E-004
   1.4650000000000001       0.15214356099766588        2.1089937896820454E-004
   1.4700000000000000       0.14958676004640914        2.0583187129968872E-004
   1.4750000000000001       0.14706479088037194        1.9686044271707837E-004
   1.4800000000000000       0.14457743651556293        1.8401560891695423E-004
   1.4850000000000001       0.14212445690505549        1.8694972983965275E-004
   1.4900000000000000       0.13970561199997250        1.9826266286659955E-004
   1.4950000000000001       0.13732066022978759        2.0823474562225996E-004
   1.5000000000000000       0.13496935386261541        2.1690265868176684E-004
   1.5050000000000001       0.13265144360731096        2.2436876558307173E-004
   1.5100000000000000       0.13036668017272932        2.3073543949644892E-004
   1.5150000000000001       0.12811480442561332        2.3607239446979400E-004
   1.5200000000000000       0.12589551764967674        2.4196376270316233E-004
   1.5250000000000001       0.12370851117893783        2.4669981020274123E-004
   1.5300000000000000       0.12155347634741528        2.4992914557928070E-004
   1.5350000000000001       0.11943011561613404        2.5153419186010884E-004
   1.5400000000000000       0.11733818156373235        2.5148200420488376E-004
   1.5449999999999999       0.11527744087301217        2.4976492776605796E-004
   1.5500000000000000       0.11324766022755099        2.4637531424510917E-004
   1.5549999999999999       0.11124859797751971        2.4129548167946269E-004
   1.5600000000000001       0.10927996490000028        2.3444889969892468E-004
   1.5649999999999999       0.10734145491695576        2.2573759344088340E-004
   1.5700000000000001       0.10543276193060599        2.1506355492813267E-004
   1.5750000000000000       0.10355356895304006        2.0233888776727271E-004
   1.5800000000000001       0.10170346836097099        1.8759115557681616E-004
   1.5850000000000000        9.9882007565689601E-002   1.7091983360083274E-004
   1.5900000000000001        9.8088733654780200E-002   1.5242541123193509E-004
   1.5950000000000000        9.6323222628288699E-002   1.3488453909792086E-004
   1.6000000000000001        9.4585477286454736E-002   1.3261015168977708E-004
   1.6050000000000000        9.2875826031802527E-002   1.2836199397560366E-004
   1.6100000000000001        9.1194605473878601E-002   1.1982799003217026E-004
   1.6150000000000000        8.9542141857134341E-002   1.0474136597542205E-004
   1.6200000000000001        8.7918362638034625E-002   1.0164086202957279E-004
   1.6250000000000000        8.6322679624397394E-002   1.0668416476708464E-004
   1.6300000000000001        8.4754470401844917E-002   1.1488793956966614E-004
   1.6350000000000000        8.3213112744827150E-002   1.4191123169526865E-004
   1.6400000000000001        8.1698057921800391E-002   1.6661871310048870E-004
   1.6450000000000000        8.0208941824766802E-002   1.8753996414540286E-004
   1.6500000000000001        7.8745428875918289E-002   2.0494942803778171E-004
   1.6550000000000000        7.7307183497447099E-002   2.1937471456523472E-004
   1.6600000000000001        7.5893866228255988E-002   2.3131356786995627E-004
   1.6650000000000000        7.4505114716173312E-002   2.4104120604111212E-004
   1.6699999999999999        7.3140558250045271E-002   2.4873275869369271E-004
   1.6750000000000000        7.1799826106420259E-002   2.5456288853227538E-004
   1.6799999999999999        7.0482550844984920E-002   2.5870208183109700E-004
   1.6850000000000001        6.9188427234101332E-002   2.6123546412676335E-004
   1.6899999999999999        6.7917205650668874E-002   2.6216785256666375E-004
   1.6950000000000001        6.6668638429489252E-002   2.6150090313914465E-004
   1.7000000000000000        6.5442477814260575E-002   2.5923637714599101E-004
   1.7050000000000001        6.4238447024347084E-002   2.5542290297939085E-004
   1.7100000000000000        6.3056198941545405E-002   2.5023214813739425E-004
   1.7150000000000001        6.1895376000870465E-002   2.4612158509796506E-004
   1.7200000000000000        6.0755620637337519E-002   2.4559352164957304E-004
   1.7250000000000001        5.9636579633606197E-002   2.4409523615355477E-004
   1.7300000000000000        5.8537937024906644E-002   2.4165810411718586E-004
   1.7350000000000001        5.7459395781143979E-002   2.3831229042581975E-004
   1.7400000000000000        5.6400659021501071E-002   2.3408759117021782E-004
   1.7450000000000001        5.5361429969130231E-002   2.2901367094470965E-004
   1.7500000000000000        5.4341420257794301E-002   2.2314271990679646E-004
   1.7550000000000001        5.3340355989217964E-002   2.1659001518598703E-004
   1.7600000000000000        5.2357964693469122E-002   2.0966657837301339E-004
   1.7650000000000001        5.1393973900615397E-002   2.0464644403012100E-004
   1.7700000000000000        5.0448109550767860E-002   1.9902831161301704E-004
   1.7750000000000001        4.9520085440358554E-002   1.9284080690925437E-004
   1.7800000000000000        4.8609609765348359E-002   1.8611298508456470E-004
   1.7850000000000001        4.7716390691720907E-002   1.7887379838786577E-004
   1.7900000000000000        4.6840136445139499E-002   1.7115219726833442E-004
   1.7949999999999999        4.5980563244524583E-002   1.6300200607492765E-004
   1.8000000000000000        4.5137403266505623E-002   1.5454305660100170E-004
   1.8049999999999999        4.4310390583153079E-002   1.4590561940228119E-004
   1.8100000000000001        4.3499259266537152E-002   1.3721996503522627E-004
   1.8149999999999999        4.2703745194460033E-002   1.2890802783746547E-004
   1.8200000000000001        4.1923607003492881E-002   1.2097824528219114E-004
   1.8250000000000000        4.1158618898421540E-002   1.1303831941597564E-004
   1.8300000000000001        4.0408555386332569E-002   1.0745534436733262E-004
   1.8350000000000000        3.9673190974311982E-002   1.1056174088933113E-004
   1.8400000000000001        3.8952285879293017E-002   1.1395373058833980E-004
   1.8450000000000000        3.8245543743114924E-002   1.1741626591871973E-004
   1.8500000000000001        3.7552654208726853E-002   1.2071780204723354E-004
   1.8550000000000000        3.6873306919077808E-002   1.2926828121399836E-004
   1.8600000000000001        3.6207191801815045E-002   1.3643808327298834E-004
   1.8650000000000000        3.5554018243979281E-002   1.4191500211829106E-004
   1.8700000000000001        3.4913527247500215E-002   1.4553730609650345E-004
   1.8750000000000000        3.4285462711057160E-002   1.4715625636130270E-004
   1.8800000000000001        3.3669568533329225E-002   1.4662311406615780E-004
   1.8850000000000000        3.3065591313540768E-002   1.4380619876769307E-004
   1.8900000000000001        3.2473321224580708E-002   1.3887228683207020E-004
   1.8950000000000000        3.1892583678927298E-002   1.3302501823602569E-004
   1.9000000000000001        3.1323205099206830E-002   1.2721037178373140E-004
   1.9050000000000000        3.0765011908045776E-002   1.2314634260382484E-004
   1.9100000000000001        3.0217827895353669E-002   1.1843167107767824E-004
   1.9150000000000000        2.9681457351758023E-002   1.1304107496559052E-004
   1.9199999999999999        2.9155695811843463E-002   1.0692265506883833E-004
   1.9250000000000000        2.8640338768539698E-002   1.0002311799778632E-004
   1.9299999999999999        2.8135181714776553E-002   9.2289170363073214E-005
   1.9350000000000001        2.7640027809046033E-002   8.3696790339749666E-005
   1.9399999999999999        2.7154713799355364E-002   7.4376529371193711E-005
   1.9450000000000001        2.6679085631447635E-002   6.6528350926655516E-005
   1.9500000000000000        2.6212989251301673E-002   6.8627478441121714E-005
   1.9550000000000001        2.5756270601615925E-002   6.8958100624221669E-005
   1.9600000000000000        2.5308770089126686E-002   6.9030049565588919E-005
   1.9650000000000001        2.4870311261965771E-002   7.0751783856917716E-005
   1.9700000000000000        2.4440714470709925E-002   7.1426797031749062E-005
   1.9750000000000001        2.4019800065935772E-002   7.1048522689971805E-005
   1.9800000000000000        2.3607388420878821E-002   6.9542805911010364E-005
   1.9850000000000001        2.3203307814780388E-002   6.6898922506608560E-005
   1.9900000000000000        2.2807406008576434E-002   7.1993155838667722E-005
   1.9950000000000001        2.2419533710620096E-002   8.0246280004390297E-005
   2.0000000000000000        2.2039541629264612E-002   8.7708921001513479E-005
   2.0049999999999999        2.1667280467742269E-002   9.4341278783636323E-005
   2.0100000000000002        2.1302599670993051E-002   1.0010717256370497E-004
   2.0150000000000001        2.0945345786597087E-002   1.0499693271275382E-004
   2.0200000000000000        2.0595364955773077E-002   1.0920334288591974E-004
   2.0249999999999999        2.0252503319739767E-002   1.1251047223778676E-004
   2.0300000000000002        1.9916607035349546E-002   1.1489431308672401E-004
   2.0350000000000001        1.9587527878739276E-002   1.1632684766623921E-004
   2.0400000000000000        1.9265131546720445E-002   1.1677046272710184E-004
   2.0449999999999999        1.8949285854573686E-002   1.1618614576338823E-004
   2.0499999999999998        1.8639858617579566E-002   1.1453488426920941E-004
   2.0550000000000002        1.8336717653418200E-002   1.1177765657912828E-004
   2.0600000000000001        1.8039735466481674E-002   1.0782992789535456E-004
   2.0649999999999999        1.7748799033138651E-002   1.0245541934021662E-004
   2.0699999999999998        1.7463798114375643E-002   9.5386247606472907E-005
   2.0750000000000002        1.7184622471179207E-002   8.6354529386770823E-005
   2.0800000000000001        1.6911161864535895E-002   7.5620176484873791E-005
   2.0850000000000000        1.6643293001154542E-002   6.4709308511934349E-005
   2.0899999999999999        1.6380833716930054E-002   6.0236790766093201E-005
   2.0950000000000002        1.6123585259985886E-002   5.5461112492435211E-005
   2.1000000000000001        1.5871348877505589E-002   5.3695437431385690E-005
   2.1050000000000000        1.5623925816672605E-002   5.3666321417258217E-005
   2.1099999999999999        1.5381132894429647E-002   5.5436028614887223E-005
   2.1150000000000002        1.5142908905974094E-002   5.8689766644758751E-005
   2.1200000000000001        1.4909250142708835E-002   6.2816536414178961E-005
   2.1250000000000000        1.4680153233601808E-002   6.7206103707844606E-005
   2.1299999999999999        1.4455614807620993E-002   7.1248234310389985E-005
   2.1350000000000002        1.4235628322788156E-002   7.4358248409662694E-005
   2.1400000000000001        1.4020129462524802E-002   7.6379789567287970E-005
   2.1450000000000000        1.3809003479813040E-002   7.7506988368029536E-005
   2.1499999999999999        1.3602133934036991E-002   7.7943860365118148E-005
   2.1550000000000002        1.3399404384580716E-002   7.7894421111852213E-005
   2.1600000000000001        1.3200698515536029E-002   7.7562164611032908E-005
   2.1650000000000000        1.3005912502370836E-002   7.7078206479029576E-005
   2.1699999999999999        1.2814965495413621E-002   7.6423971065118015E-005
   2.1750000000000003        1.2627779113710873E-002   7.5562032271296251E-005
   2.1800000000000002        1.2444274976309075E-002   7.4454963999534551E-005
   2.1850000000000001        1.2264374702254690E-002   7.3065340151782371E-005
   2.1899999999999999        1.2087999649407129E-002   7.2313848943360987E-005
   2.1949999999999998        1.1915069904909380E-002   7.4305248741315943E-005
   2.2000000000000002        1.1745505170023198E-002   7.6191983964121746E-005
   2.2050000000000001        1.1579225145922193E-002   7.7949593532113115E-005
   2.2100000000000000        1.1416149533779894E-002   7.9553616365581406E-005
   2.2149999999999999        1.1256198402733062E-002   8.0980176636180970E-005
   2.2200000000000002        1.1099298687353111E-002   8.2218431613857723E-005
   2.2250000000000001        1.0945383402301088E-002   8.3270516212036530E-005
   2.2300000000000000        1.0794385772405178E-002   8.4139139350188075E-005
   2.2349999999999999        1.0646239022493587E-002   8.4827009947748347E-005
   2.2400000000000002        1.0500876379909114E-002   8.5336839432332764E-005
   2.2450000000000001        1.0358234046339114E-002   8.5671755544716038E-005
   2.2500000000000000        1.0218256950859227E-002   8.5833796516360250E-005
   2.2549999999999999        1.0080891615044624E-002   8.5824238481293710E-005
   2.2600000000000002        9.9460845604704348E-003   8.5644357573473606E-005
   2.2650000000000001        9.8137823087118270E-003   8.5295429926905697E-005
   2.2700000000000000        9.6839312317205870E-003   8.4778303370194180E-005
   2.2749999999999999        9.5564755290298113E-003   8.4085701840161745E-005
   2.2800000000000002        9.4313577611580372E-003   8.3203002739116669E-005
   2.2850000000000001        9.3085204483429849E-003   8.2115313323879655E-005
   2.2900000000000000        9.1879061108223643E-003   8.0807740851319976E-005
   2.2949999999999999        9.0694572696383528E-003   7.9265393382743285E-005
   2.3000000000000003        8.9531218321018124E-003   7.7476746471698624E-005
   2.3050000000000002        8.8388659277910623E-003   7.5439482088617352E-005
   2.3100000000000001        8.7266595359732635E-003   7.3152615975171850E-005
   2.3149999999999999        8.6164726359155945E-003   7.0615163761399841E-005
   2.3199999999999998        8.5082752068852373E-003   6.7826141077313024E-005
   2.3250000000000002        8.4020365879995135E-003   6.4784660752026033E-005
   2.3300000000000001        8.2977071513448616E-003   6.1508915782928705E-005
   2.3350000000000000        8.1952155937810717E-003   5.8051087230373902E-005
   2.3399999999999999        8.0944894273525681E-003   5.4466592589586318E-005
   2.3450000000000002        7.9954561641037668E-003   5.0810849355768101E-005
   2.3500000000000001        7.8980433160790973E-003   4.7139275024114455E-005
   2.3550000000000000        7.8021841136286596E-003   4.3508276362560702E-005
   2.3599999999999999        7.7078560501257559E-003   3.9968073792839495E-005
   2.3650000000000002        7.6150572688104944E-003   3.6559017181855141E-005
   2.3700000000000001        7.5237860290279322E-003   3.3321147625808498E-005
   2.3750000000000000        7.4340405901231069E-003   3.0294506220901289E-005
   2.3799999999999999        7.3458192104619612E-003   2.7519133084252974E-005
   2.3850000000000002        7.2591159947179478E-003   2.5023217339656574E-005
   2.3900000000000001        7.1739113980550670E-003   2.2787574178824953E-005
   2.3950000000000000        7.0901830760778470E-003   2.0780985692135309E-005
   2.3999999999999999        7.0079086843908211E-003   1.8972233734235872E-005
   2.4050000000000002        6.9270658785985121E-003   1.8472959049609106E-005
   2.4100000000000001        6.8476322684004505E-003   1.8530993630887747E-005
   2.4150000000000000        6.7695815665918457E-003   1.8766992998000588E-005
   2.4199999999999999        6.6928806769432306E-003   2.1918009292794076E-005
   2.4250000000000003        6.6174958174080216E-003   2.3436875720339069E-005
   2.4300000000000002        6.5433932059396679E-003   2.3996475589662357E-005
   2.4350000000000001        6.4705390604915874E-003   2.4422201155363706E-005
   2.4399999999999999        6.3988997752050655E-003   2.4568584990104086E-005
   2.4449999999999998        6.3284468281636147E-003   2.4709372173543215E-005
   2.4500000000000002        6.2591574305990048E-003   2.4719062729785211E-005
   2.4550000000000001        6.1910091003602218E-003   2.4462487041095222E-005
   2.4600000000000000        6.1239793552962489E-003   2.4055692155265651E-005
   2.4649999999999999        6.0580457132560633E-003   2.4817596762855172E-005
   2.4700000000000002        5.9931857024942232E-003   2.6045856822376652E-005
   2.4750000000000001        5.9293770339730253E-003   2.6887501337937054E-005
   2.4800000000000000        5.8665975745392828E-003   2.7372362262741839E-005
   2.4849999999999999        5.8048251960383214E-003   2.7527619115763277E-005
   2.4900000000000002        5.7440377703154777E-003   2.7327591276417318E-005
   2.4950000000000001        5.6842131692160886E-003   2.6709755942767345E-005
   2.5000000000000000        5.6253293014054398E-003   2.5618610101702487E-005
   2.5049999999999999        5.5673646079314743E-003   2.4096346379396012E-005
   2.5100000000000002        5.5102979303849799E-003   2.2251872267455355E-005
   2.5150000000000001        5.4541081201377210E-003   2.1433670489256519E-005
   2.5200000000000000        5.3987740285614382E-003   2.1260245598898365E-005
   2.5249999999999999        5.3442745070278828E-003   2.0933144257735854E-005
   2.5300000000000002        5.2905886681372041E-003   2.0449289340451413E-005
   2.5350000000000001        5.2376995786582378E-003   1.9807502148427164E-005
   2.5400000000000000        5.1855933726839328E-003   1.9008198379529863E-005
   2.5449999999999999        5.1342562645728613E-003   1.8051842773681402E-005
   2.5500000000000003        5.0836744686835883E-003   1.6938900070808879E-005
   2.5550000000000002        5.0338341993746913E-003   1.6400088379637558E-005
   2.5600000000000001        4.9847214399479809E-003   1.5832917072963054E-005
   2.5649999999999999        4.9363174424776760E-003   1.9287146452861767E-005
   2.5699999999999998        4.8885990307174507E-003   2.2431010096267412E-005
   2.5750000000000002        4.8415428580287911E-003   2.5701807750262880E-005
   2.5800000000000001        4.7951255777731938E-003   2.8177304121804886E-005
   2.5850000000000000        4.7493238433121403E-003   2.9772622929128377E-005
   2.5899999999999999        4.7041143544638789E-003   3.0555744377680841E-005
   2.5950000000000002        4.6594756950685545E-003   3.0583250647497374E-005
   2.6000000000000001        4.6153889424922472E-003   2.9940575075492436E-005
   2.6050000000000000        4.5718353454685745E-003   2.8662845740906606E-005
   2.6099999999999999        4.5287961527311557E-003   2.6737607494730503E-005
   2.6150000000000002        4.4862526130136056E-003   2.4207378555109182E-005
   2.6200000000000001        4.4441860161308954E-003   2.4500221675593029E-005
   2.6250000000000000        4.4025864575905835E-003   2.5198281209413975E-005
   2.6299999999999999        4.3614637271409693E-003   2.5547294633068707E-005
   2.6350000000000002        4.3208302866794609E-003   2.5614095600684679E-005
   2.6400000000000001        4.2806985981034846E-003   2.5465517766392817E-005
   2.6450000000000000        4.2410811233104476E-003   2.5168394784321445E-005
   2.6499999999999999        4.2019903241977651E-003   2.4789560308600619E-005
   2.6550000000000002        4.1634350392242723E-003   2.4386466641797624E-005
   2.6600000000000001        4.1254069267592161E-003   2.3962871806280581E-005
   2.6650000000000000        4.0878925585663894E-003   2.3503178395216373E-005
   2.6699999999999999        4.0508785056282848E-003   2.3725653731567625E-005
   2.6750000000000003        4.0143513389273812E-003   2.2412971684560370E-005
   2.6800000000000002        3.9782976294461692E-003   2.1751196304009048E-005
   2.6850000000000001        3.9427042251992204E-003   2.0991687658847118E-005
   2.6899999999999999        3.9075617328978149E-003   2.0288370596368514E-005
   2.6949999999999998        3.8728634669431550E-003   1.9630649237409575E-005
   2.7000000000000002        3.8386028014534240E-003   1.8895213729933601E-005
   2.7050000000000001        3.8047731105468165E-003   1.8097920423250542E-005
   2.7100000000000000        3.7713677683415200E-003   1.7254625666669483E-005
   2.7149999999999999        3.7383801529359459E-003   1.6381158247222392E-005
   2.7200000000000002        3.7058041554988235E-003   1.6239671156165290E-005
   2.7250000000000001        3.6736346810453237E-003   1.8913851638918851E-005
   2.7300000000000000        3.6418667535389922E-003   2.1156825421454317E-005
   2.7349999999999999        3.6104953969433788E-003   2.2934636878461055E-005
   2.7400000000000002        3.5795156352220296E-003   2.4204696817037123E-005
   2.7450000000000001        3.5489224923385028E-003   2.4921532532674439E-005
   2.7500000000000000        3.5187108439286904E-003   2.5043440746399647E-005
   2.7549999999999999        3.4888744639023210E-003   2.4572402125637525E-005
   2.7600000000000002        3.4594066302148941E-003   2.3538427562215698E-005
   2.7650000000000001        3.4303006184359017E-003   2.1967776654534862E-005
   2.7700000000000000        3.4015497041348353E-003   1.9737315002780077E-005
   2.7749999999999999        3.3731471628811829E-003   1.8691134566066123E-005
   2.7800000000000002        3.3450863065205075E-003   1.8130524741997132E-005
   2.7850000000000001        3.3173635276186062E-003   1.7299701426136058E-005
   2.7900000000000000        3.2899806023409285E-003   1.6311192180418904E-005
   2.7949999999999999        3.2629398491868973E-003   1.6187366608042507E-005
   2.8000000000000003        3.2362435866559380E-003   1.6032908365855650E-005
   2.8050000000000002        3.2098941332474764E-003   1.5931855260530210E-005
   2.8100000000000001        3.1838938074609342E-003   1.6041676889504575E-005
   2.8149999999999999        3.1582432183313680E-003   1.5895258966916199E-005
   2.8199999999999998        3.1329261594898010E-003   1.5257707754286025E-005
   2.8250000000000002        3.1079168706587869E-003   1.4252457543569626E-005
   2.8300000000000001        3.0831894815535319E-003   1.3247257433685565E-005
   2.8350000000000000        3.0587181218892289E-003   1.2314451676667237E-005
   2.8399999999999999        3.0344769213810764E-003   1.1280754758642101E-005
   2.8450000000000002        3.0104400118815644E-003   1.0199092371771488E-005
   2.8500000000000001        2.9865882138668865E-003   9.1160125911945653E-006
   2.8550000000000000        2.9629238428460227E-003   9.2407755743414977E-006
   2.8599999999999999        2.9394535237111143E-003   9.8251885871387251E-006
   2.8650000000000002        2.9161838813543009E-003   1.0372289715852249E-005
   2.8700000000000001        2.8931215406677261E-003   1.0874892365718772E-005
   2.8750000000000000        2.8702731265435326E-003   1.1308219246732552E-005
   2.8799999999999999        2.8476452333603538E-003   1.1665672695162707E-005
   2.8850000000000002        2.8252429948186532E-003   1.1946518447146417E-005
   2.8900000000000001        2.8030694710661991E-003   1.2160138258355060E-005
   2.8950000000000000        2.7811275644260207E-003   1.2316905667953456E-005
   2.8999999999999999        2.7594201772211465E-003   1.2427990135595660E-005
   2.9050000000000002        2.7379502117746072E-003   1.3126344647600412E-005
   2.9100000000000001        2.7167205704094356E-003   1.4574352677854206E-005
   2.9150000000000000        2.6957338467716672E-003   1.5884063776092344E-005
   2.9199999999999999        2.6749878727730571E-003   1.6953293372159138E-005
   2.9250000000000003        2.6544767401845888E-003   1.7725313043383435E-005
   2.9300000000000002        2.6341944401613833E-003   1.8215460769179133E-005
   2.9350000000000001        2.6141349638585535E-003   1.8414781067941245E-005
   2.9399999999999999        2.5942923024312153E-003   1.8258559037178258E-005
   2.9449999999999998        2.5746604470344835E-003   1.7823732647905162E-005
   2.9500000000000002        2.5552336226869351E-003   1.7195461128843674E-005
   2.9550000000000001        2.5360080860523998E-003   1.6594897642727494E-005
   2.9600000000000000        2.5169811382533334E-003   1.5860130544904233E-005
   2.9649999999999999        2.4981500889957797E-003   1.5008372343032657E-005
   2.9700000000000002        2.4795122479857822E-003   1.4059802271663459E-005
   2.9750000000000001        2.4610649249293859E-003   1.3381485762789611E-005
   2.9800000000000000        2.4428054295326362E-003   1.3587171686790453E-005
   2.9849999999999999        2.4247309878109454E-003   1.3761313185345868E-005
   2.9900000000000002        2.4068382815571189E-003   1.3903294516567823E-005
   2.9950000000000001        2.3891237749578634E-003   1.4011973670929878E-005
   3.0000000000000000        2.3715839316262692E-003   1.4086205453680504E-005
   3.0049999999999999        2.3542152151754306E-003   1.4124844670065570E-005
   3.0100000000000002        2.3370140892184374E-003   1.4126746125333114E-005
   3.0150000000000001        2.3199770173683841E-003   1.4090764624729440E-005
   3.0200000000000000        2.3031007577121779E-003   1.4156448516137836E-005
   3.0249999999999999        2.2863838636046846E-003   1.4184283534233837E-005
   3.0300000000000002        2.2698255648817608E-003   1.4164651436830364E-005
   3.0350000000000001        2.2534250926161026E-003   1.4096795820456743E-005
   3.0400000000000000        2.2371816778803968E-003   1.3979960281638396E-005
   3.0449999999999999        2.2210945517473343E-003   1.3813388416901180E-005
   3.0500000000000003        2.2051629452896032E-003   1.3596323822772684E-005
   3.0550000000000002        2.1893854479391349E-003   1.3327405594936587E-005
   3.0600000000000001        2.1737560852500195E-003   1.3001106241090476E-005
   3.0649999999999999        2.1582669049578802E-003   1.2610161298262645E-005
   3.0700000000000003        2.1429099468317859E-003   1.2147301710018193E-005
   3.0750000000000002        2.1276772506408108E-003   1.1605258419922649E-005
   3.0800000000000001        2.1125608561540234E-003   1.0984909518058864E-005
   3.0850000000000000        2.0975528031404967E-003   1.0679002601567816E-005
   3.0899999999999999        2.0826457176570225E-003   1.0474536430067800E-005
   3.0950000000000002        2.0678384421360199E-003   1.0191196060175579E-005
   3.1000000000000001        2.0531335622390595E-003   9.9748304046979631E-006
   3.1050000000000000        2.0385337150335601E-003   9.9746222058747641E-006
   3.1099999999999999        2.0240415375869440E-003   9.8781547584231473E-006
   3.1150000000000002        2.0096596669666304E-003   9.6921671544187259E-006
   3.1200000000000001        1.9953907402400408E-003   9.4286991259170082E-006
   3.1250000000000000        1.9812374196194020E-003   9.0997941724307689E-006
   3.1299999999999999        1.9672029412720980E-003   8.7312509999466249E-006
   3.1350000000000002        1.9532911129003737E-003   8.2688442266695521E-006
   3.1400000000000001        1.9395057668672229E-003   7.6421234829272041E-006
   3.1450000000000000        1.9258507355356339E-003   7.3827421518035587E-006
   3.1499999999999999        1.9123298512685968E-003   7.2438080236394108E-006
   3.1550000000000002        1.8989469464290999E-003   7.0865113346895488E-006
   3.1600000000000001        1.8857058364668748E-003   6.9331859080517394E-006
   3.1650000000000000        1.8726080465224042E-003   6.7977233873504645E-006
   3.1699999999999999        1.8596505160523070E-003   7.1658783258104694E-006
   3.1750000000000003        1.8468296379271388E-003   7.5882066672494988E-006
   3.1800000000000002        1.8341418050174568E-003   7.9517545968036275E-006
   3.1850000000000001        1.8215834101938189E-003   8.2590875213773424E-006
   3.1899999999999999        1.8091508463267802E-003   8.5127708478762148E-006
   3.1950000000000003        1.7968405062868966E-003   8.7905575668800924E-006
   3.2000000000000002        1.7846490724876347E-003   9.0719341485779714E-006
   3.2050000000000001        1.7725747762118692E-003   9.5977421884045622E-006
   3.2100000000000000        1.7606163645080464E-003   1.0055235488698336E-005
   3.2149999999999999        1.7487725847759243E-003   1.0375223541473928E-005
   3.2200000000000002        1.7370421844152570E-003   1.0578678234271933E-005
   3.2250000000000001        1.7254239108258035E-003   1.0725910318703721E-005
   3.2300000000000000        1.7139165114073191E-003   1.0834156921973610E-005
   3.2349999999999999        1.7025187162956008E-003   1.0961916166427532E-005
   3.2400000000000002        1.6912288489906895E-003   1.0956840650216439E-005
   3.2450000000000001        1.6800448209710747E-003   1.0822305035698265E-005
   3.2500000000000000        1.6689645253740689E-003   1.0564186208916141E-005
   3.2549999999999999        1.6579858553369894E-003   1.0188190268393656E-005
   3.2600000000000002        1.6471067039971487E-003   9.6866844499735472E-006
   3.2650000000000001        1.6363249644918607E-003   9.0293605198191011E-006
   3.2700000000000000        1.6256385299590040E-003   8.2735049617662423E-006
   3.2749999999999999        1.6150456156607525E-003   7.9290976908819120E-006
   3.2800000000000002        1.6045456790434378E-003   7.5507236617102479E-006
   3.2850000000000001        1.5941384769344190E-003   7.1321130173450202E-006
   3.2900000000000000        1.5838237661610572E-003   6.6669959008734941E-006
   3.2949999999999999        1.5736013035507130E-003   6.1982593205186284E-006
   3.3000000000000003        1.5634708459307453E-003   6.2020869942684166E-006
   3.3050000000000002        1.5534321501285185E-003   6.1575766825182690E-006
   3.3100000000000001        1.5434848950996363E-003   6.0591889356467407E-006
   3.3149999999999999        1.5336265204963465E-003   5.9085072902278352E-006
   3.3200000000000003        1.5238519450938197E-003   6.1056410304283475E-006
   3.3250000000000002        1.5141559532329623E-003   6.6224659337307985E-006
   3.3300000000000001        1.5045333292546771E-003   7.0973579033937334E-006
   3.3350000000000000        1.4949788574998679E-003   7.4945208532496699E-006
   3.3399999999999999        1.4854873223094389E-003   7.7781586971202837E-006
   3.3450000000000002        1.4760535080242923E-003   7.9124753488328883E-006
   3.3500000000000001        1.4666728597042733E-003   7.8678354651913300E-006
   3.3550000000000000        1.4573453824587065E-003   7.6549153993389629E-006
   3.3599999999999999        1.4480730053120700E-003   7.3411279560202467E-006
   3.3650000000000002        1.4388576640713060E-003   7.6111989799167775E-006
   3.3700000000000001        1.4297012945433600E-003   7.8361451664474367E-006
   3.3750000000000000        1.4206058325351740E-003   8.0192807681755875E-006
   3.3799999999999999        1.4115732138536912E-003   8.1639200376663282E-006
   3.3850000000000002        1.4026053738140734E-003   8.2733767357001924E-006
   3.3900000000000001        1.3937037681666558E-003   8.3506117800216748E-006
   3.3950000000000000        1.3848684766835961E-003   8.3977561167241851E-006
   3.3999999999999999        1.3760993338929942E-003   8.4168424724592218E-006
   3.4050000000000002        1.3673961743229479E-003   8.4099035759540967E-006
   3.4100000000000001        1.3587588325015599E-003   8.3789721559367723E-006
   3.4150000000000000        1.3501871429569281E-003   8.3260809411360784E-006
   3.4199999999999999        1.3416809402171522E-003   8.2532626602773752E-006
   3.4250000000000003        1.3332400587421891E-003   8.1625489707778335E-006
   3.4300000000000002        1.3248643286598639E-003   8.0557148952632978E-006
   3.4350000000000001        1.3165535732392146E-003   8.0648289423944450E-006
   3.4399999999999999        1.3083076151421227E-003   8.2979160245691234E-006
   3.4450000000000003        1.3001262770304704E-003   8.6267124811687575E-006
   3.4500000000000002        1.2920093815661391E-003   9.3156878663170489E-006
   3.4550000000000001        1.2839567514110100E-003   9.7667121930161780E-006
   3.4600000000000000        1.2759682092269671E-003   1.0038804330395664E-005
   3.4649999999999999        1.2680435744452754E-003   1.0140411616075705E-005
   3.4700000000000002        1.2601825765643725E-003   1.0104746770023352E-005
   3.4750000000000001        1.2523848455015241E-003   9.9426767277237520E-006
   3.4800000000000000        1.2446500060074278E-003   9.6760681014510398E-006
   3.4849999999999999        1.2369776828327799E-003   9.3389780783223377E-006
   3.4900000000000002        1.2293675007282801E-003   9.2857369996296631E-006
   3.4950000000000001        1.2218190844446248E-003   9.2026200932586802E-006
   3.5000000000000000        1.2143320587325111E-003   9.0909424152916477E-006
   3.5049999999999999        1.2069060579013176E-003   8.9552816287749321E-006
   3.5100000000000002        1.1995409187151439E-003   8.8492163769289707E-006
   3.5150000000000001        1.1922366711760359E-003   8.7198643057551355E-006
   3.5200000000000000        1.1849933530001064E-003   8.5641936758494141E-006
   3.5249999999999999        1.1778110019034702E-003   8.3791727478047581E-006
   3.5300000000000002        1.1706896556022400E-003   8.1617697822136855E-006
   3.5350000000000001        1.1636293518125325E-003   7.9089530396710996E-006
   3.5400000000000000        1.1566301282504607E-003   7.6176907807721204E-006
   3.5449999999999999        1.1496919894536256E-003   7.2851294735526428E-006
   3.5500000000000003        1.1428141598785197E-003   6.9128289761606967E-006
   3.5550000000000002        1.1359950743516085E-003   6.5070425746824919E-006
   3.5600000000000001        1.1292331326109690E-003   6.0742606855593035E-006
   3.5649999999999999        1.1225267343946785E-003   5.6209737252389119E-006
   3.5700000000000003        1.1158742794408142E-003   5.1536721101615082E-006
   3.5750000000000002        1.1092741674874557E-003   4.6788462567737884E-006
   3.5800000000000001        1.1027247982726800E-003   4.2411224393777442E-006
   3.5850000000000000        1.0962245782805732E-003   3.9076049042530321E-006
   3.5899999999999999        1.0897721881068360E-003   3.4916267572849581E-006
   3.5950000000000002        1.0833666714454475E-003   3.0169972354964370E-006
   3.6000000000000001        1.0770070969758606E-003   2.8667119097965446E-006
   3.6050000000000000        1.0706925333775256E-003   2.7197083522993281E-006
   3.6099999999999999        1.0644220493298932E-003   2.6214408228057359E-006
   3.6150000000000002        1.0581947135124140E-003   2.7878130435649538E-006
   3.6200000000000001        1.0520095946045405E-003   2.9353008235487137E-006
   3.6250000000000000        1.0458657636336778E-003   3.0456119657061055E-006
   3.6299999999999999        1.0397627377484442E-003   3.3110783811017216E-006
   3.6350000000000002        1.0337010052120326E-003   3.5689741114829001E-006
   3.6400000000000001        1.0276811820091980E-003   3.7055965598426551E-006
   3.6450000000000000        1.0217038841246922E-003   3.6910582334407499E-006
   3.6499999999999999        1.0157697275432684E-003   3.4960363485827487E-006
   3.6550000000000002        1.0098793282496798E-003   3.3780954327921556E-006
   3.6600000000000001        1.0040333022286797E-003   3.4080738422117424E-006
   3.6650000000000000        9.9823226546501991E-004   3.4454247710288214E-006
   3.6699999999999999        9.9247663362513430E-004   3.4978983594032356E-006
   3.6750000000000003        9.8676587193487512E-004   3.5653184472074842E-006
   3.6800000000000002        9.8109916402641401E-004   3.6450877928424774E-006
   3.6850000000000001        9.7547569348816995E-004   3.7346080482572814E-006
   3.6899999999999999        9.6989464390856146E-004   3.8312808654029137E-006
   3.6950000000000003        9.6435519887600927E-004   3.9325078962276815E-006
   3.7000000000000002        9.5885654197893190E-004   4.0356907926846625E-006
   3.7050000000000001        9.5339785680574845E-004   4.1382312067209711E-006
   3.7100000000000000        9.4797834459612099E-004   4.2376285533207540E-006
   3.7149999999999999        9.4259747608343991E-004   4.3329801196571047E-006
   3.7200000000000002        9.3725493224377577E-004   4.4246985772826604E-006
   3.7250000000000001        9.3195039962476890E-004   4.5132367084667812E-006
   3.7300000000000000        9.2668356477405714E-004   4.5990472954741653E-006
   3.7349999999999999        9.2145411423927954E-004   4.6825831205687517E-006
   3.7400000000000002        9.1626173456807415E-004   4.7642969660167565E-006
   3.7450000000000001        9.1110611230808131E-004   4.8446416140849376E-006
   3.7500000000000000        9.0598693363740112E-004   4.9240673341255890E-006
   3.7549999999999999        9.0090375235923035E-004   5.0022060748616468E-006
   3.7600000000000002        8.9585579454202937E-004   5.0766891132684186E-006
   3.7650000000000001        8.9084223641229814E-004   5.1715509225571353E-006
   3.7700000000000000        8.8586225419653465E-004   5.2598525777349447E-006
   3.7749999999999999        8.8091502412123736E-004   5.3320703271777115E-006
   3.7800000000000002        8.7599972241290437E-004   5.3849423437069607E-006
   3.7850000000000001        8.7111552529803564E-004   5.4152068001463854E-006
   3.7900000000000000        8.6626160900312907E-004   5.4196018693168603E-006
   3.7949999999999999        8.6143722765154545E-004   5.3952330455926418E-006
   3.8000000000000003        8.5664260835206557E-004   5.3439695101190976E-006
   3.8050000000000002        8.5187863952484555E-004   5.2710229734378739E-006
   3.8100000000000001        8.4714622222367751E-004   5.1816755191749298E-006
   3.8149999999999999        8.4244625750235468E-004   5.0812092309577422E-006
   3.8200000000000003        8.3777964641466938E-004   4.9749061924102105E-006
   3.8250000000000002        8.3314729001441592E-004   4.8680484871626304E-006
   3.8300000000000001        8.2855008935538653E-004   4.7659181988390096E-006
   3.8350000000000000        8.2398894546294686E-004   4.6737971594506059E-006
   3.8399999999999999        8.1946442261350723E-004   4.6033207447179455E-006
   3.8450000000000002        8.1497591091056682E-004   4.5489032180664720E-006
   3.8500000000000001        8.1052254469940238E-004   4.5153205916694970E-006
   3.8550000000000000        8.0610345832528893E-004   4.5001103451761939E-006
   3.8599999999999999        8.0171778613350201E-004   4.4942535409786457E-006
   3.8650000000000002        7.9736466246931720E-004   4.5379385048252736E-006
   3.8700000000000001        7.9304322167800950E-004   4.7568640610418664E-006
   3.8750000000000000        7.8875259810485578E-004   4.9528066658387432E-006
   3.8799999999999999        7.8449192829355586E-004   5.1197615055347803E-006
   3.8850000000000002        7.8026045952233518E-004   5.2543570334625828E-006
   3.8900000000000001        7.7605759952935447E-004   5.3571965262715982E-006
   3.8950000000000000        7.7188276862717481E-004   5.4292249583449666E-006
   3.8999999999999999        7.6773538712835657E-004   5.4713873040665873E-006
   3.9050000000000002        7.6361487534546226E-004   5.4846285378225279E-006
   3.9100000000000001        7.5952065359105223E-004   5.4947680712670545E-006
   3.9150000000000000        7.5545214217768758E-004   5.4781818175141193E-006
   3.9199999999999999        7.5140876141792943E-004   5.4345466766402787E-006
   3.9250000000000003        7.4738995068554645E-004   5.3648968540800403E-006
   3.9300000000000002        7.4339545281822898E-004   5.2706703652211605E-006
   3.9350000000000001        7.3942525396233200E-004   5.1533559636192947E-006
   3.9399999999999999        7.3547934710997990E-004   5.0144186051674731E-006
   3.9450000000000003        7.3155772525329685E-004   4.8553232457563406E-006
   3.9500000000000002        7.2766038138440852E-004   4.6775348412803367E-006
   3.9550000000000001        7.2378730849543887E-004   4.4825183476302150E-006
   3.9600000000000000        7.1993849957851261E-004   4.2717387206980297E-006
   3.9650000000000003        7.1611394762575379E-004   4.1679745787299083E-006
   3.9700000000000002        7.1231363930668301E-004   4.0749965305729744E-006
   3.9750000000000001        7.0853750093801153E-004   3.9736509890492310E-006
   3.9800000000000000        7.0478542535079363E-004   3.8646465629755926E-006
   3.9849999999999999        7.0105730501870056E-004   3.7486918223288406E-006
   3.9900000000000002        6.9735303241540332E-004   3.6264953370852143E-006
   3.9950000000000001        6.9367250001457434E-004   3.4987656772227961E-006
   4.0000000000000000        6.9001560028988473E-004   3.3662114127171747E-006
   4.0049999999999999        6.8638222571500574E-004   3.2295411135449146E-006
   4.0099999999999998        6.8277226876360881E-004   3.0894633496833393E-006
   4.0149999999999997        6.7918563345045475E-004   3.0385425663650122E-006
   4.0200000000000005        6.7562231713756357E-004   3.0161034436556591E-006
   4.0250000000000004        6.7208236239773677E-004   2.9957683255724295E-006
   4.0300000000000002        6.6856581210014221E-004   2.9796140085570650E-006
   4.0350000000000001        6.6507270911394861E-004   2.9697172890530421E-006
   4.0400000000000000        6.6160309630832479E-004   2.9681549635027530E-006
   4.0449999999999999        6.5815701655243958E-004   2.9770038283481563E-006
   4.0499999999999998        6.5473451271546191E-004   2.9983406800332705E-006
   4.0549999999999997        6.5133562766656050E-004   3.0342423150000542E-006
   4.0600000000000005        6.4796039619549703E-004   3.0864883832982300E-006
   4.0650000000000004        6.4460877843528766E-004   3.1519345310040796E-006
   4.0700000000000003        6.4128069415988207E-004   3.2233754051892542E-006
   4.0750000000000002        6.3797606274796227E-004   3.2934837589609738E-006
   4.0800000000000001        6.3469480357821004E-004   3.3549323454277590E-006
   4.0850000000000000        6.3143683602930804E-004   3.4146030677234497E-006
   4.0899999999999999        6.2820207947993816E-004   3.4979564173963276E-006
   4.0949999999999998        6.2499045330878219E-004   3.5449029967905875E-006
   4.0999999999999996        6.2180187689452222E-004   3.5409797958023360E-006
   4.1050000000000004        6.1863625592460442E-004   3.4767251784166434E-006
   4.1100000000000003        6.1549329269821836E-004   3.3511301396851228E-006
   4.1150000000000002        6.1237253369592754E-004   3.1732586428115730E-006
   4.1200000000000001        6.0927352143318517E-004   2.9527609274453701E-006
   4.1250000000000000        6.0619579842544449E-004   2.8886891749488157E-006
   4.1299999999999999        6.0313890718815860E-004   2.8135878305846117E-006
   4.1349999999999998        6.0010239023678032E-004   2.8444871216880404E-006
   4.1399999999999997        5.9708579008676383E-004   2.8745017367345568E-006
   4.1450000000000005        5.9408864925356139E-004   2.8987115352243882E-006
   4.1500000000000004        5.9111051360475578E-004   2.9187499591327472E-006
   4.1550000000000002        5.8815107601865662E-004   2.9361107915789686E-006
   4.1600000000000001        5.8521023060897654E-004   2.9586513041518405E-006
   4.1650000000000000        5.8228788602272884E-004   2.9748264117923943E-006
   4.1699999999999999        5.7938395090692660E-004   3.1358276111748259E-006
   4.1749999999999998        5.7649833390858345E-004   3.3720121194424609E-006
   4.1799999999999997        5.7363094367471237E-004   3.6458408420889186E-006
   4.1850000000000005        5.7078168885232601E-004   3.9099253103861125E-006
   4.1900000000000004        5.6795047808843929E-004   4.1640865807508927E-006
   4.1950000000000003        5.6513722002386150E-004   4.4081458636266403E-006
   4.2000000000000002        5.6234179745347777E-004   4.6420137879663341E-006
   4.2050000000000001        5.5956400834590689E-004   4.8651588168389676E-006
   4.2100000000000000        5.5680363329385413E-004   5.0767164304564268E-006
   4.2149999999999999        5.5406045289002474E-004   5.2758216263036747E-006
   4.2199999999999998        5.5133424772712376E-004   5.4616094018642650E-006
   4.2249999999999996        5.4862479839785656E-004   5.6332147546224020E-006
   4.2300000000000004        5.4593188549492753E-004   5.7897726820613140E-006
   4.2350000000000003        5.4325528961104335E-004   5.9304181816667231E-006
   4.2400000000000002        5.4059479133890861E-004   6.0542862509215326E-006
   4.2450000000000001        5.3795015496553892E-004   6.1604140319033345E-006
   4.2500000000000000        5.3532094999544162E-004   6.2462480355507648E-006
   4.2549999999999999        5.3270661773872007E-004   6.3078725581662293E-006
   4.2599999999999998        5.3010659725238863E-004   6.3413228688608643E-006
   4.2649999999999997        5.2752032759346165E-004   6.3426342367464564E-006
   4.2700000000000005        5.2494724781895318E-004   6.3078419309338168E-006
   4.2750000000000004        5.2238679698587834E-004   6.2329812205338649E-006
   4.2800000000000002        5.1983841415125106E-004   6.1140873746586043E-006
   4.2850000000000001        5.1730153837208537E-004   5.9585187141491342E-006
   4.2900000000000000        5.1477560945366047E-004   5.7617771238452700E-006
   4.2949999999999999        5.1226035835042155E-004   5.5132799464245076E-006
   4.2999999999999998        5.0975624737346274E-004   5.2197853082963565E-006
   4.3049999999999997        5.0726385184552813E-004   4.8899293392679760E-006
   4.3100000000000005        5.0478374708936159E-004   4.5323481727586531E-006
   4.3150000000000004        5.0231650842770797E-004   4.1556779421907108E-006
   4.3200000000000003        4.9986271118331125E-004   3.7685547809833278E-006
   4.3250000000000002        4.9742293067891563E-004   3.3796148225573091E-006
   4.3300000000000001        4.9499774223726509E-004   3.0175581327379587E-006
   4.3350000000000000        4.9258772118110415E-004   2.7497065577861525E-006
   4.3399999999999999        4.9019342519107765E-004   2.4911604027651538E-006
   4.3449999999999998        4.8781510370058550E-004   2.2725947794053009E-006
   4.3500000000000005        4.8545274395541446E-004   2.1427440402181164E-006
   4.3550000000000004        4.8310632484688444E-004   2.0456898802512311E-006
   4.3600000000000003        4.8077582526631450E-004   1.9484314971456203E-006
   4.3650000000000002        4.7846122410502394E-004   1.9502367983916793E-006
   4.3700000000000001        4.7616250025433213E-004   2.0534012708022463E-006
   4.3750000000000000        4.7387963260555834E-004   2.1209061645780392E-006
   4.3799999999999999        4.7161260005002193E-004   2.1375730368093388E-006
   4.3849999999999998        4.6936138147904226E-004   2.1008186403519559E-006
   4.3899999999999997        4.6712591540478988E-004   2.0215585991781434E-006
   4.3950000000000005        4.6490590079223366E-004   1.9061326059179235E-006
   4.4000000000000004        4.6270094860874263E-004   1.7522283714208335E-006
   4.4050000000000002        4.6051066968656588E-004   1.7515380688653192E-006
   4.4100000000000001        4.5833467485795329E-004   1.7445443934903859E-006
   4.4150000000000000        4.5617257495515469E-004   1.7318722778123592E-006
   4.4199999999999999        4.5402398081041993E-004   1.7141466543475108E-006
   4.4249999999999998        4.5188850325599884E-004   1.6929237903540238E-006
   4.4299999999999997        4.4976575312414126E-004   1.6883578577121740E-006
   4.4350000000000005        4.4765534127818657E-004   1.6802666004043479E-006
   4.4400000000000004        4.4555695264750705E-004   1.6688893835317990E-006
   4.4450000000000003        4.4347050494880435E-004   1.6544047616397000E-006
   4.4500000000000002        4.4139596151476448E-004   1.6369675148388170E-006
   4.4550000000000001        4.3933328567807351E-004   1.6544928633300854E-006
   4.4600000000000000        4.3728244077141757E-004   1.6799205160116502E-006
   4.4649999999999999        4.3524339012748260E-004   1.7040623437347170E-006
   4.4699999999999998        4.3321609707895479E-004   1.7268127431208135E-006
   4.4750000000000005        4.3120052495851982E-004   1.7480661107901118E-006
   4.4800000000000004        4.2919663709886435E-004   1.7677168433639771E-006
   4.4850000000000003        4.2720439688100813E-004   1.7856593763414751E-006
   4.4900000000000002        4.2522377876204489E-004   1.8016344628433252E-006
   4.4950000000000001        4.2325478233147637E-004   1.8148235580354543E-006
   4.5000000000000000        4.2129741064547975E-004   1.8242820577896559E-006
   4.5049999999999999        4.1935166676023127E-004   1.8290653579756629E-006
   4.5099999999999998        4.1741755373190755E-004   1.8622701246721863E-006
   4.5149999999999997        4.1549507461668527E-004   1.8593311106494749E-006
   4.5200000000000005        4.1358423247074067E-004   1.8059180198333425E-006
   4.5250000000000004        4.1168503035025097E-004   1.7825544804542042E-006
   4.5300000000000002        4.0979747131139247E-004   1.7497927208606876E-006
   4.5350000000000001        4.0792155834798552E-004   1.7066881560184161E-006
   4.5400000000000000        4.0605728252194869E-004   1.6529352153519822E-006
   4.5449999999999999        4.0420460887971148E-004   1.5904267494195375E-006
   4.5499999999999998        4.0236349903970418E-004   1.5215269304443609E-006
   4.5549999999999997        4.0053391462035792E-004   1.4485999306495146E-006
   4.5600000000000005        3.9871581724010280E-004   1.3740099222581690E-006
   4.5650000000000004        3.9690916851736996E-004   1.3001210774932236E-006
   4.5700000000000003        3.9511393007058977E-004   1.2528741917018095E-006
   4.5750000000000002        3.9333006351819272E-004   1.4255423461268782E-006
   4.5800000000000001        3.9155753047860956E-004   1.5536087040249054E-006
   4.5850000000000000        3.8979629249226747E-004   1.6424237422413778E-006
   4.5899999999999999        3.8804625154152439E-004   1.7079651627341743E-006
   4.5949999999999998        3.8630714392120027E-004   1.7503337451296925E-006
   4.6000000000000005        3.8457867734377840E-004   1.7707148916055538E-006
   4.6050000000000004        3.8286055952174345E-004   1.7609893552713836E-006
   4.6100000000000003        3.8115249816757880E-004   1.7154394734458138E-006
   4.6150000000000002        3.7945420099376811E-004   1.6290948951527785E-006
   4.6200000000000001        3.7776537571279514E-004   1.4972334921304589E-006
   4.6250000000000000        3.7608573003714371E-004   1.3219334824038256E-006
   4.6299999999999999        3.7441497167929746E-004   1.3064261827573967E-006
   4.6349999999999998        3.7275280835174027E-004   1.3658767907831775E-006
   4.6399999999999997        3.7109899196032735E-004   1.4071916448332310E-006
   4.6450000000000005        3.6945348861168025E-004   1.4374375919458263E-006
   4.6500000000000004        3.6781632921968708E-004   1.4748848085162293E-006
   4.6550000000000002        3.6618754471226669E-004   1.5055159267411146E-006
   4.6600000000000001        3.6456716601733816E-004   1.5300014099391352E-006
   4.6650000000000000        3.6295522406282069E-004   1.5490117214298654E-006
   4.6699999999999999        3.6135174977663351E-004   1.5632173245326087E-006
   4.6749999999999998        3.5975677408669571E-004   1.5732886825667227E-006
   4.6799999999999997        3.5817032792092657E-004   1.5798962588512398E-006
   4.6850000000000005        3.5659244220724503E-004   1.5837105167055177E-006
   4.6900000000000004        3.5502314322019974E-004   1.5853901848597563E-006
   4.6950000000000003        3.5346239925920016E-004   1.5853363252264774E-006
   4.7000000000000002        3.5191013929168792E-004   1.5836880847827162E-006
   4.7050000000000001        3.5036629153721024E-004   1.5805721862243946E-006
   4.7100000000000000        3.4883078421531384E-004   1.5761153522472716E-006
   4.7149999999999999        3.4730354554554551E-004   1.5704443055464018E-006
   4.7199999999999998        3.4578450374745214E-004   1.5636857688175985E-006
   4.7250000000000005        3.4427358704058046E-004   1.5559664647567836E-006
   4.7300000000000004        3.4277072364447762E-004   1.5474131160590114E-006
   4.7350000000000003        3.4127584177869036E-004   1.5381524454202039E-006
   4.7400000000000002        3.3978886917438041E-004   1.5283106686551245E-006
   4.7450000000000001        3.3830967814429161E-004   1.5178776399116245E-006
   4.7500000000000000        3.3683803529303586E-004   1.5064709469948573E-006
   4.7549999999999999        3.3537369534413565E-004   1.4936415052941784E-006
   4.7599999999999998        3.3391641302111380E-004   1.4789402301997566E-006
   4.7649999999999997        3.3246594304749279E-004   1.4619180371005136E-006
   4.7700000000000005        3.3102204014679489E-004   1.4421258413864014E-006
   4.7750000000000004        3.2958445904254308E-004   1.4191145584465043E-006
   4.7800000000000002        3.2815295445825967E-004   1.3924351036706658E-006
   4.7850000000000001        3.2672728111746732E-004   1.3616383924484584E-006
   4.7900000000000000        3.2530719374368851E-004   1.3262753401695627E-006
   4.7949999999999999        3.2389249369943853E-004   1.2859753620538851E-006
   4.7999999999999998        3.2248337315610441E-004   1.2413018718538727E-006
   4.8049999999999997        3.2108021927482834E-004   1.1934682516572025E-006
   4.8100000000000005        3.1968342065114946E-004   1.1437033627184363E-006
   4.8150000000000004        3.1829336588060807E-004   1.0932360662919190E-006
   4.8200000000000003        3.1691044355874323E-004   1.1457089579038613E-006
   4.8250000000000002        3.1553504228109446E-004   1.2310694091471875E-006
   4.8300000000000001        3.1416755064320135E-004   1.3016373468705314E-006
   4.8350000000000000        3.1280835724060329E-004   1.3526218453715653E-006
   4.8399999999999999        3.1145785066883990E-004   1.3792319789482322E-006
   4.8449999999999998        3.1011641904307090E-004   1.3766862059760832E-006
   4.8500000000000005        3.0878427326395995E-004   1.3428100292380636E-006
   4.8550000000000004        3.0746118319169492E-004   1.2814983893542583E-006
   4.8600000000000003        3.0614685122715753E-004   1.1974996287241173E-006
   4.8650000000000002        3.0484097977123004E-004   1.0955620897463861E-006
   4.8700000000000001        3.0354327122479450E-004   9.8043411481937631E-007
   4.8750000000000000        3.0225342798873299E-004   8.5686404634183330E-007
   4.8799999999999999        3.0097115246392774E-004   7.9796475210521575E-007
   4.8849999999999998        2.9969614705126088E-004   8.0074192806495669E-007
   4.8899999999999997        2.9842811415161448E-004   8.0258179555395010E-007
   4.8950000000000005        2.9716675616587050E-004   8.0238652590188539E-007
   4.9000000000000004        2.9591178078951236E-004   7.9906707810511839E-007
   4.9050000000000002        2.9466304747255450E-004   7.9784744530205561E-007
   4.9100000000000001        2.9342058621805920E-004   8.4585160507359225E-007
   4.9150000000000000        2.9218443609947426E-004   8.7485460369335962E-007
   4.9199999999999999        2.9095463619024703E-004   8.8729352810582680E-007
   4.9249999999999998        2.8973122556382488E-004   8.8560546525535445E-007
   4.9299999999999997        2.8851424329365543E-004   8.7222750208559852E-007
   4.9350000000000005        2.8730372845318588E-004   8.4959672554102807E-007
   4.9400000000000004        2.8609972011586413E-004   8.2015022256611220E-007
   4.9450000000000003        2.8490225735513744E-004   7.8632508010418158E-007
   4.9500000000000002        2.8371137924445330E-004   7.5055838509965108E-007
   4.9550000000000001        2.8252712265637922E-004   7.1516765512018342E-007
   4.9600000000000000        2.8134949645625948E-004   7.0047691450340292E-007
   4.9649999999999999        2.8017849021948074E-004   7.0792531667285795E-007
   4.9699999999999998        2.7901409314035058E-004   7.0924762014752717E-007
   4.9750000000000005        2.7785629441317590E-004   7.0394081529379050E-007
   4.9800000000000004        2.7670508323226426E-004   6.9149082589900534E-007
   4.9850000000000003        2.7556044879192278E-004   6.7995416125441344E-007
   4.9900000000000002        2.7442238028645854E-004   6.9159582285197767E-007
   4.9950000000000001        2.7329086691017888E-004   7.0346459076175939E-007
   5.0000000000000000        2.7216589785739102E-004   7.1443188912973183E-007
   5.0049999999999999        2.7104746232240210E-004   7.2425860862162031E-007
   5.0099999999999998        2.6993554377684182E-004   7.3272044988435380E-007
   5.0149999999999997        2.6883007072290899E-004   7.3984719193382828E-007
   5.0200000000000005        2.6773094101192234E-004   7.4587680936498901E-007
   5.0250000000000004        2.6663805216276405E-004   7.5105314344754877E-007
   5.0300000000000002        2.6555130169431508E-004   7.5562003545111191E-007
   5.0350000000000001        2.6447058712545681E-004   7.5982132664571649E-007
   5.0400000000000000        2.6339580597507068E-004   7.6853518140033907E-007
   5.0449999999999999        2.6232685576203806E-004   7.8659122374152932E-007
   5.0499999999999998        2.6126363400524026E-004   8.0466308997542571E-007
   5.0549999999999997        2.6020603822355878E-004   8.2279298037590256E-007
   5.0600000000000005        2.5915396593587456E-004   8.4102309521645472E-007
   5.0650000000000004        2.5810731030737370E-004   8.5938203104170231E-007
   5.0700000000000003        2.5706591800406703E-004   8.7771070134763825E-007
   5.0750000000000002        2.5602960753644749E-004   8.9885119999356423E-007
   5.0800000000000001        2.5499819702204726E-004   9.2320620487560756E-007
   5.0850000000000000        2.5397150457839878E-004   9.4667518825864317E-007
   5.0899999999999999        2.5294934832303430E-004   9.6883411091879803E-007
   5.0949999999999998        2.5193154637348606E-004   9.8925893363192808E-007
   5.1000000000000005        2.5091791684728627E-004   1.0075256171746482E-006
   5.1050000000000004        2.4990827786196750E-004   1.0232101223224348E-006
   5.1100000000000003        2.4890244753506192E-004   1.0358884098519571E-006
   5.1150000000000002        2.4790024398410165E-004   1.0451364405392335E-006
   5.1200000000000001        2.4690149513279501E-004   1.0505411514825100E-006
   5.1250000000000000        2.4590620952380906E-004   1.0519428092987449E-006
   5.1299999999999999        2.4491455440840823E-004   1.0527445929350821E-006
   5.1349999999999998        2.4392670243897431E-004   1.0610004838875159E-006
   5.1399999999999997        2.4294282626788916E-004   1.0657762011182360E-006
   5.1450000000000005        2.4196309854753449E-004   1.0670229057605082E-006
   5.1500000000000004        2.4098769193029246E-004   1.0646917589481400E-006
   5.1550000000000002        2.4001677906854472E-004   1.0587339218143157E-006
   5.1600000000000001        2.3905053261467319E-004   1.0491005554928972E-006
   5.1650000000000000        2.3808912522105965E-004   1.0357428211170145E-006
   5.1699999999999999        2.3713272954008587E-004   1.0806235123484787E-006
   5.1749999999999998        2.3618151722611566E-004   1.1760721153822730E-006
   5.1799999999999997        2.3523558102261216E-004   1.2455701633078760E-006
   5.1850000000000005        2.3429487894654035E-004   1.2815122416661611E-006
   5.1900000000000004        2.3335935584231323E-004   1.2804903014465932E-006
   5.1950000000000003        2.3242895655434335E-004   1.2476764202702022E-006
   5.2000000000000002        2.3150362592704341E-004   1.1892915982071605E-006
   5.2050000000000001        2.3058330880482611E-004   1.1115568353275323E-006
   5.2100000000000000        2.2966795003210420E-004   1.0225929326382007E-006
   5.2149999999999999        2.2875749445329033E-004   9.2963454989043346E-007
   5.2199999999999998        2.2785188691279719E-004   8.3420715437130611E-007
   5.2250000000000005        2.2695107225503727E-004   7.3814685179677381E-007
   5.2300000000000004        2.2605499532442377E-004   6.4320937511822278E-007
   5.2350000000000003        2.2516362034911909E-004   6.2389040778303845E-007
   5.2400000000000002        2.2427700651694163E-004   6.4692592943553506E-007
   5.2450000000000001        2.2339524204851048E-004   6.7502729672231265E-007
   5.2500000000000000        2.2251841517176088E-004   7.4396107867922179E-007
   5.2549999999999999        2.2164661411462798E-004   8.1794977084063123E-007
   5.2599999999999998        2.2077992710504705E-004   8.9019971969523607E-007
   5.2649999999999997        2.1991844237095323E-004   9.5992086237718503E-007
   5.2700000000000005        2.1906224814028150E-004   1.0263231360206810E-006
   5.2750000000000004        2.1821143264096760E-004   1.0886164777601981E-006
   5.2800000000000002        2.1736608410094640E-004   1.1460108247299933E-006
   5.2850000000000001        2.1652629074815315E-004   1.1977161140642155E-006
   5.2900000000000000        2.1569213399626745E-004   1.2443998765107459E-006
   5.2949999999999999        2.1486349890319608E-004   1.2832879662294289E-006
   5.2999999999999998        2.1404004925127477E-004   1.3137416231182421E-006
   5.3049999999999997        2.1322143700230957E-004   1.3376855856669229E-006
   5.3100000000000005        2.1240731411810643E-004   1.3558402227953142E-006
   5.3150000000000004        2.1159733256047157E-004   1.3674187032538469E-006
   5.3200000000000003        2.1079114429121097E-004   1.3725020112562408E-006
   5.3250000000000002        2.0998840127213052E-004   1.3711711310155381E-006
   5.3300000000000001        2.0918875546503649E-004   1.3701922926253674E-006
   5.3350000000000000        2.0839185883173483E-004   1.3807829398140457E-006
   5.3399999999999999        2.0759736333403157E-004   1.3964176495504129E-006
   5.3449999999999998        2.0680492093373275E-004   1.4078267097642394E-006
   5.3500000000000005        2.0601424970055938E-004   1.4125681325387416E-006
   5.3550000000000004        2.0522547073752558E-004   1.4105328468932109E-006
   5.3600000000000003        2.0443885701756456E-004   1.4018979915874708E-006
   5.3650000000000002        2.0365468179129727E-004   1.3868487896533663E-006
   5.3700000000000001        2.0287321830934459E-004   1.3655704641224442E-006
   5.3750000000000000        2.0209473982232744E-004   1.3382482380264681E-006
   5.3799999999999999        2.0131951958086657E-004   1.3050673343973371E-006
   5.3849999999999998        2.0054783083558311E-004   1.2662129762668420E-006
   5.3899999999999997        1.9977994683709790E-004   1.2218703866668547E-006
   5.3950000000000005        1.9901614083603166E-004   1.1722247886287865E-006
   5.4000000000000004        1.9825668608300555E-004   1.1174614051846993E-006
   5.4050000000000002        1.9750185558085258E-004   1.0577656869711839E-006
   5.4100000000000001        1.9675181540788030E-004   9.9337496858533823E-007
   5.4150000000000000        1.9600645831453843E-004   9.2463487453279440E-007
   5.4199999999999999        1.9526563400075185E-004   8.5789747905859492E-007
   5.4249999999999998        1.9452919216644544E-004   8.1810069567014995E-007
   5.4299999999999997        1.9379698251154406E-004   7.7449460120525065E-007
   5.4350000000000005        1.9306885473597242E-004   7.2740261103878168E-007
   5.4400000000000004        1.9234465853965575E-004   7.2738096839247484E-007
   5.4450000000000003        1.9162424362251877E-004   7.3396241271321159E-007
   5.4500000000000002        1.9090745968448634E-004   7.3954624751657407E-007
   5.4550000000000001        1.9019415642548333E-004   7.4420207510250583E-007
   5.4600000000000000        1.8948418354543465E-004   7.7449215045766510E-007
   5.4649999999999999        1.8877739183572299E-004   8.2619498448599049E-007
   5.4699999999999998        1.8807370127581211E-004   8.7555086696674157E-007
   5.4750000000000005        1.8737314127046092E-004   9.2185575806800514E-007
   5.4800000000000004        1.8667575089729955E-004   9.6433088705877323E-007
   5.4850000000000003        1.8598156923395744E-004   1.0021974832079836E-006
   5.4900000000000002        1.8529063535806429E-004   1.0346767757844386E-006
   5.4950000000000001        1.8460298834724979E-004   1.0609899940571845E-006
   5.5000000000000000        1.8391866727914360E-004   1.0803583672951047E-006
   5.5049999999999999        1.8323771123137544E-004   1.0920031247672998E-006
   5.5099999999999998        1.8256015928157498E-004   1.0951454957424907E-006
   5.5149999999999997        1.8188605050737186E-004   1.0890067094896695E-006
   5.5200000000000005        1.8121542398639572E-004   1.0728079952778823E-006
   5.5250000000000004        1.8054831622141905E-004   1.0457697774664883E-006
   5.5300000000000002        1.7988465163963830E-004   1.0076880712155361E-006
   5.5350000000000001        1.7922420174278200E-004   9.5993291899157244E-007
   5.5400000000000000        1.7856672703958198E-004   9.0413014995480894E-007
   5.5449999999999999        1.7791198803877013E-004   8.4190559326575553E-007
   5.5499999999999998        1.7725974524907833E-004   7.7488507808481369E-007
   5.5549999999999997        1.7660975917923853E-004   7.0469443357254751E-007
   5.5600000000000005        1.7596179033798248E-004   6.3295948888916873E-007
   5.5650000000000004        1.7531559923404227E-004   5.6130607319516013E-007
   5.5700000000000003        1.7467094637614973E-004   4.9851232980337233E-007
   5.5750000000000002        1.7402759227303676E-004   4.9652804420989636E-007
   5.5800000000000001        1.7338529743343524E-004   4.9366577558652720E-007
   5.5850000000000000        1.7274382527129986E-004   4.8994984865410483E-007
   5.5899999999999999        1.7210313522349690E-004   4.8547335168068017E-007
   5.5949999999999998        1.7146350374998778E-004   4.8029470404379725E-007
   5.6000000000000005        1.7082523618331584E-004   4.7444095371810169E-007
   5.6050000000000004        1.7018863785602477E-004   4.6793914867829332E-007
   5.6100000000000003        1.6955401410065791E-004   4.6081633689904486E-007
   5.6150000000000002        1.6892167024975871E-004   4.5309956635492064E-007
   5.6200000000000001        1.6829191163587065E-004   4.4481588502078310E-007
   5.6250000000000000        1.6766504359153720E-004   4.3599234087122367E-007
   5.6299999999999999        1.6704137144930178E-004   4.2665598188088797E-007
   5.6349999999999998        1.6642120054170787E-004   4.1683385602444873E-007
   5.6399999999999997        1.6580483620129896E-004   4.2442114743450701E-007
   5.6450000000000005        1.6519258359275362E-004   4.6918699418341454E-007
   5.6500000000000004        1.6458464464173966E-004   5.0068060134441923E-007
   5.6550000000000002        1.6398094251893281E-004   5.1936433156747814E-007
   5.6600000000000001        1.6338135381493133E-004   5.3101039820517711E-007
   5.6650000000000000        1.6278575512033343E-004   5.3417151035006273E-007
   5.6699999999999999        1.6219402302573738E-004   5.2863008481488188E-007
   5.6749999999999998        1.6160603412174141E-004   5.1516009299222565E-007
   5.6799999999999997        1.6102166499894376E-004   5.2315450452716837E-007
   5.6850000000000005        1.6044079224794252E-004   5.5500607892643552E-007
   5.6900000000000004        1.5986329245933629E-004   5.8602917277539887E-007
   5.6950000000000003        1.5928904222372312E-004   6.1209996884511900E-007
   5.7000000000000002        1.5871791813170126E-004   6.3248129233622950E-007
   5.7050000000000001        1.5814979677386895E-004   6.4751104000891711E-007
   5.7100000000000000        1.5758457051649879E-004   6.5751133294900902E-007
   5.7149999999999999        1.5702223886438356E-004   6.6269715372224442E-007
   5.7199999999999998        1.5646284587725909E-004   6.6323634512890982E-007
   5.7250000000000005        1.5590643576060586E-004   6.5899814681791768E-007
   5.7300000000000004        1.5535305271990451E-004   6.4927968929914598E-007
   5.7350000000000003        1.5480274096063551E-004   6.3331341154914669E-007
   5.7400000000000002        1.5425554468827927E-004   6.1033175254458024E-007
   5.7450000000000001        1.5371150810831650E-004   6.2908790045298579E-007
   5.7500000000000000        1.5317067542622759E-004   6.8716251626550241E-007
   5.7549999999999999        1.5263309084749308E-004   7.4191525988677237E-007
   5.7599999999999998        1.5209879857759352E-004   7.9273684008750937E-007
   5.7649999999999997        1.5156784282200936E-004   8.3901796563867108E-007
   5.7700000000000005        1.5104026474787403E-004   8.8015860956339523E-007
   5.7750000000000004        1.5051598537592362E-004   9.1588467758153152E-007
   5.7800000000000002        1.4999476846744007E-004   9.4632655537517591E-007
   5.7850000000000001        1.4947636715373434E-004   9.7163983107402931E-007
   5.7900000000000000        1.4896053456611743E-004   9.9198009280781975E-007
   5.7949999999999999        1.4844702383590025E-004   1.0075029287061126E-006
   5.7999999999999998        1.4793558809439390E-004   1.0183639268987173E-006
   5.8049999999999997        1.4742598047290929E-004   1.0247186755149280E-006
   5.8100000000000005        1.4691795410275735E-004   1.0267227626849609E-006
   5.8150000000000004        1.4641126211524917E-004   1.0245317765378119E-006
   5.8200000000000003        1.4590565764169568E-004   1.0183013052036157E-006
   5.8250000000000002        1.4540089381340787E-004   1.0081869368118565E-006
   5.8300000000000001        1.4489672376169670E-004   9.9434425949226218E-007
   5.8350000000000000        1.4439294251223492E-004   9.7690830455480528E-007
   5.8399999999999999        1.4388961495210027E-004   9.6499203621584219E-007
   5.8449999999999998        1.4338691294347609E-004   9.5193120778922164E-007
   5.8500000000000005        1.4288500861675554E-004   9.3394321086902733E-007
   5.8550000000000004        1.4238407410233222E-004   9.1115178594785673E-007
   5.8600000000000003        1.4188428153059934E-004   8.8368067351914754E-007
   5.8650000000000002        1.4138580303195021E-004   8.5165361407574117E-007
   5.8700000000000001        1.4088881073677815E-004   8.1519434811045191E-007
   5.8750000000000000        1.4039347677547649E-004   7.7442661611644642E-007
   5.8799999999999999        1.3989997327843855E-004   7.2947415858662032E-007
   5.8849999999999998        1.3940847237605767E-004   6.8046071601408605E-007
   5.8899999999999997        1.3891914619872713E-004   6.2768792275622758E-007
   5.8950000000000005        1.3843216672317421E-004   5.8214068425087220E-007
   5.9000000000000004        1.3794765170871827E-004   5.3153611245614464E-007
   5.9050000000000002        1.3746558504623577E-004   4.7633821902289767E-007
   5.9100000000000001        1.3698593032862022E-004   4.1711919176375145E-007
   5.9150000000000000        1.3650865114876523E-004   4.1043929990366881E-007
   5.9199999999999999        1.3603371109956435E-004   4.0906809594767912E-007
   5.9249999999999998        1.3556107377391113E-004   4.0728584940061198E-007
   5.9299999999999997        1.3509070276469915E-004   4.0568367646687340E-007
   5.9350000000000005        1.3462256166482187E-004   4.0603281611635653E-007
   5.9400000000000004        1.3415661406717305E-004   4.0612911608958768E-007
   5.9450000000000003        1.3369282356464607E-004   4.0595258327160160E-007
   5.9500000000000002        1.3323115375013465E-004   4.0548322454702647E-007
   5.9550000000000001        1.3277156821653226E-004   4.0470104680097839E-007
   5.9600000000000000        1.3231403112798031E-004   4.4224634506879481E-007
   5.9649999999999999        1.3185853553063728E-004   5.1173071354947836E-007
   5.9699999999999998        1.3140511638494277E-004   5.7778212840908067E-007
   5.9750000000000005        1.3095381194288655E-004   6.3961314904076847E-007
   5.9800000000000004        1.3050466045645849E-004   6.9643633483765428E-007
   5.9850000000000003        1.3005770017764838E-004   7.4746424519309454E-007
   5.9900000000000002        1.2961296935844600E-004   7.9190943949982232E-007
   5.9950000000000001        1.2917050625084112E-004   8.2898447715132957E-007
   6.0000000000000000        1.2873034910682350E-004   8.5790191754070173E-007
   6.0049999999999999        1.2829253617838304E-004   8.7787432006096997E-007
   6.0099999999999998        1.2785710571750947E-004   8.8811424410532814E-007
   6.0150000000000006        1.2742409597619255E-004   8.8783424906702427E-007
   6.0200000000000005        1.2699354520642216E-004   8.7624689433906246E-007
   6.0250000000000004        1.2656548942649830E-004   8.5259683007957773E-007
   6.0300000000000002        1.2613988895019581E-004   8.1712953902649422E-007
   6.0350000000000001        1.2571661174263729E-004   7.7126207081274715E-007
   6.0400000000000000        1.2529552016516250E-004   7.1647783841073741E-007
   6.0449999999999999        1.2487647657911119E-004   6.5426025479297430E-007
   6.0499999999999998        1.2445934334582315E-004   5.8609273293185873E-007
   6.0549999999999997        1.2404398282663817E-004   5.1345868579971026E-007
   6.0600000000000005        1.2363025738289585E-004   4.3784152636898400E-007
   6.0650000000000004        1.2321802937593625E-004   3.8375777404675787E-007
   6.0700000000000003        1.2280716116709901E-004   3.7447847930406359E-007
   6.0750000000000002        1.2239751511772392E-004   3.7188814964948780E-007
   6.0800000000000001        1.2198895358915069E-004   3.8318375410802564E-007
   6.0850000000000000        1.2158133894271915E-004   3.9706406139258701E-007
   6.0899999999999999        1.2117453557911841E-004   4.1043618505850858E-007
   6.0949999999999998        1.2076850936803730E-004   4.4272088174301884E-007
   6.1000000000000005        1.2036337249232697E-004   4.6641149969403909E-007
   6.1050000000000004        1.1995924852134262E-004   4.8237434212812318E-007
   6.1100000000000003        1.1955626102443912E-004   4.9147571226162165E-007
   6.1150000000000002        1.1915453357097145E-004   4.9458191331102058E-007
   6.1200000000000001        1.1875418973029459E-004   4.9255924849294155E-007
   6.1250000000000000        1.1835535307176353E-004   4.9278351682429148E-007
   6.1299999999999999        1.1795814716473326E-004   5.0680701836284669E-007
   6.1349999999999998        1.1756269557855874E-004   5.1745474409366731E-007
   6.1400000000000006        1.1716912188259491E-004   5.2528558866996717E-007
   6.1450000000000005        1.1677754964619687E-004   5.3085844674506850E-007
   6.1500000000000004        1.1638810243871952E-004   5.3473221297236132E-007
   6.1550000000000002        1.1600090367979022E-004   5.3746483201851005E-007
   6.1600000000000001        1.1561602580875544E-004   5.3939556804071464E-007
   6.1650000000000000        1.1523341619599954E-004   5.4048076843183843E-007
   6.1699999999999999        1.1485300338230762E-004   5.4066611054898054E-007
   6.1749999999999998        1.1447471590846486E-004   5.3989731916270214E-007
   6.1799999999999997        1.1409848231525640E-004   5.3812011904327980E-007
   6.1850000000000005        1.1372423114346733E-004   5.3528023496127468E-007
   6.1900000000000004        1.1335189093388290E-004   5.3132339168709887E-007
   6.1950000000000003        1.1298139022728821E-004   5.2619531399113737E-007
   6.2000000000000002        1.1261265756446840E-004   5.1984172664385647E-007
   6.2050000000000001        1.1224562148620861E-004   5.1220835441574957E-007
   6.2100000000000000        1.1188021053329396E-004   5.0324092207725587E-007
   6.2149999999999999        1.1151635324650969E-004   4.9381474318906289E-007
   6.2199999999999998        1.1115397816664088E-004   4.8471666860644901E-007
   6.2250000000000005        1.1079302083090580E-004   4.7401973152844579E-007
   6.2300000000000004        1.1043346227575727E-004   4.6179827178139440E-007
   6.2350000000000003        1.1007530173146247E-004   4.4817028814597682E-007
   6.2400000000000002        1.0971853847626378E-004   4.3325347027191254E-007
   6.2450000000000001        1.0936317178840357E-004   4.1716550780859579E-007
   6.2500000000000000        1.0900920094612421E-004   4.0100212112536302E-007
   6.2549999999999999        1.0865662522766810E-004   3.9098682181618538E-007
   6.2599999999999998        1.0830544391127760E-004   3.8015004239709245E-007
   6.2650000000000006        1.0795565627519497E-004   3.6858280300817190E-007
   6.2700000000000005        1.0760726159766280E-004   3.5637612378978240E-007
   6.2750000000000004        1.0726025915692336E-004   3.4362102488194384E-007
   6.2800000000000002        1.0691464823121903E-004   3.3040852642489296E-007
   6.2850000000000001        1.0657042809879217E-004   3.1682964855864963E-007
   6.2900000000000000        1.0622759776559130E-004   3.0433283289841087E-007
   6.2949999999999999        1.0588614436332534E-004   3.0737044083673317E-007
   6.2999999999999998        1.0554603880864547E-004   3.0893289038334869E-007
   6.3049999999999997        1.0520725085124015E-004   3.2158192864070430E-007
   6.3100000000000005        1.0486975024079772E-004   3.3417895370610223E-007
   6.3150000000000004        1.0453350672700681E-004   3.4600111242613673E-007
   6.3200000000000003        1.0419849005955580E-004   3.5697188895239518E-007
   6.3250000000000002        1.0386466998813310E-004   3.6701476743666828E-007
   6.3300000000000001        1.0353201626242718E-004   3.7605323203069251E-007
   6.3350000000000000        1.0320049863212649E-004   3.8401076688625855E-007
   6.3399999999999999        1.0287008684691946E-004   3.9081085615500801E-007
   6.3449999999999998        1.0254075065649457E-004   3.9637698398871802E-007
   6.3500000000000005        1.0221245981054018E-004   4.0063263453916573E-007
   6.3550000000000004        1.0188518405874485E-004   4.0350129195800629E-007
   6.3600000000000003        1.0155889711334053E-004   4.0491411812997795E-007
   6.3650000000000002        1.0123360321056404E-004   4.0490720575357209E-007
   6.3700000000000001        1.0090932076764855E-004   4.0359957312838550E-007
   6.3750000000000000        1.0058606828016168E-004   4.0111289741290648E-007
   6.3799999999999999        1.0026386424367107E-004   3.9756885576556914E-007
   6.3849999999999998        9.9942727153744308E-005   3.9308912534484822E-007
   6.3900000000000006        9.9622675505949004E-005   3.8779538330909651E-007
   6.3950000000000005        9.9303727795852862E-005   3.8180930681677521E-007
   6.4000000000000004        9.8985902519023466E-005   3.7525257302637263E-007
   6.4050000000000002        9.8669218171028417E-005   3.6824685909622799E-007
   6.4100000000000001        9.8353693247435367E-005   3.6091384218482961E-007
   6.4150000000000000        9.8039346243811902E-005   3.5337519945062513E-007
   6.4199999999999999        9.7726195655725636E-005   3.4575260805194024E-007
   6.4249999999999998        9.7414259978702465E-005   3.3816774510553500E-007
   6.4299999999999997        9.7103557446240137E-005   3.3073428789362361E-007
   6.4350000000000005        9.6794105408817547E-005   3.2350742448310460E-007
   6.4400000000000004        9.6485921031101167E-005   3.1651617300008255E-007
   6.4450000000000003        9.6179021477757197E-005   3.0978942542871308E-007
   6.4500000000000002        9.5873423913451944E-005   3.0335607375347703E-007
   6.4550000000000001        9.5569145502851690E-005   2.9724500995878750E-007
   6.4600000000000000        9.5266203410622743E-005   2.9148512602903049E-007
   6.4649999999999999        9.4964614801431398E-005   2.8610531394861909E-007
   6.4699999999999998        9.4664396839943936E-005   2.8113446570195285E-007
   6.4750000000000005        9.4365566690826665E-005   2.7660147327352618E-007
   6.4800000000000004        9.4068141518745881E-005   2.7253522864754888E-007
   6.4850000000000003        9.3772138488367878E-005   2.7036260166262642E-007
   6.4900000000000002        9.3477574764358950E-005   2.7010115413843305E-007
   6.4950000000000001        9.3184467419899424E-005   2.6910754734328472E-007
   6.5000000000000000        9.2892811476933532E-005   2.6732432755995550E-007
   6.5049999999999999        9.2602551384951646E-005   2.6479965431534889E-007
   6.5099999999999998        9.2313624532646392E-005   2.6160750521127350E-007
   6.5150000000000006        9.2025968308710436E-005   2.5834291597885293E-007
   6.5200000000000005        9.1739520101836406E-005   2.5792993448113934E-007
   6.5250000000000004        9.1454217300716953E-005   2.5770951260290691E-007
   6.5300000000000002        9.1169997294044731E-005   2.5760638167869620E-007
   6.5350000000000001        9.0886797470512379E-005   2.5754527304307489E-007
   6.5400000000000000        9.0604555218812551E-005   2.5745091803071904E-007
   6.5449999999999999        9.0323207927637872E-005   2.5724804797599304E-007
   6.5499999999999998        9.0042692985680927E-005   2.5686139421349165E-007
   6.5549999999999997        8.9762947781634519E-005   2.5621568807794517E-007
   6.5600000000000005        8.9483909704191205E-005   2.5523566090390770E-007
   6.5650000000000004        8.9205516270945032E-005   2.5384617292717687E-007
   6.5700000000000003        8.8927738639918419E-005   2.5200314464080822E-007
   6.5750000000000002        8.8650626391934795E-005   2.4972775439180102E-007
   6.5800000000000001        8.8374240261100042E-005   2.4704814578577889E-007
   6.5850000000000000        8.8098640981519987E-005   2.4399246067363840E-007
   6.5899999999999999        8.7823889287300485E-005   2.4058884090637103E-007
   6.5949999999999998        8.7550045912547378E-005   2.3686542833472430E-007
   6.6000000000000005        8.7277171591366439E-005   2.3285036480962190E-007
   6.6050000000000004        8.7005327057863673E-005   2.3213826962995162E-007
   6.6100000000000003        8.6734573046144838E-005   2.3142126359143882E-007
   6.6150000000000002        8.6464970290315804E-005   2.3040478029764857E-007
   6.6200000000000001        8.6196579524482398E-005   2.2906601975727513E-007
   6.6250000000000000        8.5929461482750488E-005   2.2738218197910760E-007
   6.6299999999999999        8.5663676899225903E-005   2.2533046697142012E-007
   6.6349999999999998        8.5399286507207458E-005   2.2288807844964508E-007
   6.6400000000000006        8.5136335254640068E-005   2.2041971940507286E-007
   6.6450000000000005        8.4874811832024526E-005   2.1811918758104587E-007
   6.6500000000000004        8.4614692402482043E-005   2.2933323499682112E-007
   6.6550000000000002        8.4355953129133874E-005   2.4278354114657221E-007
   6.6600000000000001        8.4098570175101327E-005   2.5457318411588109E-007
   6.6650000000000000        8.3842519703505682E-005   2.6527440391671520E-007
   6.6699999999999999        8.3587777877468220E-005   2.7371377060357810E-007
   6.6749999999999998        8.3334320860110222E-005   2.7785199827020442E-007
   6.6799999999999997        8.3082124814552982E-005   2.7701156179334965E-007
   6.6850000000000005        8.2831165903917700E-005   2.7051493605027073E-007
   6.6900000000000004        8.2581420291325805E-005   2.6200005948619405E-007
   6.6950000000000003        8.2332864139898510E-005   2.5000875017672317E-007
   6.7000000000000002        8.2085473612757110E-005   2.3426774500255869E-007
   6.7050000000000001        8.1839224873022872E-005   2.1686615177040963E-007
   6.7100000000000000        8.1594093591113448E-005   2.0016785742359015E-007
   6.7149999999999999        8.1350051166598490E-005   1.8248862397745344E-007
   6.7199999999999998        8.1107066807410632E-005   1.8272318813313643E-007
   6.7250000000000005        8.0865109703589263E-005   1.8828913580230160E-007
   6.7300000000000004        8.0624149045173968E-005   1.9392256562358943E-007
   6.7350000000000003        8.0384154022204152E-005   1.9956308454455673E-007
   6.7400000000000002        8.0145093824719260E-005   2.0515029951328882E-007
   6.7450000000000001        7.9906937642758755E-005   2.1062381747715276E-007
   6.7500000000000000        7.9669654666362095E-005   2.1622373775389550E-007
   6.7549999999999999        7.9433214085568741E-005   2.2213848353144446E-007
   6.7599999999999998        7.9197585090418153E-005   2.2771043824092022E-007
   6.7650000000000006        7.8962736870949709E-005   2.3287103835764622E-007
   6.7700000000000005        7.8728638617203033E-005   2.3755172035714916E-007
   6.7750000000000004        7.8495259519217476E-005   2.4168392071427817E-007
   6.7800000000000002        7.8262568811357164E-005   2.4519916512480357E-007
   6.7850000000000001        7.8030538639032340E-005   2.4806038596582845E-007
   6.7900000000000000        7.7799145810697899E-005   2.5029613771349209E-007
   6.7949999999999999        7.7568367554104028E-005   2.5194277744672235E-007
   6.7999999999999998        7.7338181097000918E-005   2.5303666224439289E-007
   6.8049999999999997        7.7108563667138770E-005   2.5361414918560776E-007
   6.8100000000000005        7.6879492492267705E-005   2.5660315200772812E-007
   6.8150000000000004        7.6650944800138061E-005   2.6494054391877240E-007
   6.8200000000000003        7.6422897818499960E-005   2.7279775773923569E-007
   6.8250000000000002        7.6195328775103616E-005   2.8018223723015254E-007
   6.8300000000000001        7.5968214897699206E-005   2.8780391416542684E-007
   6.8350000000000000        7.5741533414036932E-005   2.9452860677673949E-007
   6.8399999999999999        7.5515261551866982E-005   3.0025284767460844E-007
   6.8449999999999998        7.5289376538939572E-005   3.0487316947017508E-007
   6.8500000000000005        7.5063855603004824E-005   3.0828610477401158E-007
   6.8550000000000004        7.4838680994291357E-005   3.1040665398810027E-007
   6.8600000000000003        7.4613879184694731E-005   3.1125969621207609E-007
   6.8650000000000002        7.4389499632493075E-005   3.1088706191555562E-007
   6.8700000000000001        7.4165591992504448E-005   3.0979153947517267E-007
   6.8750000000000000        7.3942205919546949E-005   3.0835003346819131E-007
   6.8799999999999999        7.3719391068438676E-005   3.0592055847628084E-007
   6.8849999999999998        7.3497197093997716E-005   3.0252042814817915E-007
   6.8900000000000006        7.3275673651042168E-005   2.9816695613221755E-007
   6.8950000000000005        7.3054870394390116E-005   2.9287745607684934E-007
   6.9000000000000004        7.2834836978859647E-005   2.8666924163088016E-007
   6.9050000000000002        7.2615623059268860E-005   2.7955962644251936E-007
   6.9100000000000001        7.2397278290435785E-005   2.7156592416061325E-007
   6.9150000000000000        7.2179852327178631E-005   2.6270544843338473E-007
   6.9199999999999999        7.1963394824315428E-005   2.5299551290959880E-007
   6.9249999999999998        7.1747955436579560E-005   2.4245343140928374E-007
   6.9299999999999997        7.1533578789400570E-005   2.3110724026638191E-007
   6.9350000000000005        7.1320290916570173E-005   2.1907442976530828E-007
   6.9400000000000004        7.1108113556847435E-005   2.0651575412505407E-007
   6.9450000000000003        7.0897068448991438E-005   1.9372753547899457E-007
   6.9500000000000002        7.0687177331761264E-005   1.8378834021160015E-007
   6.9550000000000001        7.0478461943915965E-005   1.8014971287763550E-007
   6.9600000000000000        7.0270944024214638E-005   1.7653322248615069E-007
   6.9649999999999999        7.0064645311416281E-005   1.7298599401505653E-007
   6.9699999999999998        6.9859587544280098E-005   1.6955515244197923E-007
   6.9750000000000005        6.9655792461565102E-005   1.6740051067353585E-007
   6.9800000000000004        6.9453281802030360E-005   1.7276493071868534E-007
   6.9850000000000003        6.9252077304434942E-005   1.7901382160179441E-007
   6.9900000000000002        6.9052200707537940E-005   1.8429387090206984E-007
   6.9950000000000001        6.8853673750098423E-005   1.8906382229316135E-007
   7.0000000000000000        6.8656518103866926E-005   1.9203073631769382E-007
   7.0049999999999999        6.8460729700602478E-005   1.9276359872988868E-007
   7.0099999999999998        6.8266239957637514E-005   1.9140731899118361E-007
   7.0150000000000006        6.8072970347594019E-005   1.9266212091963012E-007
   7.0200000000000005        6.7880842343094182E-005   2.0307251176526688E-007
   7.0250000000000004        6.7689777416760004E-005   2.1006985683412992E-007
   7.0300000000000002        6.7499697041213552E-005   2.1127660843089143E-007
   7.0350000000000001        6.7310522689076880E-005   2.0715115573463703E-007
   7.0400000000000000        6.7122175832972069E-005   1.9815188792504863E-007
   7.0449999999999999        6.6934577945521186E-005   1.8473719418132025E-007
   7.0499999999999998        6.6747650499346273E-005   1.7097838699165608E-007
   7.0549999999999997        6.6561314967069409E-005   1.6643645359384527E-007
   7.0600000000000005        6.6375492821312595E-005   1.5861422527812315E-007
   7.0650000000000004        6.6190105534698007E-005   1.5652430028972398E-007
   7.0700000000000003        6.6005074579847671E-005   1.6503147061320709E-007
   7.0750000000000002        6.5820321472167574E-005   1.7402216983401807E-007
   7.0800000000000001        6.5635789501649147E-005   1.8351183942905721E-007
   7.0850000000000000        6.5451479111577323E-005   1.9342482676823578E-007
   7.0899999999999999        6.5267400009265305E-005   2.0363820898905893E-007
   7.0949999999999998        6.5083561902026278E-005   2.1402895145972763E-007
   7.1000000000000005        6.4899974497173416E-005   2.2447401954857837E-007
   7.1050000000000004        6.4716647502020014E-005   2.3485037862409669E-007
   7.1100000000000003        6.4533590623879232E-005   2.4503499405442936E-007
   7.1150000000000002        6.4350813570064256E-005   2.5490483120793996E-007
   7.1200000000000001        6.4168326047888300E-005   2.6433685545295142E-007
   7.1250000000000000        6.3986137764664579E-005   2.7320803215781378E-007
   7.1299999999999999        6.3804258427706278E-005   2.8139532669080932E-007
   7.1349999999999998        6.3622697744326599E-005   2.8877570442027451E-007
   7.1400000000000006        6.3441465421838715E-005   2.9522613071453229E-007
   7.1450000000000005        6.3260571167555907E-005   3.0062357094189204E-007
   7.1500000000000004        6.3080024688791334E-005   3.0484499047066314E-007
   7.1550000000000002        6.2899838433652132E-005   3.0777944220776660E-007
   7.1600000000000001        6.2720036615094565E-005   3.0942855230468641E-007
   7.1650000000000000        6.2540646602146901E-005   3.0985859842778821E-007
   7.1699999999999999        6.2361695763875748E-005   3.0913673520112383E-007
   7.1749999999999998        6.2183211469347673E-005   3.0733011724875864E-007
   7.1799999999999997        6.2005221087629243E-005   3.0450589919470378E-007
   7.1850000000000005        6.1827751987786998E-005   3.0073123566302462E-007
   7.1900000000000004        6.1650831538887600E-005   2.9607328127774588E-007
   7.1950000000000003        6.1474487109997603E-005   2.9059919066294648E-007
   7.2000000000000002        6.1298746070183573E-005   2.8437611844265112E-007
   7.2050000000000001        6.1123635788512093E-005   2.7747121924095905E-007
   7.2100000000000000        6.0949183634049721E-005   2.6995164768180689E-007
   7.2149999999999999        6.0775416975863058E-005   2.6188455838930744E-007
   7.2199999999999998        6.0602363183018666E-005   2.5333710598747863E-007
   7.2250000000000005        6.0430049624583091E-005   2.4437644510039939E-007
   7.2300000000000004        6.0258502130129968E-005   2.3506856789631554E-007
   7.2350000000000003        6.0087728094735540E-005   2.2547906225878071E-007
   7.2400000000000002        5.9917722759755937E-005   2.1568694700105676E-007
   7.2450000000000001        5.9748481151953605E-005   2.0577297250834979E-007
   7.2500000000000000        5.9579998298090982E-005   1.9581788916588620E-007
   7.2549999999999999        5.9412269224930516E-005   1.8590244735892627E-007
   7.2599999999999998        5.9245288959234639E-005   1.7610739747259477E-007
   7.2650000000000006        5.9079052527765748E-005   1.6651348989210455E-007
   7.2700000000000005        5.8913554957286386E-005   1.5720147500281756E-007
   7.2750000000000004        5.8748791274558938E-005   1.4825210318980433E-007
   7.2800000000000002        5.8584756506345855E-005   1.3974612483833872E-007
   7.2850000000000001        5.8421445679409571E-005   1.3176429033362680E-007
   7.2900000000000000        5.8258853820512532E-005   1.3354676793128520E-007
   7.2949999999999999        5.8096975956417177E-005   1.4254656023697634E-007
   7.2999999999999998        5.7935807113885952E-005   1.4886427640606418E-007
   7.3049999999999997        5.7775342314827371E-005   1.5257716294493384E-007
   7.3100000000000005        5.7615575366317893E-005   1.5376125152794320E-007
   7.3150000000000004        5.7456497267499923E-005   1.5248976589528741E-007
   7.3200000000000003        5.7298098622001712E-005   1.4883553427311614E-007
   7.3250000000000002        5.7140370033451456E-005   1.4795652651715613E-007
   7.3300000000000001        5.6983302105477488E-005   1.5489059763800097E-007
   7.3350000000000000        5.6826885441708006E-005   1.6214647496295314E-007
   7.3399999999999999        5.6671110645771252E-005   1.6962422326693261E-007
   7.3449999999999998        5.6515968321295472E-005   1.8080522455077590E-007
   7.3500000000000005        5.6361449071908902E-005   1.9504211688735058E-007
   7.3550000000000004        5.6207543501239794E-005   2.0912357914627615E-007
   7.3600000000000003        5.6054242212916386E-005   2.2286935983569916E-007
   7.3650000000000002        5.5901535810566921E-005   2.3609920746362384E-007
   7.3700000000000001        5.5749414897819644E-005   2.4863287053833227E-007
   7.3750000000000000        5.5597870078302798E-005   2.6029009756776771E-007
   7.3799999999999999        5.5446891955644582E-005   2.7089063706019190E-007
   7.3849999999999998        5.5296471099655516E-005   2.8026139664860005E-007
   7.3900000000000006        5.5146597488356537E-005   2.8834279875514246E-007
   7.3950000000000005        5.4997260595920896E-005   2.9516568623666565E-007
   7.4000000000000004        5.4848449880435199E-005   3.0217076040994030E-007
   7.4050000000000002        5.4700154799986063E-005   3.0826176659896123E-007
   7.4100000000000001        5.4552364812660084E-005   3.1331317607502041E-007
   7.4150000000000000        5.4405069376543883E-005   3.1733843429966564E-007
   7.4199999999999999        5.4258257949724068E-005   3.2035098673474286E-007
   7.4249999999999998        5.4111919990287237E-005   3.2236427884177953E-007
   7.4299999999999997        5.3966044956320010E-005   3.2339175608265549E-007
   7.4350000000000005        5.3820622305908942E-005   3.2344686391884398E-007
   7.4400000000000004        5.3675641497140737E-005   3.2254304781212997E-007
   7.4450000000000003        5.3531091988101956E-005   3.2069375322422387E-007
   7.4500000000000002        5.3386963236879209E-005   3.1791242561688354E-007
   7.4550000000000001        5.3243244701559103E-005   3.1421251045167710E-007
   7.4600000000000000        5.3099925840228248E-005   3.0960745319038273E-007
   7.4649999999999999        5.2956996117589746E-005   3.0411564639947554E-007
   7.4699999999999998        5.2814445050595884E-005   2.9778351322151409E-007
   7.4750000000000005        5.2672262180995054E-005   2.9066501037856396E-007
   7.4800000000000004        5.2530437050685471E-005   2.8281390465536432E-007
   7.4850000000000003        5.2388959201565250E-005   2.7482814694323104E-007
   7.4900000000000002        5.2247818175532542E-005   2.6679607621450462E-007
   7.4950000000000001        5.2107003514485497E-005   2.5821538755892691E-007
   7.5000000000000000        5.1966504760322254E-005   2.4913211225322250E-007
   7.5049999999999999        5.1826311454940968E-005   2.3959228157383820E-007
   7.5099999999999998        5.1686413140239785E-005   2.2964192679749183E-007
   7.5150000000000006        5.1546799358116812E-005   2.1932707920066405E-007
   7.5200000000000005        5.1407459650470285E-005   2.0869377005993718E-007
   7.5250000000000004        5.1268383559198296E-005   1.9778803065202227E-007
   7.5300000000000002        5.1129560626199006E-005   1.8665589225333901E-007
   7.5350000000000001        5.0990980393370563E-005   1.7534338614055102E-007
   7.5400000000000000        5.0852632402611107E-005   1.6389654359031514E-007
   7.5449999999999999        5.0714509559153535E-005   1.5878266195504210E-007
   7.5499999999999998        5.0576626691401035E-005   1.5705363680846044E-007
   7.5549999999999997        5.0439007412694701E-005   1.5541109785347309E-007
   7.5600000000000005        5.0301675359821871E-005   1.5384372379538894E-007
   7.5650000000000004        5.0164654169569984E-005   1.5234019333946943E-007
   7.5700000000000003        5.0027967478726372E-005   1.5088918519119286E-007
   7.5750000000000002        4.9891638924078406E-005   1.4947937805587490E-007
   7.5800000000000001        4.9755692142413452E-005   1.4809945063874990E-007
   7.5850000000000000        4.9620150770518889E-005   1.4673808164528937E-007
   7.5899999999999999        4.9485038445182067E-005   1.4538394978074799E-007
   7.5949999999999998        4.9350378803190374E-005   1.4402573375057017E-007
   7.6000000000000005        4.9216195481331125E-005   1.4265211226005125E-007
   7.6050000000000004        4.9082512116391782E-005   1.4125176401450689E-007
   7.6100000000000003        4.8949352345159663E-005   1.3981336771938150E-007
   7.6150000000000002        4.8816739804422145E-005   1.3832560207993654E-007
   7.6200000000000001        4.8684698130966587E-005   1.3677714580148767E-007
   7.6250000000000000        4.8553248837369222E-005   1.3515607832349471E-007
   7.6299999999999999        4.8422394337253171E-005   1.3345459954563642E-007
   7.6349999999999998        4.8292126945411707E-005   1.3167225629263473E-007
   7.6400000000000006        4.8162438884939063E-005   1.2980886712752514E-007
   7.6450000000000005        4.8033322378929594E-005   1.2786425061403429E-007
   7.6500000000000004        4.7904769650477540E-005   1.2893847407768834E-007
   7.6550000000000002        4.7776772922677180E-005   1.3217205307064798E-007
   7.6600000000000001        4.7649324418622782E-005   1.3528063074133979E-007
   7.6650000000000000        4.7522416361408638E-005   1.3823692477738853E-007
   7.6699999999999999        4.7396040974129015E-005   1.4101365286628344E-007
   7.6749999999999998        4.7270190479878194E-005   1.4561347252579622E-007
   7.6799999999999997        4.7144857101750455E-005   1.5192051098338180E-007
   7.6850000000000005        4.7020033062840030E-005   1.5828580212704201E-007
   7.6900000000000004        4.6895710586241281E-005   1.6465255537356804E-007
   7.6950000000000003        4.6771881895048440E-005   1.7096398013972394E-007
   7.7000000000000002        4.6648539212355787E-005   1.7716328584228732E-007
   7.7050000000000001        4.6525674851389200E-005   1.8319378167113765E-007
   7.7100000000000000        4.6403283406826655E-005   1.8900422188883082E-007
   7.7149999999999999        4.6281361876973414E-005   1.9455347322905878E-007
   7.7199999999999998        4.6159907374722176E-005   1.9980166893748071E-007
   7.7250000000000005        4.6038917012965679E-005   2.0470894225982350E-007
   7.7300000000000004        4.5918387904596631E-005   2.0923542644166502E-007
   7.7350000000000003        4.5798317162507755E-005   2.1334125472873217E-007
   7.7400000000000002        4.5678701899591731E-005   2.1698656036664345E-007
   7.7450000000000001        4.5559539228741352E-005   2.2013147660115967E-007
   7.7500000000000000        4.5440826262849311E-005   2.2273613667790610E-007
   7.7549999999999999        4.5322560114808312E-005   2.2476067384259610E-007
   7.7599999999999998        4.5204737897511075E-005   2.2616522134081429E-007
   7.7650000000000006        4.5087356723850332E-005   2.2690991241829437E-007
   7.7700000000000005        4.4970413706718797E-005   2.2695488032072937E-007
   7.7750000000000004        4.4853905959009186E-005   2.2626025829372424E-007
   7.7800000000000002        4.4737830593614221E-005   2.2478617958297879E-007
   7.7850000000000001        4.4622184723337884E-005   2.2249277734543734E-007
   7.7900000000000000        4.4506964898421360E-005   2.1934736779456195E-007
   7.7949999999999999        4.4392165772032072E-005   2.1538448777443358E-007
   7.7999999999999998        4.4277781597866706E-005   2.1067459755078700E-007
   7.8050000000000006        4.4163806629621852E-005   2.0528848020769428E-007
   7.8100000000000005        4.4050235120994133E-005   1.9929691882915969E-007
   7.8150000000000004        4.3937061325680160E-005   1.9277069649925528E-007
   7.8200000000000003        4.3824279497376556E-005   1.8578059630208022E-007
   7.8250000000000002        4.3711883889779940E-005   1.7839740132163202E-007
   7.8300000000000001        4.3599868756586940E-005   1.7069189464200983E-007
   7.8350000000000000        4.3488228351494161E-005   1.6273485934726538E-007
   7.8399999999999999        4.3376956928198234E-005   1.5459707852147071E-007
   7.8449999999999998        4.3266048740395775E-005   1.4634933524867077E-007
   7.8500000000000005        4.3155498041783368E-005   1.3806241261293085E-007
   7.8550000000000004        4.3045299086057704E-005   1.2980709369832976E-007
   7.8600000000000003        4.2935446126915359E-005   1.2165416158889890E-007
   7.8650000000000002        4.2825933418052965E-005   1.1367439936871710E-007
   7.8700000000000001        4.2716755358373603E-005   1.0593869146309406E-007
   7.8750000000000000        4.2607910209158594E-005   9.8502886154998217E-008
   7.8799999999999999        4.2499400408868403E-005   9.7410126746612748E-008
   7.8849999999999998        4.2391228604251314E-005   9.7730172967949128E-008
   7.8900000000000006        4.2283397442055586E-005   9.8388156717838827E-008
   7.8950000000000005        4.2175909569029553E-005   9.8932508908285068E-008
   7.9000000000000004        4.2068767631921486E-005   9.9368374776802164E-008
   7.9050000000000002        4.1961974277479657E-005   9.9700899560951862E-008
   7.9100000000000001        4.1855532152452351E-005   9.9935228498234925E-008
   7.9150000000000000        4.1749443903587868E-005   1.0135462834600083E-007
   7.9199999999999999        4.1643712177634473E-005   1.0532204287257331E-007
   7.9249999999999998        4.1538339621340471E-005   1.0895790931290565E-007
   7.9300000000000006        4.1433328881454101E-005   1.1222627621895504E-007
   7.9350000000000005        4.1328682604723716E-005   1.1509119214267189E-007
   7.9400000000000004        4.1224403437897575E-005   1.1751670563587110E-007
   7.9450000000000003        4.1120494027723948E-005   1.1946686525046918E-007
   7.9500000000000002        4.1016957020951136E-005   1.2113085324867489E-007
   7.9550000000000001        4.0913794194135050E-005   1.2302051584509103E-007
   7.9600000000000000        4.0810998853717359E-005   1.2432221691368082E-007
   7.9649999999999999        4.0708559533468350E-005   1.2506298960569481E-007
   7.9699999999999998        4.0606464713627067E-005   1.2526963674287485E-007
   7.9750000000000005        4.0504702874432536E-005   1.2496896114671207E-007
   7.9800000000000004        4.0403262496123869E-005   1.2418776563885342E-007
   7.9850000000000003        4.0302132058940092E-005   1.2295285304106786E-007
   7.9900000000000002        4.0201300043120249E-005   1.2129102617480585E-007
   7.9950000000000001        4.0100754928903393E-005   1.1922908786184990E-007
   8.0000000000000000        4.0000485196528581E-005   1.1679384092368433E-007
   8.0050000000000008        3.9900479326234832E-005   1.1401208818203067E-007
   8.0099999999999998        3.9800725798261280E-005   1.1091063245854266E-007
   8.0150000000000006        3.9701213092846874E-005   1.1053763302438065E-007
   8.0199999999999996        3.9601929690230768E-005   1.1249977556458294E-007
   8.0250000000000004        3.9502864070651905E-005   1.1431583955810607E-007
   8.0299999999999994        3.9404004714349453E-005   1.1597683128614187E-007
   8.0350000000000001        3.9305340101562341E-005   1.1747375702999061E-007
   8.0400000000000009        3.9206860053937021E-005   1.1879851835611420E-007
   8.0449999999999999        3.9108564421125850E-005   1.1994839176676154E-007
   8.0500000000000007        3.9010457592429003E-005   1.2092289623670592E-007
   8.0549999999999997        3.8912543979544030E-005   1.2210581227595696E-007
   8.0600000000000005        3.8814827994168242E-005   1.2576067179593387E-007
   8.0649999999999995        3.8717314047999176E-005   1.3114183038873118E-007
   8.0700000000000003        3.8620006552734158E-005   1.3634427885253757E-007
   8.0749999999999993        3.8522909920070723E-005   1.4131337656745030E-007
   8.0800000000000001        3.8426028561706190E-005   1.4599448291354627E-007
   8.0850000000000009        3.8329366889338068E-005   1.5033295727099049E-007
   8.0899999999999999        3.8232929314663758E-005   1.5427415901978533E-007
   8.0950000000000006        3.8136720249380667E-005   1.5776344754008225E-007
   8.0999999999999996        3.8040744105186297E-005   1.6074618221199205E-007
   8.1050000000000004        3.7945005293777972E-005   1.6316772241561196E-007
   8.1099999999999994        3.7849508226853237E-005   1.6497342753102567E-007
   8.1150000000000002        3.7754257316109397E-005   1.6610865693832366E-007
   8.1200000000000010        3.7659256973243974E-005   1.6651877001762350E-007
   8.1250000000000000        3.7564511506371257E-005   1.6615073955806800E-007
   8.1300000000000008        3.7470024178941373E-005   1.6500003079429880E-007
   8.1349999999999998        3.7375797649162155E-005   1.6311736254069782E-007
   8.1400000000000006        3.7281834567836616E-005   1.6055643326188526E-007
   8.1449999999999996        3.7188137585767774E-005   1.5758504054328516E-007
   8.1500000000000004        3.7094709353758649E-005   1.5695248210382564E-007
   8.1549999999999994        3.7001552522612258E-005   1.5574940228613144E-007
   8.1600000000000001        3.6908669743131586E-005   1.5401960217910457E-007
   8.1650000000000009        3.6816063666119714E-005   1.5180688287168769E-007
   8.1699999999999999        3.6723736942379618E-005   1.4915504545271504E-007
   8.1750000000000007        3.6631692222714318E-005   1.4610789101114960E-007
   8.1799999999999997        3.6539932157926840E-005   1.4270922063582561E-007
   8.1850000000000005        3.6448459398820187E-005   1.4210547106202560E-007
   8.1899999999999995        3.6357276596197387E-005   1.4223084264366537E-007
   8.1950000000000003        3.6266386400861450E-005   1.4174174865216210E-007
   8.1999999999999993        3.6175791463615402E-005   1.4059544818820181E-007
   8.2050000000000001        3.6085494435262248E-005   1.3874920035255862E-007
   8.2100000000000009        3.5995497976423318E-005   1.3616230783046522E-007
   8.2149999999999999        3.5905805042953445E-005   1.3285084601909956E-007
   8.2200000000000006        3.5816418930583627E-005   1.2889383379443783E-007
   8.2249999999999996        3.5727342953847374E-005   1.2437357536756782E-007
   8.2300000000000004        3.5638580427278181E-005   1.1946350167401623E-007
   8.2349999999999994        3.5550134665409544E-005   1.1454279655364122E-007
   8.2400000000000002        3.5462008982774953E-005   1.0929401723984390E-007
   8.2450000000000010        3.5374206693907883E-005   1.0379802090208139E-007
   8.2500000000000000        3.5286731113341906E-005   9.8135664710061524E-008
   8.2550000000000008        3.5199585555610421E-005   9.2387805833261754E-008
   8.2599999999999998        3.5112773335247021E-005   8.6635301441328929E-008
   8.2650000000000006        3.5026297766785099E-005   8.1511440560835737E-008
   8.2699999999999996        3.4940162164758233E-005   7.9556122835577588E-008
   8.2750000000000004        3.4854369843699891E-005   7.7848889190074318E-008
   8.2799999999999994        3.4768924118143563E-005   7.6408537655342371E-008
   8.2850000000000001        3.4683828302622759E-005   7.5253866262615032E-008
   8.2900000000000009        3.4599085711670941E-005   7.4403673042922297E-008
   8.2949999999999999        3.4514699659817132E-005   7.3876756022876039E-008
   8.3000000000000007        3.4430671222011113E-005   7.3688239021211437E-008
   8.3049999999999997        3.4346992852943550E-005   7.5389639121967189E-008
   8.3100000000000005        3.4263654933588401E-005   7.8741694593005682E-008
   8.3149999999999995        3.4180647844919822E-005   8.0940885813643242E-008
   8.3200000000000003        3.4097961967911770E-005   8.2026813113209322E-008
   8.3249999999999993        3.4015587683538375E-005   8.2057629080168237E-008
   8.3300000000000001        3.3933515372773668E-005   8.1482698517117537E-008
   8.3350000000000009        3.3851735416591690E-005   8.0359740601978027E-008
   8.3399999999999999        3.3770238195966562E-005   8.2192999718390186E-008
   8.3450000000000006        3.3689014091872250E-005   8.4180916799358324E-008
   8.3499999999999996        3.3608053485282901E-005   8.6301695544562808E-008
   8.3550000000000004        3.3527346757172481E-005   8.8533539653690781E-008
   8.3599999999999994        3.3446884288515139E-005   9.0854652826456489E-008
   8.3650000000000002        3.3366656460284846E-005   9.3243238762492865E-008
   8.3700000000000010        3.3286653653455696E-005   9.5677501161487051E-008
   8.3750000000000000        3.3206866249001790E-005   9.8135643723180400E-008
   8.3800000000000008        3.3127284627897101E-005   1.0059587014719907E-007
   8.3849999999999998        3.3047899302476993E-005   1.0303651504871129E-007
   8.3900000000000006        3.2968705736796619E-005   1.0543902969635245E-007
   8.3949999999999996        3.2889705739139732E-005   1.0778519196216020E-007
   8.4000000000000004        3.2810901533025125E-005   1.1005596335229671E-007
   8.4049999999999994        3.2732295341971790E-005   1.1223230537295807E-007
   8.4100000000000001        3.2653889389498525E-005   1.1429517953023870E-007
   8.4150000000000009        3.2575685899124274E-005   1.1622554733037532E-007
   8.4199999999999999        3.2497687094367964E-005   1.1800437027953013E-007
   8.4250000000000007        3.2419895198748418E-005   1.1961260988381788E-007
   8.4299999999999997        3.2342312435784597E-005   1.2103122764948207E-007
   8.4350000000000005        3.2264941028995322E-005   1.2224118508262391E-007
   8.4399999999999995        3.2187783201899570E-005   1.2322344368944624E-007
   8.4450000000000003        3.2110841178016140E-005   1.2395896497609769E-007
   8.4499999999999993        3.2034117180864023E-005   1.2442871044876080E-007
   8.4550000000000001        3.1957613433962012E-005   1.2461364161359096E-007
   8.4600000000000009        3.1881332160829063E-005   1.2525341790022005E-007
   8.4649999999999999        3.1805275584984098E-005   1.2726749149835306E-007
   8.4700000000000006        3.1729445929945931E-005   1.2875019108083552E-007
   8.4749999999999996        3.1653845333495541E-005   1.2966088274273522E-007
   8.4800000000000004        3.1578474754175786E-005   1.2999355634585747E-007
   8.4849999999999994        3.1503334293005678E-005   1.2979331375354740E-007
   8.4900000000000002        3.1428424031662923E-005   1.2910931993688344E-007
   8.4950000000000010        3.1353744051825370E-005   1.2799073986705242E-007
   8.5000000000000000        3.1279294435170787E-005   1.2648673851519375E-007
   8.5050000000000008        3.1205075263376969E-005   1.2464648085245362E-007
   8.5099999999999998        3.1131086618121683E-005   1.2251913184992402E-007
   8.5150000000000006        3.1057328581082716E-005   1.2015385647882565E-007
   8.5199999999999996        3.0983801233937905E-005   1.1759981971025049E-007
   8.5250000000000004        3.0910504658364957E-005   1.1490618651533797E-007
   8.5299999999999994        3.0837438936041746E-005   1.1212212186527491E-007
   8.5350000000000001        3.0764604148645972E-005   1.0929679073117362E-007
   8.5400000000000009        3.0692000377855486E-005   1.0647935808417351E-007
   8.5449999999999999        3.0619627705348053E-005   1.0371898889540722E-007
   8.5500000000000007        3.0547486212801456E-005   1.0106484813606837E-007
   8.5549999999999997        3.0475575981893496E-005   9.8566100777235370E-008
   8.5600000000000005        3.0403897094301947E-005   9.6271911790112014E-008
   8.5649999999999995        3.0332449598816432E-005   9.4230798388328184E-008
   8.5700000000000003        3.0261233152668132E-005   9.2466069514811393E-008
   8.5750000000000011        3.0190247156015293E-005   9.0968000490125898E-008
   8.5800000000000001        3.0119491004526900E-005   8.9724616586133777E-008
   8.5850000000000009        3.0048964093871950E-005   8.8723943074825858E-008
   8.5899999999999999        2.9978665819719441E-005   8.7954005228094709E-008
   8.5950000000000006        2.9908595577738378E-005   8.7737815324150700E-008
   8.5999999999999996        2.9838752763597757E-005   8.9864385776062237E-008
   8.6050000000000004        2.9769136772966582E-005   9.1306860975624599E-008
   8.6099999999999994        2.9699747001513853E-005   9.1660770716510360E-008
   8.6150000000000002        2.9630582844908570E-005   9.1020646534828664E-008
   8.6200000000000010        2.9561643698819708E-005   8.8677811182740342E-008
   8.6250000000000000        2.9492928958916316E-005   8.8019161752391617E-008
   8.6300000000000008        2.9424438020867368E-005   9.0002052741183704E-008
   8.6349999999999998        2.9356170280341868E-005   9.2127703381986181E-008
   8.6400000000000006        2.9288125133008815E-005   9.4348761257920103E-008
   8.6449999999999996        2.9220301974537208E-005   9.6645529811215672E-008
   8.6500000000000004        2.9152700200596050E-005   9.8998312484133583E-008
   8.6549999999999994        2.9085319050897101E-005   1.0138726154403470E-007
   8.6600000000000001        2.9018154479213017E-005   1.0405982143108072E-007
   8.6650000000000009        2.8951199312418604E-005   1.0698199731220344E-007
   8.6699999999999999        2.8884446253264325E-005   1.0934100089424447E-007
   8.6750000000000007        2.8817888004500511E-005   1.1114107007613872E-007
   8.6799999999999997        2.8751517268877620E-005   1.1313667547956547E-007
   8.6850000000000005        2.8685326749146038E-005   1.2032378354261261E-007
   8.6899999999999995        2.8619309148056169E-005   1.2564144008831048E-007
   8.6950000000000003        2.8553457168358413E-005   1.2741641645592743E-007
   8.7000000000000011        2.8487763512803159E-005   1.2592204791305744E-007
   8.7050000000000001        2.8422220884140866E-005   1.2267891165478945E-007
   8.7100000000000009        2.8356821985121866E-005   1.2409714209921574E-007
   8.7149999999999999        2.8291559518496629E-005   1.2530416427356089E-007
   8.7200000000000006        2.8226426187015496E-005   1.2627949131789506E-007
   8.7249999999999996        2.8161414693428933E-005   1.2700263637226467E-007
   8.7300000000000004        2.8096517740487279E-005   1.2745311257673648E-007
   8.7349999999999994        2.8031728030941007E-005   1.2761043307137724E-007
   8.7400000000000002        2.7967038267540448E-005   1.2745411099619611E-007
   8.7450000000000010        2.7902441171100399E-005   1.2696367755565368E-007
   8.7500000000000000        2.7837933468213901E-005   1.2612587413565063E-007
   8.7550000000000008        2.7773520910981200E-005   1.2495712207344852E-007
   8.7599999999999998        2.7709210486482531E-005   1.2348327010655531E-007
   8.7650000000000006        2.7645009181797968E-005   1.2173018758371450E-007
   8.7699999999999996        2.7580923984007741E-005   1.1972374385375091E-007
   8.7750000000000004        2.7516961880191933E-005   1.1748980826546565E-007
   8.7799999999999994        2.7453129857430774E-005   1.1505425016767337E-007
   8.7850000000000001        2.7389434902804343E-005   1.1244293890916841E-007
   8.7900000000000009        2.7325884003392833E-005   1.0968174383876202E-007
   8.7949999999999999        2.7262484146276432E-005   1.0679653430525533E-007
   8.8000000000000007        2.7199242318535227E-005   1.0381317965745619E-007
   8.8049999999999997        2.7136165507249438E-005   1.0075754924417928E-007
   8.8100000000000005        2.7073260699499159E-005   9.7655512414188432E-008
   8.8149999999999995        2.7010534882364604E-005   9.4532938516345730E-008
   8.8200000000000003        2.6947995042925864E-005   9.1415696899411624E-008
   8.8250000000000011        2.6885648168263132E-005   8.8329656912210935E-008
   8.8300000000000001        2.6823501245456590E-005   8.5300687903537993E-008
   8.8350000000000009        2.6761561261586327E-005   8.2354659222204065E-008
   8.8399999999999999        2.6699834721888086E-005   8.0941389850468134E-008
   8.8450000000000006        2.6638322993144446E-005   8.0568299907423865E-008
   8.8499999999999996        2.6577024334381986E-005   8.1035842236711769E-008
   8.8550000000000004        2.6515936961398794E-005   8.1098169617618713E-008
   8.8599999999999994        2.6455059089993108E-005   8.0772805635934191E-008
   8.8650000000000002        2.6394388935963014E-005   8.0077273877454474E-008
   8.8700000000000010        2.6333924715106716E-005   7.9029097927935175E-008
   8.8750000000000000        2.6273664643222407E-005   7.7645801373169178E-008
   8.8800000000000008        2.6213606936108181E-005   7.5944907798976470E-008
   8.8849999999999998        2.6153749809562267E-005   7.3943940791088947E-008
   8.8900000000000006        2.6094091479382762E-005   7.1660423935346925E-008
   8.8949999999999996        2.6034630161367896E-005   6.9111880817482302E-008
   8.9000000000000004        2.5975364071315763E-005   6.6315835023338782E-008
   8.9049999999999994        2.5916291425024592E-005   6.8633890667929077E-008
   8.9100000000000001        2.5857410438292480E-005   7.4648043987432885E-008
   8.9150000000000009        2.5798719326917637E-005   8.0444191681493070E-008
   8.9199999999999999        2.5740216306698211E-005   8.4251898493588101E-008
   8.9250000000000007        2.5681899593432346E-005   8.6155022775692252E-008
   8.9299999999999997        2.5623767402918255E-005   8.6398521414245448E-008
   8.9350000000000005        2.5565818117900424E-005   8.5227184349423939E-008
   8.9399999999999995        2.5508050788963059E-005   8.2885133681671625E-008
   8.9450000000000003        2.5450464633663638E-005   7.9616324538121276E-008
   8.9500000000000011        2.5393058869559762E-005   7.5664712045834512E-008
   8.9550000000000001        2.5335832714208958E-005   7.1274251331967820E-008
   8.9600000000000009        2.5278785385168773E-005   6.6688897523572657E-008
   8.9649999999999999        2.5221916099996756E-005   6.2119353281083660E-008
   8.9700000000000006        2.5165224076250451E-005   5.7660179001051978E-008
   8.9749999999999996        2.5108708531487405E-005   5.8134532443360583E-008
   8.9800000000000004        2.5052368683265168E-005   5.9272432880095563E-008
   8.9849999999999994        2.4996203749141286E-005   6.0304685231037585E-008
   8.9900000000000002        2.4940212946673290E-005   6.1224104319931676E-008
   8.9950000000000010        2.4884395493418757E-005   6.2023504970424605E-008
   9.0000000000000000        2.4828750606935216E-005   6.2917749774925639E-008
   9.0050000000000008        2.4773277504780221E-005   6.5065304981047904E-008
   9.0099999999999998        2.4717975404511312E-005   6.6761302025366475E-008
   9.0150000000000006        2.4662843523686039E-005   6.7976837109716778E-008
   9.0199999999999996        2.4607881079861949E-005   6.8683006435802106E-008
   9.0250000000000004        2.4553087289820219E-005   6.8850940378754812E-008
   9.0299999999999994        2.4498460773115638E-005   6.8467722813797782E-008
   9.0350000000000001        2.4443998486208861E-005   6.7561508884176740E-008
   9.0400000000000009        2.4389697098363693E-005   6.6166937039105098E-008
   9.0449999999999999        2.4335553278843981E-005   6.4318645702117618E-008
   9.0500000000000007        2.4281563696913529E-005   6.3455140143800585E-008
   9.0549999999999997        2.4227725021836157E-005   6.3751864559360240E-008
   9.0600000000000005        2.4174033922875681E-005   6.3817917221442165E-008
   9.0649999999999995        2.4120487069295920E-005   6.3757795813474804E-008
   9.0700000000000003        2.4067081130360688E-005   6.2993413926383632E-008
   9.0750000000000011        2.4013812775333797E-005   6.1920189697983589E-008
   9.0800000000000001        2.3960678673479104E-005   6.1030178646584210E-008
   9.0850000000000009        2.3907675494060369E-005   6.1327050083349974E-008
   9.0899999999999999        2.3854799906341467E-005   6.1081988873404921E-008
   9.0950000000000006        2.3802048579586161E-005   6.0235751579011031E-008
   9.0999999999999996        2.3749418183058314E-005   5.8837044188724327E-008
   9.1050000000000004        2.3696905386021724E-005   5.7137603076078786E-008
   9.1099999999999994        2.3644506857740213E-005   5.7536502114428580E-008
   9.1150000000000002        2.3592219267477602E-005   5.8397441217501625E-008
   9.1200000000000010        2.3540039284709656E-005   5.9071728170753300E-008
   9.1250000000000000        2.3487965014513341E-005   5.9544756807281013E-008
   9.1300000000000008        2.3435999422002925E-005   5.9820805880576958E-008
   9.1349999999999998        2.3384146499737693E-005   5.9912574582531800E-008
   9.1400000000000006        2.3332410240276821E-005   5.9832828517199921E-008
   9.1449999999999996        2.3280794636179595E-005   5.9594333288706853E-008
   9.1500000000000004        2.3229303680005192E-005   5.9209854501076487E-008
   9.1549999999999994        2.3177941364312888E-005   5.9989728556832117E-008
   9.1600000000000001        2.3126711681661897E-005   6.3270646656784607E-008
   9.1650000000000009        2.3075618624611435E-005   6.6336120289820215E-008
   9.1699999999999999        2.3024666185720783E-005   6.9159617461296319E-008
   9.1750000000000007        2.2973858357549106E-005   7.1714606176678715E-008
   9.1799999999999997        2.2923199132655702E-005   7.3974554441365439E-008
   9.1850000000000005        2.2872692503599739E-005   7.5912930260710478E-008
   9.1899999999999995        2.2822342462940506E-005   7.7503201640152525E-008
   9.1950000000000003        2.2772153003237180E-005   7.8718836585116720E-008
   9.2000000000000011        2.2722128117049020E-005   7.9533303100984157E-008
   9.2050000000000001        2.2672271796935286E-005   7.9920069193163034E-008
   9.2100000000000009        2.2622588035455152E-005   7.9852602867088655E-008
   9.2149999999999999        2.2573080825167904E-005   7.9304372128118398E-008
   9.2200000000000006        2.2523753671959041E-005   7.8255124346519493E-008
   9.2249999999999996        2.2474606469235544E-005   7.6730396300767192E-008
   9.2300000000000004        2.2425637485134091E-005   7.4777464759671767E-008
   9.2349999999999994        2.2376844979992444E-005   7.2443891980371615E-008
   9.2400000000000002        2.2328227214148270E-005   6.9777240220052569E-008
   9.2450000000000010        2.2279782447939304E-005   6.6825071735910626E-008
   9.2500000000000000        2.2231508941703293E-005   6.3634948785084184E-008
   9.2550000000000008        2.2183404955777896E-005   6.0254433624762463E-008
   9.2599999999999998        2.2135468750500879E-005   5.6731088512151624E-008
   9.2650000000000006        2.2087698586209900E-005   5.5935199391179361E-008
   9.2699999999999996        2.2040092723242732E-005   5.6513671140241071E-008
   9.2750000000000004        2.1992649421937032E-005   5.7155487167601619E-008
   9.2799999999999994        2.1945366942630568E-005   5.7864391475991869E-008
   9.2850000000000001        2.1898243545661004E-005   5.8644128068152847E-008
   9.2900000000000009        2.1851277491366078E-005   5.9498440946822192E-008
   9.2949999999999999        2.1804467040083531E-005   6.0431074114747710E-008
   9.3000000000000007        2.1757810452151023E-005   6.1445771574619604E-008
   9.3049999999999997        2.1711305987906321E-005   6.2546277329229724E-008
   9.3100000000000005        2.1664951907687089E-005   6.3736335381278441E-008
   9.3149999999999995        2.1618746446124413E-005   6.5019664026832715E-008
   9.3200000000000003        2.1572686455451628E-005   6.6395782820439565E-008
   9.3250000000000011        2.1526766732448762E-005   6.7849925508564678E-008
   9.3300000000000001        2.1480981906902474E-005   6.9363839698460334E-008
   9.3350000000000009        2.1435326608599429E-005   7.0919272934610286E-008
   9.3399999999999999        2.1389795467326298E-005   7.2497972761389866E-008
   9.3450000000000006        2.1344383112869731E-005   7.4081686723265883E-008
   9.3499999999999996        2.1299084175016435E-005   7.5652162364664492E-008
   9.3550000000000004        2.1253893283553028E-005   7.7191147229981353E-008
   9.3599999999999994        2.1208805068266227E-005   7.8680388863693442E-008
   9.3650000000000002        2.1163814158942646E-005   8.0101634810189642E-008
   9.3700000000000010        2.1118915185368996E-005   8.1436632613916436E-008
   9.3750000000000000        2.1074102777331928E-005   8.2667129819299977E-008
   9.3800000000000008        2.1029371564618112E-005   8.3774873970786747E-008
   9.3849999999999998        2.0984716177014212E-005   8.4741612612758855E-008
   9.3900000000000006        2.0940131244306895E-005   8.5549093289700052E-008
   9.3949999999999996        2.0895611396282833E-005   8.6179063545992445E-008
   9.4000000000000004        2.0851151262728675E-005   8.6613270926096071E-008
   9.4049999999999994        2.0806745473431131E-005   8.6833462974447245E-008
   9.4100000000000001        2.0762388658176818E-005   8.6821387235434854E-008
   9.4150000000000009        2.0718076012101612E-005   8.6559501045116037E-008
   9.4199999999999999        2.0673808471450472E-005   8.6045251687233020E-008
   9.4250000000000007        2.0629590316524119E-005   8.5294111439351941E-008
   9.4299999999999997        2.0585425869211305E-005   8.4322898273895761E-008
   9.4350000000000005        2.0541319451400776E-005   8.3148430163375526E-008
   9.4399999999999995        2.0497275384981278E-005   8.1787525080200641E-008
   9.4450000000000003        2.0453297991841556E-005   8.0257000996878769E-008
   9.4500000000000011        2.0409391593870348E-005   7.8573675885843029E-008
   9.4550000000000001        2.0365560512956425E-005   7.6754367719546873E-008
   9.4600000000000009        2.0321809070988517E-005   7.4815894470487798E-008
   9.4649999999999999        2.0278141589855378E-005   7.2775074111092148E-008
   9.4700000000000006        2.0234562391445753E-005   7.0648724613837092E-008
   9.4749999999999996        2.0191075797648384E-005   6.8453663951172691E-008
   9.4800000000000004        2.0147686130352023E-005   6.6206710095579501E-008
   9.4849999999999994        2.0104397711445417E-005   6.3924681019483868E-008
   9.4900000000000002        2.0061214862817310E-005   6.1624394695386676E-008
   9.4950000000000010        2.0018141906356441E-005   6.0345274108823183E-008
   9.5000000000000000        1.9975183163951587E-005   5.9221689411156155E-008
   9.5050000000000008        1.9932342957491451E-005   5.8059794805468166E-008
   9.5099999999999998        1.9889625608864818E-005   5.6867451057925219E-008
   9.5150000000000006        1.9847035145055230E-005   5.5652324594726831E-008
   9.5199999999999996        1.9804573811752232E-005   5.4422262929754536E-008
   9.5250000000000004        1.9762243189195986E-005   5.3186233475714147E-008
   9.5299999999999994        1.9720044856478426E-005   5.4521959321450486E-008
   9.5350000000000001        1.9677980392691487E-005   5.5883083832376215E-008
   9.5400000000000009        1.9636051376927082E-005   5.7223813387202418E-008
   9.5449999999999999        1.9594259388277183E-005   5.7221101471820489E-008
   9.5500000000000007        1.9552606005833671E-005   5.5597582989824767E-008
   9.5549999999999997        1.9511092808688523E-005   5.2520927855341623E-008
   9.5600000000000005        1.9469721375933630E-005   4.8220376887355982E-008
   9.5649999999999995        1.9428493286660964E-005   4.5200218323136033E-008
   9.5700000000000003        1.9387410119962411E-005   4.4445480860030422E-008
   9.5750000000000011        1.9346473454929928E-005   4.3765410909145873E-008
   9.5800000000000001        1.9305684870655466E-005   4.3167519166842073E-008
   9.5850000000000009        1.9265045946230913E-005   4.2659316329454993E-008
   9.5899999999999999        1.9224558260748245E-005   4.2248313093357873E-008
   9.5950000000000006        1.9184223393299347E-005   4.1942020154886684E-008
   9.5999999999999996        1.9144042922976200E-005   4.1913413043279812E-008
   9.6050000000000004        1.9104018428870682E-005   4.2027107496240976E-008
   9.6099999999999994        1.9064151490074776E-005   4.2200407569334560E-008
   9.6150000000000002        1.9024442951460938E-005   4.2438689795485762E-008
   9.6200000000000010        1.8984888646944116E-005   4.2739842823971556E-008
   9.6250000000000000        1.8945482317344486E-005   4.3098060130090509E-008
   9.6300000000000008        1.8906217696475031E-005   4.3842502298207820E-008
   9.6349999999999998        1.8867088518148836E-005   4.5174890953014746E-008
   9.6400000000000006        1.8828088516178890E-005   4.6528746441117167E-008
   9.6449999999999996        1.8789211424378275E-005   4.7891849366548821E-008
   9.6500000000000004        1.8750450976559981E-005   4.9251980333346829E-008
   9.6549999999999994        1.8711800906537089E-005   5.0596919945541539E-008
   9.6600000000000001        1.8673254948122593E-005   5.1914448807156523E-008
   9.6650000000000009        1.8634806835129549E-005   5.3192347522252622E-008
   9.6699999999999999        1.8596450301371013E-005   5.4418396694846629E-008
   9.6750000000000007        1.8558179080659977E-005   5.6116928709527077E-008
   9.6799999999999997        1.8519986906809527E-005   6.0395758374814993E-008
   9.6850000000000005        1.8481867513632647E-005   6.3656867811438339E-008
   9.6899999999999995        1.8443814634942422E-005   6.5659916960690296E-008
   9.6950000000000003        1.8405822004551843E-005   6.5956135815697491E-008
   9.7000000000000011        1.8367883356273968E-005   6.4298383335514115E-008
   9.7050000000000001        1.8329992423921854E-005   6.0803744278122783E-008
   9.7100000000000009        1.8292142941308492E-005   6.0893879029602161E-008
   9.7149999999999999        1.8254328972932197E-005   6.1103772634282685E-008
   9.7200000000000006        1.8216549825917620E-005   6.1148476710444033E-008
   9.7249999999999996        1.8178808999358631E-005   6.1033570477389825E-008
   9.7300000000000004        1.8141110109602379E-005   6.0765275419287073E-008
   9.7349999999999994        1.8103456772996105E-005   6.0349813020319729E-008
   9.7400000000000002        1.8065852605886958E-005   6.0528231767733844E-008
   9.7450000000000010        1.8028301224622171E-005   6.1594998262124757E-008
   9.7500000000000000        1.7990806245548926E-005   6.2556759510165821E-008
   9.7550000000000008        1.7953371285014421E-005   6.3402741673224952E-008
   9.7599999999999998        1.7915999959365850E-005   6.4122170912663288E-008
   9.7650000000000006        1.7878695884950399E-005   6.4704273389831806E-008
   9.7699999999999996        1.7841462678115300E-005   6.5138275266098420E-008
   9.7750000000000004        1.7804303955207698E-005   6.5413402702807331E-008
   9.7799999999999994        1.7767223332574840E-005   6.5518881861343395E-008
   9.7850000000000001        1.7730224426563875E-005   6.5443938903020317E-008
   9.7900000000000009        1.7693310853522029E-005   6.5177799989239894E-008
   9.7949999999999999        1.7656486229796492E-005   6.4709691281332775E-008
   9.8000000000000007        1.7619754171734461E-005   6.4028838940670261E-008
   9.8049999999999997        1.7583118295683126E-005   6.3124469128599941E-008
   9.8100000000000005        1.7546582217989685E-005   6.1985808006496506E-008
   9.8149999999999995        1.7510149553397234E-005   6.0602080131582996E-008
   9.8200000000000003        1.7473823114438889E-005   5.8964522002290839E-008
   9.8250000000000011        1.7437603613766554E-005   5.7086998455554972E-008
   9.8300000000000001        1.7401491424662788E-005   5.4995867528882971E-008
   9.8350000000000009        1.7365486920410155E-005   5.2717596340065331E-008
   9.8399999999999999        1.7329590474291210E-005   5.0278652006821399E-008
   9.8450000000000006        1.7293802459588523E-005   4.7705501646945058E-008
   9.8499999999999996        1.7258123249584654E-005   4.5024612378169205E-008
   9.8550000000000004        1.7222553217562169E-005   4.2262451318257231E-008
   9.8599999999999994        1.7187092736803625E-005   3.9445485584962362E-008
   9.8650000000000002        1.7151742180591594E-005   3.6600182296058154E-008
   9.8700000000000010        1.7116501922208619E-005   3.3753008569267339E-008
   9.8750000000000000        1.7081372334937291E-005   3.3219610818155626E-008
   9.8800000000000008        1.7046353792060161E-005   3.2960780642252537E-008
   9.8849999999999998        1.7011446666859787E-005   3.2727071309824501E-008
   9.8900000000000006        1.6976651332618741E-005   3.4472082041887896E-008
   9.8949999999999996        1.6941968162619579E-005   3.6364617259153180E-008
   9.9000000000000004        1.6907397530144866E-005   3.7987465974331888E-008
   9.9049999999999994        1.6872939808477165E-005   3.8729391620258237E-008
   9.9100000000000001        1.6838595370899039E-005   3.8614916618660416E-008
   9.9150000000000009        1.6804364590693042E-005   3.7757784672244360E-008
   9.9199999999999999        1.6770247823817654E-005   3.6273494946495542E-008
   9.9250000000000007        1.6736245022948807E-005   3.4277949889426296E-008
   9.9299999999999997        1.6702355734779406E-005   3.1887457932109985E-008
   9.9350000000000005        1.6668579488138088E-005   3.1081320532359792E-008
   9.9399999999999995        1.6634915811853501E-005   3.0989789270036979E-008
   9.9450000000000003        1.6601364234754292E-005   3.1657036582496566E-008
   9.9500000000000011        1.6567924285669095E-005   3.2339688377939818E-008
   9.9550000000000001        1.6534595493426588E-005   3.3032552379701013E-008
   9.9600000000000009        1.6501377386855375E-005   3.3730436311056827E-008
   9.9649999999999999        1.6468269494784147E-005   3.4428147895378808E-008
   9.9700000000000006        1.6435271346041506E-005   3.5120494855974126E-008
   9.9749999999999996        1.6402382469456137E-005   3.5802284916170281E-008
   9.9800000000000004        1.6369602393856651E-005   3.6468325799264280E-008
   9.9849999999999994        1.6336930648071726E-005   3.7113425228617504E-008
   9.9900000000000002        1.6304366760929991E-005   3.7732390927533736E-008
   9.9950000000000010        1.6271910261260089E-005   3.8320030619316760E-008
   10.000000000000000        1.6239560677890690E-005   3.8871152027324568E-008


==> anc/nk_betamu1.5.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.5870015500321322        1.0409723739934540E-002
   5.0000000000000001E-003   1.5869900726825157        1.0394722029612558E-002
   1.0000000000000000E-002   1.5869556364554380        1.0349716226724759E-002
   1.4999999999999999E-002   1.5868982316293867        1.0274706914227938E-002
   2.0000000000000000E-002   1.5868178439105964        1.0169696145319485E-002
   2.5000000000000001E-002   1.5867144498689849        1.0034681954567803E-002
   2.9999999999999999E-002   1.5865880217310391        9.8696630803227769E-003
   3.5000000000000003E-002   1.5864385253864157        9.6746367234652464E-003
   4.0000000000000001E-002   1.5862659203455884        9.4495973752937168E-003
   4.4999999999999998E-002   1.5860701589786130        9.1945251397766992E-003
   5.0000000000000003E-002   1.5858511879690602        8.9092495553584339E-003
   5.5000000000000000E-002   1.5856089475859370        8.5922141655487838E-003
   5.9999999999999998E-002   1.5853433715971446        8.4858380568439973E-003
   6.5000000000000002E-002   1.5850543880986092        7.5059990856691794E-003
   7.0000000000000007E-002   1.5847419174979529        7.1081190354631563E-003
   7.4999999999999997E-002   1.5844058745875038        7.7182813455642929E-003
   8.0000000000000002E-002   1.5840461673304203        8.3347149545314192E-003
   8.5000000000000006E-002   1.5836626972675940        8.8831881528905754E-003
   8.9999999999999997E-002   1.5832553598392991        9.3467742759139050E-003
   9.5000000000000001E-002   1.5828240425046882        9.6211961756820230E-003
  0.10000000000000001        1.5823686274369200        9.7632100743372252E-003
  0.10500000000000000        1.5818889901474089        9.7329387945692680E-003
  0.11000000000000000        1.5813849991211935        9.7389870826585234E-003
  0.11500000000000000        1.5808565106021362        9.9477865092139073E-003
  0.12000000000000000        1.5803033838262082        1.0155659413535023E-002
  0.12500000000000000        1.5797254830159329        1.0281775941080262E-002
  0.13000000000000000        1.5791226238956926        1.0211668524259254E-002
  0.13500000000000001        1.5784945818432496        1.0084777319782967E-002
  0.14000000000000001        1.5778413000497671        9.9190298526474763E-003
  0.14499999999999999        1.5771627970206681        9.8105175690894608E-003
  0.14999999999999999        1.5764583898002857        9.5798755296245819E-003
  0.15500000000000000        1.5757272003546445        9.1693319760122183E-003
  0.16000000000000000        1.5749709766560183        8.3113119750581888E-003
  0.16500000000000001        1.5741919434213465        8.3318347269591975E-003
  0.17000000000000001        1.5733825713933292        7.9986947744119519E-003
  0.17500000000000002        1.5725335389894581        6.3840900967386816E-003
  0.17999999999999999        1.5716707345423033        5.1479859040823861E-003
  0.18500000000000000        1.5708361640379296        5.0576800084096707E-003
  0.19000000000000000        1.5700263946121260        4.7560672391413483E-003
  0.19500000000000001        1.5692098512659287        4.6779846734321673E-003
  0.20000000000000001        1.5683716746007206        5.0667483281130465E-003
  0.20500000000000002        1.5675104351234834        5.5126613298079885E-003
  0.20999999999999999        1.5666249886272372        6.1385964795612757E-003
  0.21500000000000000        1.5657140418196136        6.9082763817189807E-003
  0.22000000000000000        1.5647722918674860        7.4263879411669009E-003
  0.22500000000000001        1.5637885052589935        7.8350995598470696E-003
  0.23000000000000001        1.5627536006733465        8.1879044473900375E-003
  0.23500000000000001        1.5616647217067883        8.6822935911734511E-003
  0.23999999999999999        1.5605215638286896        9.0214419332730333E-003
  0.24500000000000000        1.5593309266325766        9.2256033846016550E-003
  0.25000000000000000        1.5581006470288077        9.3426853979485802E-003
  0.25500000000000000        1.5568306962446257        9.3222377346209306E-003
  0.26000000000000001        1.5555170448634950        9.1485384843257300E-003
  0.26500000000000001        1.5541602306216749        9.0109104385878158E-003
  0.27000000000000002        1.5527657851720043        8.8549170389613518E-003
  0.27500000000000002        1.5513368795463305        8.4949338389204154E-003
  0.28000000000000003        1.5498702204870032        8.0801723302463824E-003
  0.28500000000000003        1.5483616970543705        8.3875507305493091E-003
  0.28999999999999998        1.5468083314527736        8.5257284131823319E-003
  0.29499999999999998        1.5452076946036730        8.6732762901742255E-003
  0.29999999999999999        1.5435595352695961        9.3223522938632453E-003
  0.30499999999999999        1.5418660967480353        1.0250172518165623E-002
  0.31000000000000000        1.5401294548152804        9.4387553430921312E-003
  0.31500000000000000        1.5383505922054166        8.9572750410586988E-003
  0.32000000000000001        1.5365302972392296        8.7389613446620107E-003
  0.32500000000000001        1.5346701536788840        8.3933970560301496E-003
  0.33000000000000002        1.5327723754572706        8.1002660110864877E-003
  0.33500000000000002        1.5308373325024207        9.3414023219520192E-003
  0.34000000000000002        1.5288599125082425        1.1214991085601200E-002
  0.34500000000000003        1.5268342405760578        1.2974600294050287E-002
  0.35000000000000003        1.5247583569159080        1.4517506077464937E-002
  0.35499999999999998        1.5226334762182150        1.5881192677628775E-002
  0.35999999999999999        1.5204609104754701        1.7245119307524925E-002
  0.36499999999999999        1.5182419935804210        1.8329589799688017E-002
  0.37000000000000000        1.5159780395026667        1.9114556119628867E-002
  0.37500000000000000        1.5136694899733913        1.9503866799182035E-002
  0.38000000000000000        1.5113157099791552        1.9630229609452599E-002
  0.38500000000000001        1.5089159068385622        1.9617167412251391E-002
  0.39000000000000001        1.5064685700293992        1.9177632298581493E-002
  0.39500000000000002        1.5039718499792263        1.8220476252658768E-002
  0.40000000000000002        1.5014251487668799        1.7138284586322161E-002
  0.40500000000000003        1.4988315826822687        1.6233661881931427E-002
  0.41000000000000003        1.4961949049553125        1.4893738524472733E-002
  0.41500000000000004        1.4935167928667983        1.3138502625058557E-002
  0.41999999999999998        1.4907960901058834        1.0760137850379881E-002
  0.42499999999999999        1.4880311323132351        1.0842484360071181E-002
  0.42999999999999999        1.4852160481537855        1.0890641140661739E-002
  0.43500000000000000        1.4823418958576586        1.0908895691998044E-002
  0.44000000000000000        1.4794007014896129        1.2533269716061390E-002
  0.44500000000000001        1.4763917461080398        1.3947396181632765E-002
  0.45000000000000001        1.4733174072010784        1.4737649298850242E-002
  0.45500000000000002        1.4701811846991315        1.5091371493498373E-002
  0.46000000000000002        1.4669914102490522        1.4987603463820776E-002
  0.46500000000000002        1.4637577267829558        1.4441316860751341E-002
  0.47000000000000003        1.4604853686333310        1.3540967783318925E-002
  0.47500000000000003        1.4571658277054602        1.2396953741572236E-002
  0.47999999999999998        1.4537879423207243        1.1281194141556261E-002
  0.48499999999999999        1.4503477511652918        1.0024866404450883E-002
  0.48999999999999999        1.4468597235116463        9.2284621259426380E-003
  0.49500000000000000        1.4433411904652984        8.8219962431761445E-003
  0.50000000000000000        1.4397959372963900        8.3407562990092110E-003
  0.50500000000000000        1.4361953122928175        7.7996654232730389E-003
  0.51000000000000001        1.4325059314112936        7.2223230709489439E-003
  0.51500000000000001        1.4287035689995911        6.6277133898811069E-003
  0.52000000000000002        1.4247873279857186        6.1802998023430256E-003
  0.52500000000000002        1.4207599740198180        5.9103800628106384E-003
  0.53000000000000003        1.4166293642004124        5.4271076894709669E-003
  0.53500000000000003        1.4124191311588994        5.2657324595635213E-003
  0.54000000000000004        1.4081559536924262        5.2699890641236813E-003
  0.54500000000000004        1.4038606152102309        5.3061764844952730E-003
  0.55000000000000004        1.3995282325373402        5.4998090698084034E-003
  0.55500000000000005        1.3951469393166342        7.2187712438467333E-003
  0.56000000000000005        1.3907050800063010        9.6453941910572549E-003
  0.56500000000000006        1.3861925060497322        1.1805616724498424E-002
  0.57000000000000006        1.3815997244492841        1.3614477567188032E-002
  0.57500000000000007        1.3769176390077431        1.5006467341110108E-002
  0.57999999999999996        1.3721430135267736        1.6037017479271221E-002
  0.58499999999999996        1.3672771039624891        1.6781842018428472E-002
  0.58999999999999997        1.3623212402790594        1.7266789201684674E-002
  0.59499999999999997        1.3572745003104627        1.7372905299896324E-002
  0.59999999999999998        1.3521325684185124        1.7074652794457856E-002
  0.60499999999999998        1.3468908481945872        1.6470623244041915E-002
  0.60999999999999999        1.3415459532507292        1.5649729251173916E-002
  0.61499999999999999        1.3360988305565693        1.4607749345572740E-002
  0.62000000000000000        1.3305513967554758        1.3303890204108715E-002
  0.62500000000000000        1.3249053371921202        1.1784244458747040E-002
  0.63000000000000000        1.3191597725506250        1.0076211768369925E-002
  0.63500000000000001        1.3133122260167931        9.4705195435405010E-003
  0.64000000000000001        1.3073602070579493        8.6193687687010634E-003
  0.64500000000000002        1.3013022542564965        7.5755417040603845E-003
  0.65000000000000002        1.2951387891611499        6.3782253916648823E-003
  0.65500000000000003        1.2888704343397803        6.6155824114637607E-003
  0.66000000000000003        1.2824975366582989        6.8331237050183180E-003
  0.66500000000000004        1.2760184832265415        7.0302370564239158E-003
  0.67000000000000004        1.2694308123514797        7.2062029774890846E-003
  0.67500000000000004        1.2627320660338404        7.3603168696017018E-003
  0.68000000000000005        1.2559203352401898        7.9878849647208039E-003
  0.68500000000000005        1.2489946411243751        9.0741205900188859E-003
  0.69000000000000006        1.2419540948994277        9.8327280818359952E-003
  0.69500000000000006        1.2347978989282444        1.0228346540001931E-002
  0.70000000000000007        1.2275260902322469        1.0257345196625467E-002
  0.70499999999999996        1.2201391537590982        9.9400972268308685E-003
  0.70999999999999996        1.2126375787445425        9.5358737302064789E-003
  0.71499999999999997        1.2050218618799871        9.8503978397936898E-003
  0.71999999999999997        1.1972925210242646        1.0006318358320110E-002
  0.72499999999999998        1.1894500777672106        1.0070849721094399E-002
  0.72999999999999998        1.1814950553208463        9.9964031684038890E-003
  0.73499999999999999        1.1734280268714801        1.0173950601249704E-002
  0.73999999999999999        1.1652496238285532        1.0249526659095398E-002
  0.74500000000000000        1.1569604808855434        1.0279580370925911E-002
  0.75000000000000000        1.1485611337113550        1.0232540300998627E-002
  0.75500000000000000        1.1400511364803882        1.0720311676009731E-002
  0.76000000000000001        1.1314294823842830        1.1396460827571619E-002
  0.76500000000000001        1.1226951580335280        1.1657036867225967E-002
  0.77000000000000002        1.1138477277344738        1.1443300227317543E-002
  0.77500000000000002        1.1048896480701291        1.0797270176543083E-002
  0.78000000000000003        1.0958242788922703        9.5981594962235572E-003
  0.78500000000000003        1.0866549801771335        7.6783019265886931E-003
  0.79000000000000004        1.0773847005238291        6.9293446821812044E-003
  0.79500000000000004        1.0680150989103476        6.7503223862896977E-003
  0.80000000000000004        1.0585475822751524        6.5568466674097436E-003
  0.80500000000000005        1.0489835584655631        6.9746242492605415E-003
  0.81000000000000005        1.0393246882466343        7.0687880250914770E-003
  0.81500000000000006        1.0295732295969644        6.9668999866996373E-003
  0.82000000000000006        1.0197315266634430        7.1502670263827728E-003
  0.82500000000000007        1.0098019242876144        7.0598044952463468E-003
  0.83000000000000007       0.99978688454183284        6.9363993644043775E-003
  0.83499999999999996       0.98968911765079459        6.9479160840149046E-003
  0.83999999999999997       0.97951136543193829        6.8349914284455693E-003
  0.84499999999999997       0.96925637347534310        6.6118248400324209E-003
  0.84999999999999998       0.95892770993952481        6.2862685481852587E-003
  0.85499999999999998       0.94853078955144809        5.9952085625912810E-003
  0.85999999999999999       0.93807127865312445        6.5713033656263908E-003
  0.86499999999999999       0.92755484196479243        7.7651721612869151E-003
  0.87000000000000000       0.91698570156655212        8.8963440030388474E-003
  0.87500000000000000       0.90636398663456508        1.0178566944340384E-002
  0.88000000000000000       0.89568910546413882        1.1223955025238319E-002
  0.88500000000000001       0.88496046635058145        1.2007552627800289E-002
  0.89000000000000001       0.87418054446473015        1.2451708307426590E-002
  0.89500000000000002       0.86336515616263609        1.2533008342393015E-002
  0.90000000000000002       0.85253374460118170        1.2342379397426217E-002
  0.90500000000000003       0.84170575301019634        1.2047682534624737E-002
  0.91000000000000003       0.83089523783514951        1.2343701909845128E-002
  0.91500000000000004       0.82007171182563254        1.2685032748235292E-002
  0.92000000000000004       0.80918270840851503        1.3249082948977531E-002
  0.92500000000000004       0.79817560603832294        1.4028583471921374E-002
  0.93000000000000005       0.78699997640470387        1.6231445368154795E-002
  0.93500000000000005       0.77565700886840716        1.7577119125930962E-002
  0.94000000000000006       0.76420017081249103        1.8329056104223640E-002
  0.94500000000000006       0.75268525493206706        1.8630035529839772E-002
  0.95000000000000007       0.74116801089395190        1.8525022168312089E-002
  0.95500000000000007       0.72968798927622225        1.8697465719039963E-002
  0.95999999999999996       0.71824428143065011        1.8709004159614850E-002
  0.96499999999999997       0.70682976597990432        1.8371269526980760E-002
  0.96999999999999997       0.69543732154665494        1.7801363362458078E-002
  0.97499999999999998       0.68406100037800111        1.7093982407141550E-002
  0.97999999999999998       0.67270475589848122        1.6230480368420896E-002
  0.98499999999999999       0.66137750960276098        1.5181183974688706E-002
  0.98999999999999999       0.65008822031909685        1.4159123010106245E-002
  0.99500000000000000       0.63884582186901862        1.3063738447876116E-002
   1.0000000000000000       0.62765718187629471        1.1975637032323183E-002
   1.0050000000000001       0.61652558907893618        1.0829624066901800E-002
   1.0100000000000000       0.60545397574571480        9.6911435678294078E-003
   1.0150000000000001       0.59444527414540149        8.6724884103654976E-003
   1.0200000000000000       0.58350265862639250        7.7452352788166534E-003
   1.0249999999999999       0.57263136257140679        6.8412901619523403E-003
   1.0300000000000000       0.56183765955746745        6.3819688557917864E-003
   1.0349999999999999       0.55112783117925079        5.8081772002810395E-003
   1.0400000000000000       0.54050815626933268        5.4605877044257012E-003
   1.0449999999999999       0.52998374525063929        5.4813898688763629E-003
   1.0500000000000000       0.51955673163622662        5.4935992337218353E-003
   1.0549999999999999       0.50922878174851871        5.4981781674822150E-003
   1.0600000000000001       0.49900156190993750        5.4960553656602240E-003
   1.0649999999999999       0.48887678769971471        5.4881102669502302E-003
   1.0700000000000001       0.47885742405908116        6.0243519903189768E-003
   1.0750000000000000       0.46894775363240232        6.6936973435810510E-003
   1.0800000000000001       0.45915212200122979        7.6411875574548538E-003
   1.0850000000000000       0.44947487474711834        8.6086247310164232E-003
   1.0900000000000001       0.43992013716122486        9.4044683440513976E-003
   1.0950000000000000       0.43049001971817230        1.0055031329730790E-002
   1.1000000000000001       0.42118555265609442        1.0610272629289430E-002
   1.1050000000000000       0.41200775592537103        1.0968086388615628E-002
   1.1100000000000001       0.40295764947638035        1.1090375313930811E-002
   1.1150000000000000       0.39403642137231393        1.0984115339868150E-002
   1.1200000000000001       0.38524611790740582        1.0732463984023888E-002
   1.1250000000000000       0.37658905853802260        1.0274374441767320E-002
   1.1300000000000001       0.36806756283567543        9.5290727786764284E-003
   1.1350000000000000       0.35968395036393863        8.4477827020096319E-003
   1.1400000000000001       0.35144021244525292        7.2032728443544025E-003
   1.1450000000000000       0.34333713953942419        5.7406280443461633E-003
   1.1500000000000001       0.33537524756052289        5.3323582939947545E-003
   1.1550000000000000       0.32755505242262067        5.2932705922217882E-003
   1.1599999999999999       0.31987706998194165        5.2422807065959365E-003
   1.1650000000000000       0.31234157757899766        5.1784070653317360E-003
   1.1699999999999999       0.30494807031739218        5.1028429381388962E-003
   1.1750000000000000       0.29769588318565687        5.7117634338266776E-003
   1.1799999999999999       0.29058435117232495        6.5569834512400060E-003
   1.1850000000000001       0.28361280926374594        7.4148035767767628E-003
   1.1899999999999999       0.27678048439423747        8.2006953816246009E-003
   1.1950000000000001       0.27008620607517081        8.8451567034197875E-003
   1.2000000000000000       0.26352871246892473        9.2957718055902694E-003
   1.2050000000000001       0.25710674173787701        9.5363829869184180E-003
   1.2100000000000000       0.25081903204440670        9.5835919130536906E-003
   1.2150000000000001       0.24466452897148250        9.4961168866495027E-003
   1.2200000000000000       0.23864325592353530        9.3132434205457915E-003
   1.2250000000000001       0.23275558530232376        9.0299945813088200E-003
   1.2300000000000000       0.22700188968800025        8.6530465062377160E-003
   1.2350000000000001       0.22138254166071686        8.1960180852525821E-003
   1.2400000000000000       0.21589762063707016        7.6489252754467218E-003
   1.2450000000000001       0.21054439002335129        7.0057475120250956E-003
   1.2500000000000000       0.20531854301576208        6.2947987517447956E-003
   1.2550000000000001       0.20021575577985751        5.5404775643870807E-003
   1.2600000000000000       0.19523170448119354        4.7546894639916848E-003
   1.2650000000000001       0.19036220005007667        4.0970467979617453E-003
   1.2700000000000000       0.18560702660790923        4.3683327744769851E-003
   1.2750000000000001       0.18097049752966962        4.8014195045753272E-003
   1.2800000000000000       0.17645717276609418        5.1437316099142150E-003
   1.2849999999999999       0.17207161226791859        5.2531392659011800E-003
   1.2900000000000000       0.16781837381808534        5.1254089463866892E-003
   1.2949999999999999       0.16369905484455052        4.7934693542750761E-003
   1.3000000000000000       0.15970642960021783        4.3947655574235744E-003
   1.3049999999999999       0.15583163587163351        4.1100276838182959E-003
   1.3100000000000001       0.15206581144534373        4.3587722522756556E-003
   1.3149999999999999       0.14840009410789476        4.5334506576158173E-003
   1.3200000000000001       0.14482599045988639        4.6439042387391438E-003
   1.3250000000000000       0.14133928912283711        4.6886714045592526E-003
   1.3300000000000001       0.13793853873030862        4.6387439725394941E-003
   1.3350000000000000       0.13462233380019570        5.4805312223625002E-003
   1.3400000000000001       0.13138926885039243        6.3952928108011731E-003
   1.3450000000000000       0.12823793799935068        7.1685504570526415E-003
   1.3500000000000001       0.12516676535416507        7.7836757500254206E-003
   1.3550000000000000       0.12217374141834250        8.2245154381899166E-003
   1.3600000000000001       0.11925678857044801        8.4762789503440156E-003
   1.3650000000000000       0.11641382918904722        8.5328711102559962E-003
   1.3700000000000001       0.11364278565270526        8.3759547763104375E-003
   1.3750000000000000       0.11094160514479315        7.9405733951967566E-003
   1.3800000000000001       0.10830868123096339        7.2429984788400653E-003
   1.3850000000000000       0.10574279416549910        6.4099181082045570E-003
   1.3900000000000001       0.10324273699157729        5.3463424052140746E-003
   1.3950000000000000       0.10080730275237557        3.6798026220249136E-003
   1.4000000000000001        9.8435284491071029E-002   2.5458494602997456E-003
   1.4050000000000000        9.6125445893921149E-002   2.5267911636077806E-003
   1.4099999999999999        9.3876377819938628E-002   2.5026657242051137E-003
   1.4150000000000000        9.1686608094871697E-002   2.7032134014916137E-003
   1.4199999999999999        8.9554664452548477E-002   2.8591112702602700E-003
   1.4250000000000000        8.7479074626796924E-002   2.9854692267033689E-003
   1.4299999999999999        8.5458366392504481E-002   3.0759131375205778E-003
   1.4350000000000001        8.3491116905197824E-002   3.0311580227432577E-003
   1.4399999999999999        8.1576048482954258E-002   2.8793926740706965E-003
   1.4450000000000001        7.9711909983268506E-002   2.7184851965822571E-003
   1.4500000000000000        7.7897450263635593E-002   2.5462642765555488E-003
   1.4550000000000001        7.6131418181550184E-002   2.3148135770840461E-003
   1.4600000000000000        7.4412563389823480E-002   2.0456966540413069E-003
   1.4650000000000001        7.2739734149012733E-002   1.9852889628042270E-003
   1.4700000000000000        7.1111971521194778E-002   1.9241366371428037E-003
   1.4750000000000001        6.9528338901299475E-002   2.1609993724375914E-003
   1.4800000000000000        6.7987899684257003E-002   2.5493223751578420E-003
   1.4850000000000001        6.6489717264997222E-002   2.9180748499167547E-003
   1.4900000000000000        6.5032853016301448E-002   3.2091605743620744E-003
   1.4950000000000001        6.3616215238527049E-002   3.4073863316771841E-003
   1.5000000000000000        6.2238454656345227E-002   3.4972529838114275E-003
   1.5050000000000001        6.0898197280421354E-002   3.4611856700157290E-003
   1.5100000000000000        5.9594069121421130E-002   3.2635136665887313E-003
   1.5150000000000001        5.8324696190010024E-002   2.9056244845975451E-003
   1.5200000000000000        5.7088707163086123E-002   2.5323649967964879E-003
   1.5250000000000001        5.5885002941465672E-002   2.2875946646332690E-003
   1.5300000000000000        5.4712987982306859E-002   2.2184599768631588E-003
   1.5350000000000001        5.3572121237031006E-002   2.3145104792870116E-003
   1.5400000000000000        5.2461861657059475E-002   2.4085140844224487E-003
   1.5449999999999999        5.1381668193813512E-002   2.3663555526840033E-003
   1.5500000000000000        5.0330999589395083E-002   2.4851089135856513E-003
   1.5549999999999999        4.9309205425480618E-002   2.5596544659511819E-003
   1.5600000000000001        4.8315347682627637E-002   2.6043388770794137E-003
   1.5649999999999999        4.7348441534068253E-002   2.6468538073786269E-003
   1.5700000000000001        4.6407502153034380E-002   2.6425286752594992E-003
   1.5750000000000000        4.5491544712758229E-002   2.5980935501802929E-003
   1.5800000000000001        4.4599584386471706E-002   2.5202564506681679E-003
   1.5850000000000000        4.3730712286688504E-002   2.4167116448791659E-003
   1.5900000000000001        4.2884403364934313E-002   2.3094699645130612E-003
   1.5950000000000000        4.2060253566485274E-002   2.2445568061497112E-003
   1.6000000000000001        4.1257858882075289E-002   2.2589004462404971E-003
   1.6050000000000000        4.0476815302438358E-002   2.2341248422290960E-003
   1.6100000000000001        3.9716718818308447E-002   2.1721006033184748E-003
   1.6150000000000000        3.8977147410587547E-002   2.0813428589377611E-003
   1.6200000000000001        3.8257418820571321E-002   1.9612251169102562E-003
   1.6250000000000000        3.7556655080055373E-002   1.7992820472869167E-003
   1.6300000000000001        3.6873973446467839E-002   1.5910575874811747E-003
   1.6350000000000000        3.6208491177236977E-002   1.3699469562712743E-003
   1.6400000000000001        3.5559325529790929E-002   1.2614296420730767E-003
   1.6450000000000000        3.4925596728487017E-002   1.2693128403943321E-003
   1.6500000000000001        3.4307055562666160E-002   1.2499033722382161E-003
   1.6550000000000000        3.3704860470184464E-002   1.2185417377670038E-003
   1.6600000000000001        3.3120360473098222E-002   1.1958138137635951E-003
   1.6650000000000000        3.2554904593463822E-002   1.1857578503502025E-003
   1.6699999999999999        3.2009841853337592E-002   1.1866849879114960E-003
   1.6750000000000000        3.1486521274775844E-002   1.1938356269207626E-003
   1.6799999999999999        3.0986072794063929E-002   1.2011937105211173E-003
   1.6850000000000001        3.0507313484368068E-002   1.2062994839156030E-003
   1.6899999999999999        3.0047672338225247E-002   1.2090827140874595E-003
   1.6950000000000001        2.9604559470454903E-002   1.2096536412960143E-003
   1.7000000000000000        2.9175384995876547E-002   1.2082874992400579E-003
   1.7050000000000001        2.8757559029309619E-002   1.2044496901186912E-003
   1.7100000000000000        2.8348492017343400E-002   1.1958730293401484E-003
   1.7150000000000001        2.7946203043370092E-002   1.1806005083338962E-003
   1.7200000000000000        2.7550579602781466E-002   1.1591021445954384E-003
   1.7250000000000001        2.7161866528778871E-002   1.1317641544280541E-003
   1.7300000000000000        2.6780308654563673E-002   1.0957889627111611E-003
   1.7350000000000001        2.6406150813337186E-002   1.0471772538390260E-003
   1.7400000000000000        2.6039637838300794E-002   9.8463790265683124E-004
   1.7450000000000001        2.5681008788287999E-002   9.1376028838104084E-004
   1.7500000000000000        2.5330255571542937E-002   8.4524593366515355E-004
   1.7550000000000001        2.4987035270024570E-002   7.9245927792094550E-004
   1.7600000000000000        2.4650981147907206E-002   7.2770076565718475E-004
   1.7650000000000001        2.4321726469365132E-002   6.5907328864027101E-004
   1.7700000000000000        2.3998904498572660E-002   5.9589118125045679E-004
   1.7750000000000001        2.3682148499704046E-002   5.8267328123586329E-004
   1.7800000000000000        2.3371098449238327E-002   5.8567181338009533E-004
   1.7850000000000001        2.3065504216530367E-002   5.8642599682103003E-004
   1.7900000000000000        2.2765205380315123E-002   5.8499520522127188E-004
   1.7949999999999999        2.2470044142750670E-002   5.8151878787158010E-004
   1.8000000000000000        2.2179862705995135E-002   5.8238632861256842E-004
   1.8049999999999999        2.1894503272206631E-002   5.8229775721949789E-004
   1.8100000000000001        2.1613808043543247E-002   5.8014037705714921E-004
   1.8149999999999999        2.1337621120073428E-002   5.7691603605436806E-004
   1.8200000000000001        2.1065808549216837E-002   5.7725067860268237E-004
   1.8250000000000000        2.0798250483155076E-002   5.7617422560625117E-004
   1.8300000000000001        2.0534827306698367E-002   5.7378018461030217E-004
   1.8350000000000000        2.0275419404656977E-002   5.7016206316008733E-004
   1.8400000000000001        2.0019907161841165E-002   5.6541336880088638E-004
   1.8450000000000000        1.9768170963061195E-002   5.5962760907794090E-004
   1.8500000000000001        1.9520092904040415E-002   5.5290000174227499E-004
   1.8550000000000000        1.9275575920972503E-002   5.4532314065934909E-004
   1.8600000000000001        1.9034536861365216E-002   5.3922704160547577E-004
   1.8650000000000000        1.8796892826439003E-002   5.3665467754082305E-004
   1.8700000000000001        1.8562560917414268E-002   5.3330242085995044E-004
   1.8750000000000000        1.8331458235511484E-002   5.2923943854394154E-004
   1.8800000000000001        1.8103501881951051E-002   5.2452302649449653E-004
   1.8850000000000000        1.7878608804267511E-002   5.1914381654429367E-004
   1.8900000000000001        1.7656692913357752E-002   5.1306625398531147E-004
   1.8950000000000000        1.7437665336871695E-002   5.0625197737253283E-004
   1.9000000000000001        1.7221437099572079E-002   4.9866254609167576E-004
   1.9050000000000000        1.7007919226221691E-002   5.0478229247636827E-004
   1.9100000000000001        1.6797022741583258E-002   5.8202235306287209E-004
   1.9150000000000000        1.6588658670419580E-002   6.2848021586532632E-004
   1.9199999999999999        1.6382738550357441E-002   6.5319396032996815E-004
   1.9250000000000000        1.6179212040169727E-002   6.6245115586659187E-004
   1.9299999999999999        1.5978092551267982E-002   6.5743095079441594E-004
   1.9350000000000001        1.5779399563112542E-002   6.4394257717714093E-004
   1.9399999999999999        1.5583152555163774E-002   6.2795292932715276E-004
   1.9450000000000001        1.5389371006882003E-002   6.0629943164668652E-004
   1.9500000000000000        1.5198074397727615E-002   5.7550712672370906E-004
   1.9550000000000001        1.5009282207160938E-002   5.3757945536828111E-004
   1.9600000000000000        1.4822982840031435E-002   4.9399917753913287E-004
   1.9650000000000001        1.4639027496625356E-002   4.4723361288199343E-004
   1.9700000000000000        1.4457229521433763E-002   4.2002602929029458E-004
   1.9750000000000001        1.4277402257723277E-002   4.4744944059845089E-004
   1.9800000000000000        1.4099359048760545E-002   4.6389992060331779E-004
   1.9850000000000001        1.3922913237812182E-002   4.6844121586417722E-004
   1.9900000000000000        1.3747878168144852E-002   4.5934646793346738E-004
   1.9950000000000001        1.3574082784530263E-002   4.3463593704224680E-004
   2.0000000000000000        1.3401686262059223E-002   4.1046014743045291E-004
   2.0049999999999999        1.3231162855710077E-002   3.8142744925192054E-004
   2.0100000000000002        1.3062999389784724E-002   3.2827691441710688E-004
   2.0150000000000001        1.2897682688585113E-002   2.4551476730678805E-004
   2.0200000000000000        1.2735699576413141E-002   2.0084694221988823E-004
   2.0249999999999999        1.2577536877570737E-002   2.1374036429622038E-004
   2.0300000000000002        1.2423681416359798E-002   2.3652612300629344E-004
   2.0350000000000001        1.2274507556042046E-002   3.0830777047910832E-004
   2.0400000000000000        1.2129876334035472E-002   3.7568977470418471E-004
   2.0449999999999999        1.1989502408262676E-002   4.4192538726356943E-004
   2.0499999999999998        1.1853100425717713E-002   4.9532075937819796E-004
   2.0550000000000002        1.1720385033394625E-002   5.3671614654712645E-004
   2.0600000000000001        1.1591070878287497E-002   5.7509875719589931E-004
   2.0649999999999999        1.1464872607390372E-002   6.0465723041345544E-004
   2.0699999999999998        1.1341505276132844E-002   6.3134347615903530E-004
   2.0750000000000002        1.1220721484187289E-002   6.5295129948641714E-004
   2.0800000000000001        1.1102341100151542E-002   6.6460317623338351E-004
   2.0850000000000000        1.0986190987483980E-002   6.6932045492535709E-004
   2.0899999999999999        1.0872098009642967E-002   6.8626648064010545E-004
   2.0950000000000002        1.0759889030086860E-002   7.0156146711842886E-004
   2.1000000000000001        1.0649390912274051E-002   7.0527447602104255E-004
   2.1050000000000000        1.0540430519662901E-002   6.9941269819165722E-004
   2.1099999999999999        1.0432838234945235E-002   6.8558166399351923E-004
   2.1150000000000002        1.0326530682265089E-002   6.5819621032914451E-004
   2.1200000000000001        1.0221513778106758E-002   6.0727940718445853E-004
   2.1250000000000000        1.0117797568596751E-002   5.3194899054492990E-004
   2.1299999999999999        1.0015392099861591E-002   4.6231077970270741E-004
   2.1350000000000002        9.9143074180277901E-003   4.2977897283432917E-004
   2.1400000000000001        9.8145535692218885E-003   4.2993769688115697E-004
   2.1450000000000000        9.7161405995703984E-003   4.5409379671009290E-004
   2.1499999999999999        9.6190770986210178E-003   4.7391588661955045E-004
   2.1550000000000002        9.5233476228714017E-003   4.8365046133245181E-004
   2.1600000000000001        9.4289170120535198E-003   4.8458079958145321E-004
   2.1650000000000000        9.3357495231960082E-003   4.7803980918822465E-004
   2.1699999999999999        9.2438094133275236E-003   4.6542174887573805E-004
   2.1750000000000003        9.1530609394767145E-003   4.5202357870081401E-004
   2.1800000000000002        9.0634683586722480E-003   4.6791694793591257E-004
   2.1850000000000001        8.9749959279427742E-003   4.7973816670661938E-004
   2.1899999999999999        8.8876083834603676E-003   4.8725191079177464E-004
   2.1949999999999998        8.8012794614601431E-003   4.9052264558244359E-004
   2.2000000000000002        8.7159909011884935E-003   4.9203765302925119E-004
   2.2050000000000001        8.6317247207627432E-003   4.8932999460132159E-004
   2.2100000000000000        8.5484629383001873E-003   4.8175145351873373E-004
   2.2149999999999999        8.4661875719181309E-003   4.6889441066830934E-004
   2.2200000000000002        8.3848806397338708E-003   4.5054587015404095E-004
   2.2250000000000001        8.3045241598647263E-003   4.2655025647747591E-004
   2.2300000000000000        8.2251000955738656E-003   3.9671685098526671E-004
   2.2349999999999999        8.1465881804092411E-003   3.6078525900319451E-004
   2.2400000000000002        8.0689651938818750E-003   3.2309579656764238E-004
   2.2450000000000001        7.9922077121814573E-003   2.7858242460709719E-004
   2.2500000000000000        7.9162923114976594E-003   2.2473192022924929E-004
   2.2549999999999999        7.8411955680201609E-003   2.0168308152750461E-004
   2.2600000000000002        7.7668940579386312E-003   2.0825142162177266E-004
   2.2650000000000001        7.6933643574427623E-003   2.1422447850926417E-004
   2.2700000000000000        7.6205830481641517E-003   2.1956686308592915E-004
   2.2749999999999999        7.5485314747143735E-003   2.2424796331207281E-004
   2.2800000000000002        7.4772044673341023E-003   2.2825608500183243E-004
   2.2850000000000001        7.4065992263971109E-003   2.3159552894204145E-004
   2.2900000000000000        7.3367129522771534E-003   2.3427269776880519E-004
   2.2949999999999999        7.2675428453479914E-003   2.3629399411825066E-004
   2.3000000000000003        7.1990861059833796E-003   2.3766582062649533E-004
   2.3050000000000002        7.1313399345570849E-003   2.3839457992965926E-004
   2.3100000000000001        7.0643015314428743E-003   2.3848667466385906E-004
   2.3149999999999999        6.9979647006830513E-003   2.3794511113376347E-004
   2.3199999999999998        6.9322899831871466E-003   2.3673459471868028E-004
   2.3250000000000002        6.8672190856721542E-003   2.5939719479894409E-004
   2.3300000000000001        6.8026935003247377E-003   2.8608108503662671E-004
   2.3350000000000000        6.7386547193315398E-003   3.0792593108749412E-004
   2.3399999999999999        6.6750442348792113E-003   3.2576076948557901E-004
   2.3450000000000002        6.6118035391543968E-003   3.4155414364432559E-004
   2.3500000000000001        6.5488741243437580E-003   3.5220701268306141E-004
   2.3550000000000000        6.4861977105128204E-003   3.5699492673493555E-004
   2.3599999999999999        6.4237737731009451E-003   3.5138104933844002E-004
   2.3650000000000002        6.3617356272164692E-003   3.2988936031376481E-004
   2.3700000000000001        6.3002354951521913E-003   2.9364385449683061E-004
   2.3750000000000000        6.2394255992008936E-003   2.6516065807321177E-004
   2.3799999999999999        6.1794581616553580E-003   2.7329219504335003E-004
   2.3850000000000002        6.1204854048083771E-003   2.7948247790591033E-004
   2.3900000000000001        6.0626595509527450E-003   2.8632909262432931E-004
   2.3950000000000000        6.0061328223812421E-003   2.9579800955541625E-004
   2.3999999999999999        5.9510515248751101E-003   2.8867346941588434E-004
   2.4050000000000002        5.8974425685530641E-003   2.7035876665509363E-004
   2.4100000000000001        5.8452220611922689E-003   2.4787669144844381E-004
   2.4150000000000000        5.7943019157290420E-003   2.2885222338388939E-004
   2.4199999999999999        5.7445940450997065E-003   2.0830052344895673E-004
   2.4250000000000003        5.6960103622405818E-003   1.8616371748285659E-004
   2.4300000000000002        5.6484627800879985E-003   1.7129930480408190E-004
   2.4350000000000001        5.6018632115782761E-003   1.5426359015281547E-004
   2.4399999999999999        5.5561235696477383E-003   1.3603870534091046E-004
   2.4449999999999998        5.5111571945339020E-003   1.1913198704565676E-004
   2.4500000000000002        5.4668902916506692E-003   1.0412643241234677E-004
   2.4550000000000001        5.4232558829189837E-003   9.0653321195871550E-005
   2.4600000000000000        5.3801870525935491E-003   8.4058030650831402E-005
   2.4649999999999999        5.3376168849290596E-003   8.2042101674048573E-005
   2.4700000000000002        5.2954784641802101E-003   7.6823887940652598E-005
   2.4750000000000001        5.2537048746017076E-003   7.8626658351684843E-005
   2.4800000000000000        5.2122292004482462E-003   8.0026079162483395E-005
   2.4849999999999999        5.1709845259745252E-003   8.0928945414513245E-005
   2.4900000000000002        5.1299116027090910E-003   9.7781646153274025E-005
   2.4950000000000001        5.0890047989583876E-003   1.3340278668609422E-004
   2.5000000000000000        5.0482813708656845E-003   1.5710181237180328E-004
   2.5049999999999999        5.0077586601789473E-003   1.7251091475700957E-004
   2.5100000000000002        4.9674540086461390E-003   1.8059336384141159E-004
   2.5150000000000001        4.9273847580152321E-003   1.8293832027552019E-004
   2.5200000000000000        4.8875682500341888E-003   1.8125290153975585E-004
   2.5249999999999999        4.8480218264509763E-003   1.7750366874684682E-004
   2.5300000000000002        4.8087628290135525E-003   1.7413172537687847E-004
   2.5350000000000001        4.7698069658584216E-003   1.7364363719966133E-004
   2.5400000000000000        4.7311561869062945E-003   1.7221645715015475E-004
   2.5449999999999999        4.6928055485284089E-003   1.6932217518813436E-004
   2.5500000000000003        4.6547500555703244E-003   1.6491608917916858E-004
   2.5550000000000002        4.6169847128776139E-003   1.5916029147315137E-004
   2.5600000000000001        4.5795045252958371E-003   1.5222470050440997E-004
   2.5649999999999999        4.5423044976705589E-003   1.4432837139723067E-004
   2.5699999999999998        4.5053796348473443E-003   1.3571124651374188E-004
   2.5750000000000002        4.4687249416717548E-003   1.2804163336867409E-004
   2.5800000000000001        4.4323355814228447E-003   1.2457872317665417E-004
   2.5850000000000000        4.3962094477945730E-003   1.2177032847783976E-004
   2.5899999999999999        4.3603467370485257E-003   1.1828637330590658E-004
   2.5950000000000002        4.3247477175304295E-003   1.1475082549370057E-004
   2.6000000000000001        4.2894126575860206E-003   1.1202288861156349E-004
   2.6050000000000000        4.2543418255610206E-003   1.1043914717835061E-004
   2.6099999999999999        4.2195354898011666E-003   1.0974184684256049E-004
   2.6150000000000002        4.1849939186521801E-003   1.0816724015749041E-004
   2.6200000000000001        4.1507173804597973E-003   1.0951098880614130E-004
   2.6250000000000000        4.1167061438148788E-003   1.1674986487703910E-004
   2.6299999999999999        4.0829605133140779E-003   1.1938204210734660E-004
   2.6350000000000002        4.0494808671850827E-003   1.2082567931082002E-004
   2.6400000000000001        4.0162675926560297E-003   1.2337294773432685E-004
   2.6450000000000000        3.9833210769550480E-003   1.2750137180001821E-004
   2.6499999999999999        3.9506417073102698E-003   1.3351601426391576E-004
   2.6550000000000002        3.9182298709498223E-003   1.4146857189819683E-004
   2.6600000000000001        3.8860859551018436E-003   1.5081539132464445E-004
   2.6650000000000000        3.8542103469944621E-003   1.6092393216412138E-004
   2.6699999999999999        3.8226034338558097E-003   1.7120445883153992E-004
   2.6750000000000003        3.7912648346099210E-003   1.8124978694936556E-004
   2.6800000000000002        3.7601876109702431E-003   1.9071021456252505E-004
   2.6850000000000001        3.7293615026580814E-003   2.0042120179528545E-004
   2.6899999999999999        3.6987762235193250E-003   2.1008015807057754E-004
   2.6949999999999998        3.6684214873998642E-003   2.1771108894144946E-004
   2.7000000000000002        3.6382870081455867E-003   2.2280471037832046E-004
   2.7050000000000001        3.6083624996023893E-003   2.2514857973465188E-004
   2.7100000000000000        3.5786376756161602E-003   2.2465433164909482E-004
   2.7149999999999999        3.5491022500327898E-003   2.2456198792738602E-004
   2.7200000000000002        3.5197459519569619E-003   2.2079564173113717E-004
   2.7250000000000001        3.4905671825482178E-003   2.1094261079008560E-004
   2.7300000000000000        3.4615874896007080E-003   1.9433848973434862E-004
   2.7349999999999999        3.4328322411122728E-003   1.7207023650584082E-004
   2.7400000000000002        3.4043268050807495E-003   1.4886308492334521E-004
   2.7450000000000001        3.3760965495039834E-003   1.3010061492456414E-004
   2.7500000000000000        3.3481668423798122E-003   1.1978962084286055E-004
   2.7549999999999999        3.3205630517060738E-003   1.2229712739161196E-004
   2.7600000000000002        3.2933105454806106E-003   1.2574752901764420E-004
   2.7650000000000001        3.2664346917012648E-003   1.4028747609621389E-004
   2.7700000000000000        3.2399605537661146E-003   1.5545217705620340E-004
   2.7749999999999999        3.2138991534489060E-003   1.6721640858214553E-004
   2.7800000000000002        3.1882418859359744E-003   1.7457911032003675E-004
   2.7850000000000001        3.1629786854101036E-003   1.7888573788255122E-004
   2.7900000000000000        3.1380994860540699E-003   1.8028900537565362E-004
   2.7949999999999999        3.1135942220506525E-003   1.7977802057349192E-004
   2.8000000000000003        3.0894528275826273E-003   1.7827494501097526E-004
   2.8050000000000002        3.0656652368327786E-003   1.7420867695179618E-004
   2.8100000000000001        3.0422213839838819E-003   1.6797313723149925E-004
   2.8149999999999999        3.0191112032187167E-003   1.5996177867448527E-004
   2.8199999999999998        2.9963245725900430E-003   1.5055007955908518E-004
   2.8250000000000002        2.9738497967234461E-003   1.4009838268201581E-004
   2.8300000000000001        2.9516734318037899E-003   1.2896769706715596E-004
   2.8350000000000000        2.9297819427611025E-003   1.1743950722733045E-004
   2.8399999999999999        2.9081617945254192E-003   1.0723258793286870E-004
   2.8450000000000002        2.8867994520267678E-003   9.7884534486640615E-005
   2.8500000000000001        2.8656813801951841E-003   8.9463602442619791E-005
   2.8550000000000000        2.8447940439606969E-003   8.2034657999156390E-005
   2.8599999999999999        2.8241239082533389E-003   7.5508247218216990E-005
   2.8650000000000002        2.8036574380031387E-003   7.8709987464364774E-005
   2.8700000000000001        2.7833812407815840E-003   8.7085237429063156E-005
   2.8750000000000000        2.7632875773522599E-003   9.8254408272281310E-005
   2.8799999999999999        2.7433761152763935E-003   1.0865934613156188E-004
   2.8850000000000002        2.7236470235227836E-003   1.1695421698486048E-004
   2.8900000000000001        2.7041004710602330E-003   1.2314106874025330E-004
   2.8950000000000000        2.6847366268575399E-003   1.2723733297413317E-004
   2.8999999999999999        2.6655556598835038E-003   1.2929409360586596E-004
   2.9050000000000002        2.6465577391069227E-003   1.2945048252853289E-004
   2.9100000000000001        2.6277430334965979E-003   1.2785942382067617E-004
   2.9150000000000000        2.6091117120213311E-003   1.2644717511692185E-004
   2.9199999999999999        2.5906639408437258E-003   1.2439651276825725E-004
   2.9250000000000003        2.5723991226339199E-003   1.2096127193406353E-004
   2.9300000000000002        2.5543148652689136E-003   1.1675897496556814E-004
   2.9350000000000001        2.5364085189608474E-003   1.1155948153169712E-004
   2.9399999999999999        2.5186774339218650E-003   1.0888397413523054E-004
   2.9449999999999998        2.5011189603641086E-003   1.0916694867193306E-004
   2.9500000000000002        2.4837304484997200E-003   1.0840347964860813E-004
   2.9550000000000001        2.4665092485408454E-003   1.0627549515886776E-004
   2.9600000000000000        2.4494527106996254E-003   1.0250207561650695E-004
   2.9649999999999999        2.4325581851882038E-003   9.8366089736063537E-005
   2.9700000000000002        2.4158230222187213E-003   9.2413941639332871E-005
   2.9750000000000001        2.3992445332199175E-003   8.5544651471274394E-005
   2.9800000000000000        2.3828197532128315E-003   7.8802952218782335E-005
   2.9849999999999999        2.3665455972230378E-003   7.3186126234119336E-005
   2.9900000000000002        2.3504189797886577E-003   6.9169893095556278E-005
   2.9950000000000001        2.3344368154478139E-003   6.6907833560787399E-005
   3.0000000000000000        2.3185960187386253E-003   6.6547359177302184E-005
   3.0049999999999999        2.3028935041992131E-003   6.7935582266596788E-005
   3.0100000000000002        2.2873261863676957E-003   7.0248905164326924E-005
   3.0150000000000001        2.2718909797821967E-003   7.2572869735905605E-005
   3.0200000000000000        2.2565847989808358E-003   7.4059465129667004E-005
   3.0249999999999999        2.2414045685480799E-003   7.4549327301689366E-005
   3.0300000000000002        2.2263481001718074E-003   7.4289698790541876E-005
   3.0350000000000001        2.2114147751176052E-003   7.3531299977986405E-005
   3.0400000000000000        2.1966041352844655E-003   7.2451222682892811E-005
   3.0449999999999999        2.1819157225713829E-003   7.1053461637971081E-005
   3.0500000000000003        2.1673490788773489E-003   6.9317098180641298E-005
   3.0550000000000002        2.1529037461013611E-003   6.7224354050601180E-005
   3.0600000000000001        2.1385792661424105E-003   6.4797013898084191E-005
   3.0649999999999999        2.1243751808994937E-003   6.2083916968071889E-005
   3.0700000000000003        2.1102910322716019E-003   6.1829814694117080E-005
   3.0750000000000002        2.0963263621577321E-003   6.7776373093519481E-005
   3.0800000000000001        2.0824804341020059E-003   7.2669366556416329E-005
   3.0850000000000000        2.0687483040906719E-003   7.6397064359268532E-005
   3.0899999999999999        2.0551217672255765E-003   7.8803112014442980E-005
   3.0950000000000002        2.0415925334526207E-003   7.9475274745706079E-005
   3.1000000000000001        2.0281523127177068E-003   7.7922476183401972E-005
   3.1050000000000000        2.0147928149667361E-003   7.5724044114637394E-005
   3.1099999999999999        2.0015057501456095E-003   7.0487576839142144E-005
   3.1150000000000002        1.9882828282002268E-003   6.4535958733299894E-005
   3.1200000000000001        1.9751157590764921E-003   5.6804038364343095E-005
   3.1250000000000000        1.9619962527203049E-003   4.8193633338488619E-005
   3.1299999999999999        1.9489160190775672E-003   3.9263013546629198E-005
   3.1350000000000002        1.9358678050486252E-003   3.6463821617479164E-005
   3.1400000000000001        1.9228534188527439E-003   3.3711011227860943E-005
   3.1450000000000000        1.9098793496175092E-003   3.1750112330503066E-005
   3.1499999999999999        1.8969521256144177E-003   3.2503251496679084E-005
   3.1550000000000002        1.8840782751149651E-003   3.3516349562524904E-005
   3.1600000000000001        1.8712643263906511E-003   3.4884098688864372E-005
   3.1650000000000000        1.8585168077129711E-003   3.7285577676737357E-005
   3.1699999999999999        1.8458422473534226E-003   3.9882992378123018E-005
   3.1750000000000003        1.8332471735835010E-003   4.2586315383659999E-005
   3.1800000000000002        1.8207381146747054E-003   4.5305850965078392E-005
   3.1850000000000001        1.8083215988985322E-003   4.7965269820546622E-005
   3.1899999999999999        1.7960037277292504E-003   5.0506311204422984E-005
   3.1950000000000003        1.7837867066234153E-003   5.2875817834029852E-005
   3.2000000000000002        1.7716706554677674E-003   5.5012830982607711E-005
   3.2050000000000001        1.7596556743925405E-003   5.6759250046705756E-005
   3.2100000000000000        1.7477418635279672E-003   5.7901812382523407E-005
   3.2149999999999999        1.7359293230042841E-003   5.8226622116602355E-005
   3.2200000000000002        1.7242181529517234E-003   5.7626239677813261E-005
   3.2250000000000001        1.7126084535005217E-003   5.6959657014082551E-005
   3.2300000000000000        1.7011003247809119E-003   5.7551977927069705E-005
   3.2349999999999999        1.6896938669231285E-003   5.7468919289733718E-005
   3.2400000000000002        1.6783891800574045E-003   5.6689337686672637E-005
   3.2450000000000001        1.6671863182476812E-003   5.5607223137108669E-005
   3.2500000000000000        1.6560845099140697E-003   5.8605260519979923E-005
   3.2549999999999999        1.6450822700294558E-003   6.2125040090305105E-005
   3.2600000000000002        1.6341780900899102E-003   6.4489249551478479E-005
   3.2650000000000001        1.6233704615915064E-003   6.5763993349816832E-005
   3.2700000000000000        1.6126578760303155E-003   6.6015961749695288E-005
   3.2749999999999999        1.6020388249024093E-003   6.5340689502907346E-005
   3.2800000000000002        1.5915117997038581E-003   6.3872281664672246E-005
   3.2850000000000001        1.5810752919307349E-003   6.1747195785101690E-005
   3.2900000000000000        1.5707277930791124E-003   5.9101282071140739E-005
   3.2949999999999999        1.5604677946450612E-003   5.6220452666183455E-005
   3.3000000000000003        1.5502937904488751E-003   5.3770377271263351E-005
   3.3050000000000002        1.5402047275754772E-003   5.1125514489665669E-005
   3.3100000000000001        1.5302005456741456E-003   4.8547331510600785E-005
   3.3149999999999999        1.5202813158391238E-003   4.6930851061578998E-005
   3.3200000000000003        1.5104471091646539E-003   4.5351846929776859E-005
   3.3250000000000002        1.5006979967449813E-003   4.3918459901706990E-005
   3.3300000000000001        1.4910340496743484E-003   4.2840655815534409E-005
   3.3350000000000000        1.4814553390469982E-003   4.2360497522975042E-005
   3.3399999999999999        1.4719619359571743E-003   4.2603369929280783E-005
   3.3450000000000002        1.4625539114991189E-003   4.3236728134821850E-005
   3.3500000000000001        1.4532313367670773E-003   4.4171020535172271E-005
   3.3550000000000000        1.4439942828552918E-003   4.6799985449762519E-005
   3.3599999999999999        1.4348427863746060E-003   4.9517093121709353E-005
   3.3650000000000002        1.4257765092219692E-003   5.1970029294114801E-005
   3.3700000000000001        1.4167948834101275E-003   5.3955079570671945E-005
   3.3750000000000000        1.4078973376199402E-003   5.5573107190580364E-005
   3.3799999999999999        1.3990833005322668E-003   5.6961408527376979E-005
   3.3850000000000002        1.3903522008279661E-003   5.8258866552429473E-005
   3.3900000000000001        1.3817034671878992E-003   5.9547637898548075E-005
   3.3950000000000000        1.3731365282929253E-003   6.0784188870134951E-005
   3.3999999999999999        1.3646508128239039E-003   6.1969415575441290E-005
   3.4050000000000002        1.3562457494616937E-003   6.3445472831619859E-005
   3.4100000000000001        1.3479207668871563E-003   6.4662285887933388E-005
   3.4150000000000000        1.3396752937811503E-003   6.5580422869604112E-005
   3.4199999999999999        1.3315093235132126E-003   6.6161567071041510E-005
   3.4250000000000003        1.3234251792470250E-003   6.6363759823415830E-005
   3.4300000000000002        1.3154257849096783E-003   6.6133612958569872E-005
   3.4350000000000001        1.3075140644289007E-003   6.5412685403708117E-005
   3.4399999999999999        1.2996929417324235E-003   6.4142530589140004E-005
   3.4450000000000003        1.2919653407479751E-003   6.2619805766729467E-005
   3.4500000000000002        1.2843341854032872E-003   6.0715542443801496E-005
   3.4550000000000001        1.2768023996260886E-003   5.8079340192834566E-005
   3.4600000000000000        1.2693729073441093E-003   5.4473908297901930E-005
   3.4649999999999999        1.2620486324850793E-003   4.9816445539147512E-005
   3.4700000000000002        1.2548324989767276E-003   4.4504575595303523E-005
   3.4750000000000001        1.2477274264504183E-003   4.0670922571459361E-005
   3.4800000000000000        1.2407325862680476E-003   3.9201713978135287E-005
   3.4849999999999999        1.2338365414413751E-003   3.9538682567582086E-005
   3.4900000000000002        1.2270259913333941E-003   3.9144262633991015E-005
   3.4950000000000001        1.2202876353070991E-003   3.7956199113315476E-005
   3.5000000000000000        1.2136081727254834E-003   3.6369967523449667E-005
   3.5049999999999999        1.2069743029515401E-003   3.4780172870974794E-005
   3.5100000000000002        1.2003727253482627E-003   3.3446362314929921E-005
   3.5150000000000001        1.1937901392786452E-003   3.2348043022103427E-005
   3.5200000000000000        1.1872132441056817E-003   3.1492922034406443E-005
   3.5249999999999999        1.1806287391923653E-003   3.1517639500688518E-005
   3.5300000000000002        1.1740233239016886E-003   3.2002158253161819E-005
   3.5350000000000001        1.1673836986685223E-003   3.2572017389747004E-005
   3.5400000000000000        1.1607015277207238E-003   3.3182807449967221E-005
   3.5449999999999999        1.1539848845454818E-003   3.3782982426648709E-005
   3.5500000000000003        1.1472452287672322E-003   3.4340409025039858E-005
   3.5550000000000002        1.1404940200104117E-003   3.4824252188419592E-005
   3.5600000000000001        1.1337427178994561E-003   3.5203639347741993E-005
   3.5649999999999999        1.1270027820588014E-003   3.5437747480310646E-005
   3.5700000000000003        1.1202856721128829E-003   3.5437536122250902E-005
   3.5750000000000002        1.1136028476861379E-003   3.5905036061950005E-005
   3.5800000000000001        1.1069657684030017E-003   3.7008327602949592E-005
   3.5850000000000000        1.1003858938879100E-003   3.8108145185058442E-005
   3.5899999999999999        1.0938746837653001E-003   3.9321040109125587E-005
   3.5950000000000002        1.0874435976596065E-003   3.9915749305032260E-005
   3.6000000000000001        1.0811025934579785E-003   4.0022298924491514E-005
   3.6050000000000000        1.0748514859693875E-003   3.9618327664328991E-005
   3.6099999999999999        1.0686858926176040E-003   3.8358267553661573E-005
   3.6150000000000002        1.0626014174499490E-003   3.7794967107930696E-005
   3.6200000000000001        1.0565936645137454E-003   3.8163728874700958E-005
   3.6250000000000000        1.0506582378563142E-003   3.8369294486639187E-005
   3.6299999999999999        1.0447907415249769E-003   3.9054079486849132E-005
   3.6350000000000002        1.0389867795670550E-003   3.9353839754754883E-005
   3.6400000000000001        1.0332419560298708E-003   3.9160402669739672E-005
   3.6450000000000000        1.0275518749607456E-003   3.8571930491720615E-005
   3.6499999999999999        1.0219121404070007E-003   3.7717822099128185E-005
   3.6550000000000002        1.0163183564159579E-003   3.7626129923749299E-005
   3.6600000000000001        1.0107661772541616E-003   3.7354059733963729E-005
   3.6650000000000000        1.0052531266284282E-003   3.6899714683938075E-005
   3.6699999999999999        9.9977910985294717E-004   3.6254231247931281E-005
   3.6750000000000003        9.9434418678087709E-004   3.5403932506670880E-005
   3.6800000000000002        9.8894841726537928E-004   3.4337531981042287E-005
   3.6850000000000001        9.8359186115961283E-004   3.3043788365008219E-005
   3.6899999999999999        9.7827457831673793E-004   3.1505225200660235E-005
   3.6950000000000003        9.7299662858991369E-004   3.1553678863082855E-005
   3.7000000000000002        9.6775807183230127E-004   3.1572571295588529E-005
   3.7050000000000001        9.6255896789705978E-004   3.2340600332852825E-005
   3.7100000000000000        9.5739937663734940E-004   3.3183865985316006E-005
   3.7149999999999999        9.5227935790632989E-004   3.3699418132797582E-005
   3.7200000000000002        9.4719897155716068E-004   3.5248269407606343E-005
   3.7250000000000001        9.4215819947980584E-004   3.7192872514926214E-005
   3.7300000000000000        9.3715644425756181E-004   3.8757351827541217E-005
   3.7349999999999999        9.3219284760483092E-004   3.9380043491499023E-005
   3.7400000000000002        9.2726654997908609E-004   3.9162561571622892E-005
   3.7450000000000001        9.2237669183780344E-004   3.8209127376670829E-005
   3.7500000000000000        9.1752241363845610E-004   3.6623839797768061E-005
   3.7549999999999999        9.1270285583851815E-004   3.4506968569743193E-005
   3.7600000000000002        9.0791715889546325E-004   3.3227958869203587E-005
   3.7650000000000001        9.0316446326676645E-004   3.1909577143341035E-005
   3.7700000000000000        8.9844390940990119E-004   3.0324254635866405E-005
   3.7749999999999999        8.9375463778234188E-004   2.8547779664551639E-005
   3.7800000000000002        8.8909578884156207E-004   2.6622011494737362E-005
   3.7850000000000001        8.8446650304503660E-004   2.4613637079004070E-005
   3.7900000000000000        8.7986598667420856E-004   2.2682339265499263E-005
   3.7949999999999999        8.7529371073812587E-004   2.0724527189991166E-005
   3.8000000000000003        8.7074921278761379E-004   2.0117269482588856E-005
   3.8050000000000002        8.6623203037349916E-004   2.1392344811127311E-005
   3.8100000000000001        8.6174170104660745E-004   2.2508348973539812E-005
   3.8149999999999999        8.5727776235776409E-004   2.3429263288648312E-005
   3.8200000000000003        8.5283975185779562E-004   2.4060609118834483E-005
   3.8250000000000002        8.4842720709752816E-004   2.4257329587107899E-005
   3.8300000000000001        8.4403966562778747E-004   2.3872786270234553E-005
   3.8350000000000000        8.3967666499939933E-004   2.3030204588092833E-005
   3.8399999999999999        8.3533774276318984E-004   2.1404018603253311E-005
   3.8450000000000002        8.3102243646998434E-004   2.0257369253081649E-005
   3.8500000000000001        8.2673028367060959E-004   1.8922751502762247E-005
   3.8550000000000000        8.2246082019399845E-004   1.7338325850177016E-005
   3.8599999999999999        8.1821357506609330E-004   1.5604033891903398E-005
   3.8650000000000002        8.1398807563297436E-004   1.5565030618060541E-005
   3.8700000000000001        8.0978384924072257E-004   1.6236099769448547E-005
   3.8750000000000000        8.0560042323541824E-004   1.6654191296497042E-005
   3.8799999999999999        8.0143732496314169E-004   1.6817636680571246E-005
   3.8850000000000002        7.9729408176997321E-004   1.6733941410762175E-005
   3.8900000000000001        7.9317022100199334E-004   1.6423544142857402E-005
   3.8950000000000000        7.8906527000528325E-004   1.5907858192878966E-005
   3.8999999999999999        7.8497875612592270E-004   1.5208296876851723E-005
   3.9050000000000002        7.8091020670999212E-004   1.4441700693003097E-005
   3.9100000000000001        7.7685914910357234E-004   1.5259133033771930E-005
   3.9150000000000000        7.7282511065274379E-004   1.6071321605111346E-005
   3.9199999999999999        7.6880772105437727E-004   1.6808022923352661E-005
   3.9250000000000003        7.6480733526524552E-004   1.7363372973080537E-005
   3.9300000000000002        7.6082462149489158E-004   1.7627519982882150E-005
   3.9350000000000001        7.5686024919430325E-004   1.7487091264871153E-005
   3.9399999999999999        7.5291488781446835E-004   1.6828714131161739E-005
   3.9450000000000003        7.4898920680637447E-004   1.5595636011098363E-005
   3.9500000000000002        7.4508387562101039E-004   1.3986311381319178E-005
   3.9550000000000001        7.4119956370936348E-004   1.2271066285395905E-005
   3.9600000000000000        7.3733694052242188E-004   1.2234703690099645E-005
   3.9650000000000003        7.3349667551117286E-004   1.3935874577120544E-005
   3.9700000000000002        7.2967943812660564E-004   1.5349982298613874E-005
   3.9750000000000001        7.2588589781970748E-004   1.6456912504580340E-005
   3.9800000000000000        7.2211672404146640E-004   1.7331567920367622E-005
   3.9849999999999999        7.1837257506436310E-004   1.8067453250041857E-005
   3.9900000000000002        7.1465372691385202E-004   1.8753567540859728E-005
   3.9950000000000001        7.1095998737219501E-004   1.9585698777117356E-005
   4.0000000000000000        7.0729113562159943E-004   2.0350286592562650E-005
   4.0049999999999999        7.0364695084427326E-004   2.0984904608941832E-005
   4.0099999999999998        7.0002721222242419E-004   2.1437887382186305E-005
   4.0149999999999997        6.9643169893826020E-004   2.1674114980637597E-005
   4.0200000000000005        6.9286019017398843E-004   2.1700997067508566E-005
   4.0250000000000004        6.8931246511181785E-004   2.1532545279980887E-005
   4.0300000000000002        6.8578830293395581E-004   2.1216856428373757E-005
   4.0350000000000001        6.8228748282261019E-004   2.0869056193084873E-005
   4.0400000000000000        6.7880978395998823E-004   2.0316573116929714E-005
   4.0449999999999999        6.7535498552829870E-004   1.9669913384027203E-005
   4.0499999999999998        6.7192286670974882E-004   1.8920790189844291E-005
   4.0549999999999997        6.6851322330364372E-004   1.8357067441932451E-005
   4.0600000000000005        6.6512596322427814E-004   1.7658928255871189E-005
   4.0650000000000004        6.6176104073621623E-004   1.6921383498966344E-005
   4.0700000000000003        6.5841841025097135E-004   1.6137288762355442E-005
   4.0750000000000002        6.5509802618005791E-004   1.5201734499875152E-005
   4.0800000000000001        6.5179984293498993E-004   1.4088088729499542E-005
   4.0850000000000000        6.4852381492728182E-004   1.2776440490478661E-005
   4.0899999999999999        6.4526989656844770E-004   1.1335983876526487E-005
   4.0949999999999998        6.4203804227000168E-004   9.8458040206023459E-006
   4.0999999999999996        6.3882820644345817E-004   8.3849961918818676E-006
   4.1050000000000004        6.3564034350033043E-004   7.0371665862511892E-006
   4.1100000000000003        6.3247440785213472E-004   5.9204929864021053E-006
   4.1150000000000002        6.2933035391038341E-004   5.5635242788931814E-006
   4.1200000000000001        6.2620813608538759E-004   5.2697274793043558E-006
   4.1250000000000000        6.2310765481526085E-004   5.0566766008700850E-006
   4.1299999999999999        6.2002861260265210E-004   4.9260217426635913E-006
   4.1349999999999998        6.1697066658710138E-004   5.2794378648705160E-006
   4.1399999999999997        6.1393347390815110E-004   5.8726451196751015E-006
   4.1450000000000005        6.1091669170534077E-004   6.6622821060151414E-006
   4.1500000000000004        6.0791997711821409E-004   7.8178325342557510E-006
   4.1550000000000002        6.0494298728631045E-004   8.9248076994412904E-006
   4.1600000000000001        6.0198537934917163E-004   9.9310819045310330E-006
   4.1650000000000000        5.9904681044633959E-004   1.0783204513774508E-005
   4.1699999999999999        5.9612693771735449E-004   1.1427724891423198E-005
   4.1749999999999998        5.9322541830175853E-004   1.2092830342534753E-005
   4.1799999999999997        5.9034190933909196E-004   1.3055765437028420E-005
   4.1850000000000005        5.8747606796889654E-004   1.4089026000976010E-005
   4.1900000000000004        5.8462755133126807E-004   1.5386403852389401E-005
   4.1950000000000003        5.8179608789595742E-004   1.6698520056048459E-005
   4.2000000000000002        5.7898167467453022E-004   1.7826176076010517E-005
   4.2050000000000001        5.7618437186368826E-004   1.8744767597818107E-005
   4.2100000000000000        5.7340423966013116E-004   1.9431689690161086E-005
   4.2149999999999999        5.7064133826056061E-004   1.9864337421726707E-005
   4.2199999999999998        5.6789572786167621E-004   2.0021790391084454E-005
   4.2249999999999996        5.6516746866017912E-004   1.9907624061195730E-005
   4.2300000000000004        5.6245662085277004E-004   1.9544166002744348E-005
   4.2350000000000003        5.5976324463614957E-004   1.8954235463030647E-005
   4.2400000000000002        5.5708740020701895E-004   1.8395581517224825E-005
   4.2450000000000001        5.5442914776207780E-004   1.7812864113624918E-005
   4.2500000000000000        5.5178854749802781E-004   1.6958291937611857E-005
   4.2549999999999999        5.4916565961156860E-004   1.5890540214166110E-005
   4.2599999999999998        5.4656054429940175E-004   1.4668292021563522E-005
   4.2649999999999997        5.4397319829350781E-004   1.3350228887134261E-005
   4.2700000000000005        5.4140314807052121E-004   1.1986613944965467E-005
   4.2750000000000004        5.3884970886227442E-004   1.0609269129982371E-005
   4.2800000000000002        5.3631219489394164E-004   9.2475871237962916E-006
   4.2850000000000001        5.3378992039069574E-004   7.9309606080195209E-006
   4.2900000000000000        5.3128219957771145E-004   6.6890282444144467E-006
   4.2949999999999999        5.2878834668016155E-004   5.5613710772686948E-006
   4.2999999999999998        5.2630767592322088E-004   4.8744575644784748E-006
   4.3049999999999997        5.2383950153206220E-004   4.8916994180026041E-006
   4.3100000000000005        5.2138313773185928E-004   4.9045995780510731E-006
   4.3150000000000004        5.1893789874778737E-004   4.9138013765996809E-006
   4.3200000000000003        5.1650309880501872E-004   5.3938026405382557E-006
   4.3250000000000002        5.1407805212872815E-004   6.2650080076370697E-006
   4.3300000000000001        5.1166207294408845E-004   7.2845039063485937E-006
   4.3350000000000000        5.0925448211543200E-004   8.4297352875080823E-006
   4.3399999999999999        5.0685492602403203E-004   9.6382008850530226E-006
   4.3449999999999998        5.0446351766176819E-004   1.0711533832441847E-005
   4.3500000000000005        5.0208040603038793E-004   1.1642558834335870E-005
   4.3550000000000004        4.9970574013164198E-004   1.2424698520652807E-005
   4.3600000000000003        4.9733966896727813E-004   1.3051460813934030E-005
   4.3650000000000002        4.9498234153904611E-004   1.3525584588854121E-005
   4.3700000000000001        4.9263390684869404E-004   1.3846866023521100E-005
   4.3750000000000000        4.9029451389797155E-004   1.4007040965537186E-005
   4.3799999999999999        4.8796431168862702E-004   1.3997838840489388E-005
   4.3849999999999998        4.8564344922240961E-004   1.3810855140433133E-005
   4.3899999999999997        4.8333207550106878E-004   1.3533662213907551E-005
   4.3950000000000005        4.8103033952635215E-004   1.3150434616471902E-005
   4.4000000000000004        4.7873839030001045E-004   1.2856112518533445E-005
   4.4050000000000002        4.7645637682379124E-004   1.2378521709458792E-005
   4.4100000000000001        4.7418444651728696E-004   1.1676309297523209E-005
   4.4150000000000000        4.7192273088764977E-004   1.0753130561201888E-005
   4.4199999999999999        4.6967135224274654E-004   9.8265464182104804E-006
   4.4249999999999998        4.6743043277863624E-004   8.8731959741740170E-006
   4.4299999999999997        4.6520009469137944E-004   7.8615461642528870E-006
   4.4350000000000005        4.6298046017703465E-004   6.8244505031627703E-006
   4.4400000000000004        4.6077165143166329E-004   5.8254702686345730E-006
   4.4450000000000003        4.5857379065132386E-004   4.9526092620863276E-006
   4.4500000000000002        4.5638700003207698E-004   4.8174344444950864E-006
   4.4550000000000001        4.5421140176998153E-004   4.8192567483452227E-006
   4.4600000000000000        4.5204711806109775E-004   4.8125051782200914E-006
   4.4649999999999999        4.4989427110148577E-004   4.8608634321293197E-006
   4.4699999999999998        4.4775298308720457E-004   5.8098331864373898E-006
   4.4750000000000005        4.4562337621431428E-004   6.9564023280878568E-006
   4.4800000000000004        4.4350557267887466E-004   8.1836180782119154E-006
   4.4850000000000003        4.4139971561445770E-004   9.3762154449862460E-006
   4.4900000000000002        4.3930608871313643E-004   1.0594996389486435E-005
   4.4950000000000001        4.3722503351455752E-004   1.2049543655570899E-005
   4.5000000000000000        4.3515689173738632E-004   1.3356625934673246E-005
   4.5049999999999999        4.3310200510028975E-004   1.4515530531094688E-005
   4.5099999999999998        4.3106071532193323E-004   1.5540235811760774E-005
   4.5149999999999997        4.2903336412098363E-004   1.6546303529064446E-005
   4.5200000000000005        4.2702029321610592E-004   1.7408331297503706E-005
   4.5250000000000004        4.2502184432596774E-004   1.8066821167885222E-005
   4.5300000000000002        4.2303835916923416E-004   1.8417398393553942E-005
   4.5350000000000001        4.2107017946457163E-004   1.8413384086524577E-005
   4.5400000000000000        4.1911764693064674E-004   1.8036675812706932E-005
   4.5449999999999999        4.1718110328612475E-004   1.7301068450542166E-005
   4.5499999999999998        4.1526089024967262E-004   1.6220944073529751E-005
   4.5549999999999997        4.1335734953995578E-004   1.4832712791217376E-005
   4.5600000000000005        4.1147076057453628E-004   1.3671346580149926E-005
   4.5650000000000004        4.0960081791610413E-004   1.2346576771334842E-005
   4.5700000000000003        4.0774689592261795E-004   1.0988840672346918E-005
   4.5750000000000002        4.0590836568048282E-004   9.7364016781890180E-006
   4.5800000000000001        4.0408459827610496E-004   8.7275231838661164E-006
   4.5850000000000000        4.0227496479588933E-004   8.1007134537142188E-006
   4.5899999999999999        4.0047883632624221E-004   7.9234724825607379E-006
   4.5949999999999998        3.9869558395356868E-004   8.1002423693136722E-006
   4.6000000000000005        3.9692457876427457E-004   8.5148110726175359E-006
   4.6050000000000004        3.9516519184476561E-004   9.0509665511181981E-006
   4.6100000000000003        3.9341679428144742E-004   9.7765767153181566E-006
   4.6150000000000002        3.9167875716072584E-004   1.0445329165394092E-005
   4.6200000000000001        3.8995045156900600E-004   1.1024606967702981E-005
   4.6250000000000000        3.8823124859269407E-004   1.1533902242733907E-005
   4.6299999999999999        3.8652051931819506E-004   1.1992707110978172E-005
   4.6349999999999998        3.8481764506409245E-004   1.2420497798381041E-005
   4.6399999999999997        3.8312241438093192E-004   1.2823563237440055E-005
   4.6450000000000005        3.8143515036442356E-004   1.3168045112414977E-005
   4.6500000000000004        3.7975621239723861E-004   1.3412417843137016E-005
   4.6550000000000002        3.7808595986204858E-004   1.3515155849434454E-005
   4.6600000000000001        3.7642475214152412E-004   1.3474730933875898E-005
   4.6650000000000000        3.7477294861833698E-004   1.3240630723762960E-005
   4.6699999999999999        3.7313090867515780E-004   1.2813604059810771E-005
   4.6749999999999998        3.7149899169465841E-004   1.2245611075581170E-005
   4.6799999999999997        3.6987755705950948E-004   1.1588613671077101E-005
   4.6850000000000005        3.6826696415238213E-004   1.0894573746302754E-005
   4.6900000000000004        3.6666757235594854E-004   1.0212813484996111E-005
   4.6950000000000003        3.6507974105287898E-004   9.5727133571122140E-006
   4.7000000000000002        3.6350382962584534E-004   8.9945725927410868E-006
   4.7050000000000001        3.6194019745751816E-004   8.4986459363195813E-006
   4.7100000000000000        3.6038920393056934E-004   8.1051881322822725E-006
   4.7149999999999999        3.5885113895780710E-004   8.2898837246135355E-006
   4.7199999999999998        3.5732582902719420E-004   8.7808219449471165E-006
   4.7250000000000005        3.5581291098824057E-004   9.2035000949450014E-006
   4.7300000000000004        3.5431202112147140E-004   9.5548962708966894E-006
   4.7350000000000003        3.5282279570740977E-004   9.8319891451314925E-006
   4.7400000000000002        3.5134487102658020E-004   1.0031757389978397E-005
   4.7450000000000001        3.4987788335950600E-004   1.0151765745652615E-005
   4.7500000000000000        3.4842146898671173E-004   1.0194920187893810E-005
   4.7549999999999999        3.4697526418872078E-004   1.0166982144197280E-005
   4.7599999999999998        3.4553890524605742E-004   1.0073739970470948E-005
   4.7649999999999997        3.4411202843924579E-004   9.9209820226220337E-006
   4.7700000000000005        3.4269427004880905E-004   9.7139137664036955E-006
   4.7750000000000004        3.4128526635527224E-004   9.4439003027798479E-006
   4.7800000000000002        3.3988465363915852E-004   9.0882209375836901E-006
   4.7850000000000001        3.3849206818099234E-004   8.8406272272129613E-006
   4.7900000000000000        3.3710714626240151E-004   8.4478894880036202E-006
   4.7949999999999999        3.3572955918660300E-004   7.8260578248306469E-006
   4.7999999999999998        3.3435910529739786E-004   7.0456050621158189E-006
   4.8049999999999997        3.3299561173590953E-004   6.4867428528921469E-006
   4.8100000000000005        3.3163890564326029E-004   5.9668450941405987E-006
   4.8150000000000004        3.3028881416057395E-004   5.6196829027173952E-006
   4.8200000000000003        3.2894516442897275E-004   5.3392703904799554E-006
   4.8250000000000002        3.2760778358958005E-004   5.2444799223674236E-006
   4.8300000000000001        3.2627649878351836E-004   5.2372873016610900E-006
   4.8350000000000000        3.2495113715191084E-004   5.2747648780506981E-006
   4.8399999999999999        3.2363152583588065E-004   5.3267388578691973E-006
   4.8449999999999998        3.2231749197655024E-004   5.3984096106051913E-006
   4.8500000000000005        3.2100886271504276E-004   5.6090474848465195E-006
   4.8550000000000004        3.1970546519248115E-004   5.8337757133706636E-006
   4.8600000000000003        3.1840712654998858E-004   6.0748316571603033E-006
   4.8650000000000002        3.1711367392868748E-004   6.2918357918484479E-006
   4.8700000000000001        3.1582493446970130E-004   6.5013827080920078E-006
   4.8750000000000000        3.1454073914430005E-004   6.7162232961600265E-006
   4.8799999999999999        3.1326093454056716E-004   6.9228503077115294E-006
   4.8849999999999998        3.1198537122626986E-004   7.1676234783854369E-006
   4.8899999999999997        3.1071389976917730E-004   7.3666258619269781E-006
   4.8950000000000005        3.0944637073705749E-004   7.4911238478715604E-006
   4.9000000000000004        3.0818263469768015E-004   7.5186611904776721E-006
   4.9050000000000002        3.0692254221881325E-004   7.4538950625967237E-006
   4.9100000000000001        3.0566594386822576E-004   7.3198821317925142E-006
   4.9150000000000000        3.0441269021368660E-004   7.2810680449491108E-006
   4.9199999999999999        3.0316263182296406E-004   7.2256609550420264E-006
   4.9249999999999998        3.0191561926382732E-004   7.0078728759441142E-006
   4.9299999999999997        3.0067150310404461E-004   6.7442134593184060E-006
   4.9350000000000005        2.9943013391138491E-004   6.6831891044201691E-006
   4.9400000000000004        2.9819136225361692E-004   6.5921594818688805E-006
   4.9450000000000003        2.9695503869850963E-004   6.5293363184133497E-006
   4.9500000000000002        2.9572101381383119E-004   6.6087817300391149E-006
   4.9550000000000001        2.9448918720019365E-004   6.8075598154634671E-006
   4.9600000000000000        2.9325994465207654E-004   7.0141375793438703E-006
   4.9649999999999999        2.9203394994182190E-004   7.2026164147258385E-006
   4.9699999999999998        2.9081187010612141E-004   7.3470820464485156E-006
   4.9750000000000005        2.8959437218166733E-004   7.4843194737450234E-006
   4.9800000000000004        2.8838212320515160E-004   7.5309749996291058E-006
   4.9850000000000003        2.8717579021326632E-004   7.4536678427028903E-006
   4.9900000000000002        2.8597604024270372E-004   7.3920475414292891E-006
   4.9950000000000001        2.8478354033015544E-004   7.2413326242662997E-006
   5.0000000000000000        2.8359895751231388E-004   7.0139235860473717E-006
   5.0049999999999999        2.8242295882587070E-004   6.7316092237611203E-006
   5.0099999999999998        2.8125621130751832E-004   6.4167056754061585E-006
   5.0149999999999997        2.8009938199394837E-004   6.0904402618152764E-006
   5.0200000000000005        2.7895313792185305E-004   5.7526594705830498E-006
   5.0250000000000004        2.7781814612792447E-004   5.3966291713921917E-006
   5.0300000000000002        2.7669507364885479E-004   5.0156148000285732E-006
   5.0350000000000001        2.7558458604764043E-004   4.7591939065150983E-006
   5.0400000000000000        2.7448695598198981E-004   4.5133888537430850E-006
   5.0449999999999999        2.7340153621556055E-004   4.2953041936717967E-006
   5.0499999999999998        2.7232754804963735E-004   4.2484261062416444E-006
   5.0549999999999997        2.7126421278550396E-004   4.4448270950281951E-006
   5.0600000000000005        2.7021075172444469E-004   4.7241925435776030E-006
   5.0650000000000004        2.6916638616774437E-004   5.1973383904453012E-006
   5.0700000000000003        2.6813033741668655E-004   5.3786288313914196E-006
   5.0750000000000002        2.6710182677255597E-004   5.3115395606048851E-006
   5.0800000000000001        2.6608007553663649E-004   5.0681467988554605E-006
   5.0850000000000000        2.6506430501021264E-004   4.7205267773138765E-006
   5.0899999999999999        2.6405373649456834E-004   4.5795988405477315E-006
   5.0949999999999998        2.6304759129098815E-004   4.4405577184186804E-006
   5.1000000000000005        2.6204509070075585E-004   4.2921974592992156E-006
   5.1050000000000004        2.6104545602515639E-004   4.1077272862838701E-006
   5.1100000000000003        2.6004790856547341E-004   3.9206499468264237E-006
   5.1150000000000002        2.5905166962299149E-004   3.8854554493751754E-006
   5.1200000000000001        2.5805597202865319E-004   3.8262647976396126E-006
   5.1250000000000000        2.5706048712761069E-004   3.7867002234948902E-006
   5.1299999999999999        2.5606545036083953E-004   3.8182098925444220E-006
   5.1349999999999998        2.5507113431568065E-004   3.7978746872620100E-006
   5.1399999999999997        2.5407781157947502E-004   3.7127092267405493E-006
   5.1450000000000005        2.5308575473956295E-004   3.5735421072344157E-006
   5.1500000000000004        2.5209523638328586E-004   3.4942198458000838E-006
   5.1550000000000002        2.5110652909798398E-004   3.6974161293886940E-006
   5.1600000000000001        2.5011990547099851E-004   3.8947840362879333E-006
   5.1650000000000000        2.4913563808966980E-004   4.0169042908308797E-006
   5.1699999999999999        2.4815399954133900E-004   4.1927354022375631E-006
   5.1749999999999998        2.4717526241334651E-004   4.1377838477007003E-006
   5.1799999999999997        2.4619969929303353E-004   3.8636959586596260E-006
   5.1850000000000005        2.4522758276774025E-004   3.7465291364872856E-006
   5.1900000000000004        2.4425918542480819E-004   3.5283474108380370E-006
   5.1950000000000003        2.4329477985157754E-004   3.2326012962934493E-006
   5.2000000000000002        2.4233463863538947E-004   2.8827413074336008E-006
   5.2050000000000001        2.4137903137664698E-004   2.6227305486751053E-006
   5.2100000000000000        2.4042808829730948E-004   2.6203147304386767E-006
   5.2149999999999999        2.3948174382211032E-004   2.6142424425076784E-006
   5.2199999999999998        2.3853991769486738E-004   2.6049791490964018E-006
   5.2250000000000005        2.3760252965939914E-004   2.5929903144189482E-006
   5.2300000000000004        2.3666949945952388E-004   2.5787414026901510E-006
   5.2350000000000003        2.3574074683906004E-004   2.5626978781235425E-006
   5.2400000000000002        2.3481619154182558E-004   2.5453252049341185E-006
   5.2450000000000001        2.3389575331163911E-004   2.5270888473354655E-006
   5.2500000000000000        2.3297935189231855E-004   2.5084542695424168E-006
   5.2549999999999999        2.3206690702768257E-004   2.4898520956805504E-006
   5.2599999999999998        2.3115833846154910E-004   2.4714021017447068E-006
   5.2649999999999997        2.3025356593773670E-004   2.4530607257949692E-006
   5.2700000000000005        2.2935250920006324E-004   2.5310439285699897E-006
   5.2750000000000004        2.2845508799234759E-004   2.8394974438433643E-006
   5.2800000000000002        2.2756122205840759E-004   3.1214108895622015E-006
   5.2850000000000001        2.2667083114206167E-004   3.3719841539556824E-006
   5.2900000000000000        2.2578383501082333E-004   3.5886883845792454E-006
   5.2949999999999999        2.2490021398140895E-004   3.7767357345938938E-006
   5.2999999999999998        2.2402013980789314E-004   3.9369201881144921E-006
   5.3049999999999997        2.2314382198729868E-004   4.0693793039504086E-006
   5.3100000000000005        2.2227147001664880E-004   4.4651429983410249E-006
   5.3150000000000004        2.2140329339296650E-004   4.8462982827739696E-006
   5.3200000000000003        2.2053950161327510E-004   5.0576015418844083E-006
   5.3250000000000002        2.1968030417459730E-004   5.1124004984299263E-006
   5.3300000000000001        2.1882591057395648E-004   5.0490118146931840E-006
   5.3350000000000000        2.1797653030837541E-004   4.9061150785694189E-006
   5.3399999999999999        2.1713237287487747E-004   4.7223898779546276E-006
   5.3449999999999998        2.1629364777048541E-004   4.5365052040741301E-006
   5.3500000000000005        2.1546056449222247E-004   4.3811344815627648E-006
   5.3550000000000004        2.1463333253711171E-004   4.3221317792926819E-006
   5.3600000000000003        2.1381216140217618E-004   4.2652646439586984E-006
   5.3650000000000002        2.1299726058443910E-004   4.2112845964434212E-006
   5.3700000000000001        2.1218883958092327E-004   4.1609431576295115E-006
   5.3750000000000000        2.1138710788865203E-004   4.1541007547906067E-006
   5.3799999999999999        2.1059226234950470E-004   4.1653251125022255E-006
   5.3849999999999998        2.0980424073907932E-004   4.1566581917984056E-006
   5.3899999999999997        2.0902273838913931E-004   4.1249621940521528E-006
   5.3950000000000005        2.0824744130537831E-004   4.0671086467064456E-006
   5.4000000000000004        2.0747803549348977E-004   3.9799690772041811E-006
   5.4050000000000002        2.0671420695916729E-004   4.0771385423734913E-006
   5.4100000000000001        2.0595564170810410E-004   4.2486455389215160E-006
   5.4150000000000000        2.0520202574599388E-004   4.4103788059912338E-006
   5.4199999999999999        2.0445304507852986E-004   4.5466261637203413E-006
   5.4249999999999998        2.0370838571140580E-004   4.6416754322466439E-006
   5.4299999999999997        2.0296773365031484E-004   4.6798144317084346E-006
   5.4350000000000005        2.0223077490095061E-004   4.6455871732951003E-006
   5.4400000000000004        2.0149719546900659E-004   4.5350684621187965E-006
   5.4450000000000003        2.0076668136017622E-004   4.3595407036083555E-006
   5.4500000000000002        2.0003891858015312E-004   4.1312323177119614E-006
   5.4550000000000001        1.9931359313463048E-004   3.8623717243785848E-006
   5.4600000000000000        1.9859039102930202E-004   3.7137690452594371E-006
   5.4649999999999999        1.9786899826986095E-004   3.9199304398608603E-006
   5.4699999999999998        1.9714912363589650E-004   4.1049769919622393E-006
   5.4750000000000005        1.9643070615058670E-004   4.2523074111204843E-006
   5.4800000000000004        1.9571381848640189E-004   4.3653031711936242E-006
   5.4850000000000003        1.9499853496050425E-004   4.4473441013473576E-006
   5.4900000000000002        1.9428492989005650E-004   4.5018100307467866E-006
   5.4950000000000001        1.9357307759222092E-004   4.5312078733856880E-006
   5.5000000000000000        1.9286305238416031E-004   4.5765248129183886E-006
   5.5049999999999999        1.9215492858303690E-004   4.5803921410369412E-006
   5.5099999999999998        1.9144878050601332E-004   4.5266581956579467E-006
   5.5149999999999997        1.9074468247025226E-004   4.4033985069625821E-006
   5.5200000000000005        1.9004270879291585E-004   4.1986886051328378E-006
   5.5250000000000004        1.8934293379116709E-004   3.9024904679217740E-006
   5.5300000000000002        1.8864543178216813E-004   3.5338771749614186E-006
   5.5350000000000001        1.8795027708308175E-004   3.1347926301460215E-006
   5.5400000000000000        1.8725754401107021E-004   3.2152180790442865E-006
   5.5449999999999999        1.8656730688329626E-004   3.3829963323355253E-006
   5.5499999999999998        1.8587964001692220E-004   3.5294992416769970E-006
   5.5549999999999997        1.8519461772911077E-004   3.6456688201423452E-006
   5.5600000000000005        1.8451231223312999E-004   3.7410345462869502E-006
   5.5650000000000004        1.8383276624046966E-004   3.8642145509666626E-006
   5.5700000000000003        1.8315600072337903E-004   3.9830946569612978E-006
   5.5750000000000002        1.8248203614823513E-004   4.0813623794099983E-006
   5.5800000000000001        1.8181089298141453E-004   4.1579740334094244E-006
   5.5850000000000000        1.8114259168929418E-004   4.2110276829331798E-006
   5.5899999999999999        1.8047715273825096E-004   4.2340889907943754E-006
   5.5949999999999998        1.7981459659466149E-004   4.2281297901745397E-006
   5.6000000000000005        1.7915494372490264E-004   4.1959124438922487E-006
   5.6050000000000004        1.7849821459535128E-004   4.1401993147661866E-006
   5.6100000000000003        1.7784442967238432E-004   4.0637527656149023E-006
   5.6150000000000002        1.7719360942237828E-004   3.9906048214766415E-006
   5.6200000000000001        1.7654577431171027E-004   4.0095416607450335E-006
   5.6250000000000000        1.7590094480675683E-004   3.9993202841868405E-006
   5.6299999999999999        1.7525914137389502E-004   3.9593119310832249E-006
   5.6349999999999998        1.7462038447950141E-004   3.8888878407160538E-006
   5.6399999999999997        1.7398469458995301E-004   3.7874192523668689E-006
   5.6450000000000005        1.7335209217162631E-004   3.6542758883750142E-006
   5.6500000000000004        1.7272259743531521E-004   3.4903290067045119E-006
   5.6550000000000002        1.7209620059475663E-004   3.4302541764888157E-006
   5.6600000000000001        1.7147283409779437E-004   3.4467909604976674E-006
   5.6650000000000000        1.7085242382360946E-004   3.5030231427752093E-006
   5.6699999999999999        1.7023489565138331E-004   3.5650045935740806E-006
   5.6749999999999998        1.6962017546029730E-004   3.6338858011332464E-006
   5.6799999999999997        1.6900818912953252E-004   3.7108169806637336E-006
   5.6850000000000005        1.6839886253827032E-004   3.7951212355706414E-006
   5.6900000000000004        1.6779212156569200E-004   3.8799405592954952E-006
   5.6950000000000003        1.6718789209097895E-004   3.9571111459525926E-006
   5.7000000000000002        1.6658609999331225E-004   4.0184691896566645E-006
   5.7050000000000001        1.6598667115187335E-004   4.0558508845223065E-006
   5.7100000000000000        1.6538953144584336E-004   4.0610924246641141E-006
   5.7149999999999999        1.6479460675440378E-004   4.0276719649051402E-006
   5.7199999999999998        1.6420182295673563E-004   3.9586688714448085E-006
   5.7250000000000005        1.6361110593202035E-004   3.8606420749276026E-006
   5.7300000000000004        1.6302238155943918E-004   3.7401553498653923E-006
   5.7350000000000003        1.6243557571817352E-004   4.1420655601031111E-006
   5.7400000000000002        1.6185061428740445E-004   4.6733319140051111E-006
   5.7450000000000001        1.6126743073281426E-004   5.1793953216050536E-006
   5.7500000000000000        1.6068606707875187E-004   5.6359818347817266E-006
   5.7549999999999999        1.6010664645298519E-004   6.0184176892576072E-006
   5.7599999999999998        1.5952929393198677E-004   6.3020271720504119E-006
   5.7649999999999997        1.5895413459222877E-004   6.4621345701780194E-006
   5.7700000000000005        1.5838129351018361E-004   6.4742127509244277E-006
   5.7750000000000004        1.5781089576232367E-004   6.3309124845053837E-006
   5.7800000000000002        1.5724306642512137E-004   6.0634523475614258E-006
   5.7850000000000001        1.5667793057504885E-004   5.7293550919541847E-006
   5.7900000000000000        1.5611561328857869E-004   5.3644179487949829E-006
   5.7949999999999999        1.5555623964218300E-004   4.9796753997971869E-006
   5.7999999999999998        1.5499993471233435E-004   4.6142981976479507E-006
   5.8049999999999997        1.5444682357550486E-004   4.3222981909010522E-006
   5.8100000000000005        1.5389703130816698E-004   4.0381509087176689E-006
   5.8150000000000004        1.5335068298679306E-004   3.7705672439549863E-006
   5.8200000000000003        1.5280790368785545E-004   3.5508350990555047E-006
   5.8250000000000002        1.5226881848782661E-004   3.3361092633249197E-006
   5.8300000000000001        1.5173355246317864E-004   3.1113185522944648E-006
   5.8350000000000000        1.5120223069038411E-004   2.8616361693895725E-006
   5.8399999999999999        1.5067496629703374E-004   2.5807668639331869E-006
   5.8449999999999998        1.5015174336362373E-004   2.4737063441992101E-006
   5.8500000000000005        1.4963246716857977E-004   2.4031058815040011E-006
   5.8550000000000004        1.4911704186331505E-004   2.3625336120240356E-006
   5.8600000000000003        1.4860537159924213E-004   2.4766977175330628E-006
   5.8650000000000002        1.4809736052777406E-004   2.5951790551899032E-006
   5.8700000000000001        1.4759291280032346E-004   2.7108886006020963E-006
   5.8750000000000000        1.4709193256830336E-004   2.8186203743117352E-006
   5.8799999999999999        1.4659432398312643E-004   2.9154648848734167E-006
   5.8849999999999998        1.4609999119620566E-004   2.9986519405131719E-006
   5.8899999999999997        1.4560883835895374E-004   3.0961671876030483E-006
   5.8950000000000005        1.4512076962278349E-004   3.2110549290056598E-006
   5.9000000000000004        1.4463568913910800E-004   3.2918099342631234E-006
   5.9050000000000002        1.4415350105933985E-004   3.3339133133139780E-006
   5.9100000000000001        1.4367410953489208E-004   3.3398256576535647E-006
   5.9150000000000000        1.4319741871717732E-004   3.3131796335308559E-006
   5.9199999999999999        1.4272333275760859E-004   3.2576079071943093E-006
   5.9249999999999998        1.4225175580759856E-004   3.2008907372824591E-006
   5.9299999999999997        1.4178259201856022E-004   3.2788437366518394E-006
   5.9350000000000005        1.4131574547178092E-004   3.2575127918327588E-006
   5.9400000000000004        1.4085111844078764E-004   3.1580391607275978E-006
   5.9450000000000003        1.4038861127595544E-004   3.0305881063420303E-006
   5.9500000000000002        1.3992812423442875E-004   2.8862897888075193E-006
   5.9550000000000001        1.3946955757335167E-004   2.7152715913143289E-006
   5.9600000000000000        1.3901281154986864E-004   2.5487359488725119E-006
   5.9649999999999999        1.3855778642112376E-004   2.4827152373227044E-006
   5.9699999999999998        1.3810438244426138E-004   2.4147342955849833E-006
   5.9750000000000005        1.3765249987642575E-004   2.3447449605156552E-006
   5.9800000000000004        1.3720203897476117E-004   2.2727288232388424E-006
   5.9850000000000003        1.3675289999641197E-004   2.1986674748787215E-006
   5.9900000000000002        1.3630498319852226E-004   2.1225425065593876E-006
   5.9950000000000001        1.3585818883823646E-004   2.0662963085629760E-006
   6.0000000000000000        1.3541241717269869E-004   2.0000130435361078E-006
   6.0049999999999999        1.3496756845905337E-004   1.9283089425955449E-006
   6.0099999999999998        1.3452354295444461E-004   1.8699497222347393E-006
   6.0150000000000006        1.3408024091601678E-004   1.8619362242376766E-006
   6.0200000000000005        1.3363756260091411E-004   1.8579821971332971E-006
   6.0250000000000004        1.3319540826628096E-004   1.8864176876006410E-006
   6.0300000000000002        1.3275367816926144E-004   1.9948435949834005E-006
   6.0350000000000001        1.3231230845223149E-004   2.1172375018967777E-006
   6.0400000000000000        1.3187139030631733E-004   2.2467717509122727E-006
   6.0449999999999999        1.3143105678875132E-004   2.3765768184956428E-006
   6.0499999999999998        1.3099144095742420E-004   2.4997831804544803E-006
   6.0549999999999997        1.3055267587022644E-004   2.6095220060600290E-006
   6.0600000000000005        1.3011489458504880E-004   2.7011606308220118E-006
   6.0650000000000004        1.2967823015978193E-004   2.7808068047477364E-006
   6.0700000000000003        1.2924281565231656E-004   2.8423515465050386E-006
   6.0750000000000002        1.2880878412054319E-004   2.8873233296715503E-006
   6.0800000000000001        1.2837626862235258E-004   2.9172506278241713E-006
   6.0850000000000000        1.2794540221563531E-004   2.9336619145405333E-006
   6.0899999999999999        1.2751631795828212E-004   2.9380777701686598E-006
   6.0949999999999998        1.2708914890818352E-004   2.9315930875010293E-006
   6.1000000000000005        1.2666402812323024E-004   2.9144970497135825E-006
   6.1050000000000004        1.2624108866131296E-004   2.8970821240211213E-006
   6.1100000000000003        1.2582046358032242E-004   2.9003988773537704E-006
   6.1150000000000002        1.2540228593814904E-004   2.9142765636158870E-006
   6.1200000000000001        1.2498668879268361E-004   2.9013388773827301E-006
   6.1250000000000000        1.2457380520181687E-004   2.8574026092552233E-006
   6.1299999999999999        1.2416376800671337E-004   2.7867337447439291E-006
   6.1349999999999998        1.2375664703955219E-004   2.6995031609910037E-006
   6.1400000000000006        1.2335236207133634E-004   2.6372505818711661E-006
   6.1450000000000005        1.2295081101337487E-004   2.6192123874742084E-006
   6.1500000000000004        1.2255189177697622E-004   2.5985258658889245E-006
   6.1550000000000002        1.2215550227344933E-004   2.5805042109684610E-006
   6.1600000000000001        1.2176154041410270E-004   2.5701557410543006E-006
   6.1650000000000000        1.2136990411024522E-004   2.5654805057394726E-006
   6.1699999999999999        1.2098049127318546E-004   2.6192135437602942E-006
   6.1749999999999998        1.2059319981423230E-004   2.6756646893778087E-006
   6.1799999999999997        1.2020792764469431E-004   2.7373149734503547E-006
   6.1850000000000005        1.1982457267588025E-004   2.8129061825392843E-006
   6.1900000000000004        1.1944303281909888E-004   2.8591758893877520E-006
   6.1950000000000003        1.1906320598565889E-004   2.8710222929552898E-006
   6.2000000000000002        1.1868499008686908E-004   2.8519914782218199E-006
   6.2050000000000001        1.1830828303403801E-004   2.8061180039322278E-006
   6.2100000000000000        1.1793298273847456E-004   2.7374364288313178E-006
   6.2149999999999999        1.1755898711148730E-004   2.6725182869283395E-006
   6.2199999999999998        1.1718619406438510E-004   2.7265474562480327E-006
   6.2250000000000005        1.1681450150847645E-004   2.7700552164103715E-006
   6.2300000000000004        1.1644380736561017E-004   2.8008842122173881E-006
   6.2350000000000003        1.1607403598615618E-004   2.8170851469783186E-006
   6.2400000000000002        1.1570519514674874E-004   2.8166313809962270E-006
   6.2450000000000001        1.1533730904520025E-004   2.7974798533957816E-006
   6.2500000000000000        1.1497040187932339E-004   2.7575875033015562E-006
   6.2549999999999999        1.1460449784693055E-004   2.6978140356647540E-006
   6.2599999999999998        1.1423962114583441E-004   2.7027147299843462E-006
   6.2650000000000006        1.1387579597384728E-004   2.6812801117477450E-006
   6.2700000000000005        1.1351304652878191E-004   2.6444501408975354E-006
   6.2750000000000004        1.1315139700845083E-004   2.6409322186511517E-006
   6.2800000000000002        1.1279087161066642E-004   2.6349244702214330E-006
   6.2850000000000001        1.1243149453324139E-004   2.6193863225377855E-006
   6.2900000000000000        1.1207328997398811E-004   2.5972390097540074E-006
   6.2949999999999999        1.1171628213071924E-004   2.5712094746814155E-006
   6.2999999999999998        1.1136049520124720E-004   2.5421780318008667E-006
   6.3049999999999997        1.1100595338338465E-004   2.5100039418222660E-006
   6.3100000000000005        1.1065268087494392E-004   2.4745356892577267E-006
   6.3150000000000004        1.1030070187373781E-004   2.4356217586191044E-006
   6.3200000000000003        1.0995004057757867E-004   2.3931106344184854E-006
   6.3250000000000002        1.0960072118427913E-004   2.4752243470809848E-006
   6.3300000000000001        1.0925276789165162E-004   2.6314125342427375E-006
   6.3350000000000000        1.0890620281328692E-004   2.7837690529478471E-006
   6.3399999999999999        1.0856102476006462E-004   2.9176303185585368E-006
   6.3449999999999998        1.0821721793735447E-004   3.0258037114802545E-006
   6.3500000000000005        1.0787476632564791E-004   3.1010968369965476E-006
   6.3550000000000004        1.0753365390543641E-004   3.1363173003913432E-006
   6.3600000000000003        1.0719386465721153E-004   3.1246447024401347E-006
   6.3650000000000002        1.0685538256146458E-004   3.0672630277712515E-006
   6.3700000000000001        1.0651819159868719E-004   2.9732523860386228E-006
   6.3750000000000000        1.0618227574937069E-004   2.8600361932186387E-006
   6.3799999999999999        1.0584761899400666E-004   2.7369802450672820E-006
   6.3849999999999998        1.0551420531308648E-004   2.6063224194428509E-006
   6.3900000000000006        1.0518201868710165E-004   2.4767804905597769E-006
   6.3950000000000005        1.0485104309654366E-004   2.4128392668516704E-006
   6.4000000000000004        1.0452126252190403E-004   2.3572828809832367E-006
   6.4050000000000002        1.0419266094367411E-004   2.3088148901813805E-006
   6.4100000000000001        1.0386522234234550E-004   2.2667258451962934E-006
   6.4150000000000000        1.0353893069840953E-004   2.2303062967787634E-006
   6.4199999999999999        1.0321376999235776E-004   2.1988467956794564E-006
   6.4249999999999998        1.0288972420468169E-004   2.1716370204385180E-006
   6.4299999999999997        1.0256677731587269E-004   2.1476663153639867E-006
   6.4350000000000005        1.0224491330642228E-004   2.1256813573463821E-006
   6.4400000000000004        1.0192411811508847E-004   2.1046620460440636E-006
   6.4450000000000003        1.0160438634443230E-004   2.0835831654700157E-006
   6.4500000000000002        1.0128571499221314E-004   2.0614171044387492E-006
   6.4550000000000001        1.0096810105627268E-004   2.0371362516826601E-006
   6.4600000000000000        1.0065154153445241E-004   2.0097128505830062E-006
   6.4649999999999999        1.0033603342459401E-004   1.9989466253648904E-006
   6.4699999999999998        1.0002157372453898E-004   2.0219260465525644E-006
   6.4750000000000005        9.9708159432128959E-005   2.0426904108137840E-006
   6.4800000000000004        9.9395787545205529E-005   2.0595454286629841E-006
   6.4850000000000003        9.9084455061610344E-005   2.0731021468778891E-006
   6.4900000000000002        9.8774158979184892E-005   2.0839716122363322E-006
   6.4950000000000001        9.8464896295770795E-005   2.0927654729022474E-006
   6.5000000000000000        9.8156664009209731E-005   2.1006431352066948E-006
   6.5049999999999999        9.7849459117343147E-005   2.1079288499404019E-006
   6.5099999999999998        9.7543278618012773E-005   2.1138042487107582E-006
   6.5150000000000006        9.7238119509060017E-005   2.1524552369168369E-006
   6.5200000000000005        9.6933978788326690E-005   2.2083828064240548E-006
   6.5250000000000004        9.6630853453654226E-005   2.2568763865191821E-006
   6.5300000000000002        9.6328740502884316E-005   2.2956396153335615E-006
   6.5350000000000001        9.6027636933858446E-005   2.3220426029292232E-006
   6.5400000000000000        9.5727539744418309E-005   2.3343882065867175E-006
   6.5449999999999999        9.5428447850306694E-005   2.3320083648973748E-006
   6.5499999999999998        9.5130369312014474E-005   2.3142301570195875E-006
   6.5549999999999997        9.4833314912595558E-005   2.2803779395483894E-006
   6.5600000000000005        9.4537295435562427E-005   2.2602405131589719E-006
   6.5650000000000004        9.4242321664427567E-005   2.2425402150822723E-006
   6.5700000000000003        9.3948404382703446E-005   2.1961805738953858E-006
   6.5750000000000002        9.3655554373902575E-005   2.1178934594883532E-006
   6.5800000000000001        9.3363782421537303E-005   2.0133842070149536E-006
   6.5850000000000000        9.3073099309120221E-005   1.9703142829549631E-006
   6.5899999999999999        9.2783515820163664E-005   1.9351247331209819E-006
   6.5949999999999998        9.2495042738180224E-005   1.8969959774874242E-006
   6.6000000000000005        9.2207690846682182E-005   1.8564223510590238E-006
   6.6050000000000004        9.1921470929182236E-005   1.9183508526600531E-006
   6.6100000000000003        9.1636393769192683E-005   2.0801607600127038E-006
   6.6150000000000002        9.1352470150226085E-005   2.2121640160410494E-006
   6.6200000000000001        9.1069710855794806E-005   2.3129237245249855E-006
   6.6250000000000000        9.0788126669411422E-005   2.3825637323076796E-006
   6.6299999999999999        9.0507728374588284E-005   2.4212078862324621E-006
   6.6349999999999998        9.0228526754837968E-005   2.4289800331425004E-006
   6.6400000000000006        8.9950532593672782E-005   2.4060040198811656E-006
   6.6450000000000005        8.9673756674605332E-005   2.3544341686836421E-006
   6.6500000000000004        8.9398210155399214E-005   2.2797617025423585E-006
   6.6550000000000002        8.9123909835012744E-005   2.1812548927813456E-006
   6.6600000000000001        8.8850876876222056E-005   2.0632961734647651E-006
   6.6650000000000000        8.8579132555287852E-005   1.9302678651722126E-006
   6.6699999999999999        8.8308698148471077E-005   1.8865805101751288E-006
   6.6749999999999998        8.8039594932032460E-005   1.9247550971975415E-006
   6.6799999999999997        8.7771844182232904E-005   1.9783591483735712E-006
   6.6850000000000005        8.7505467175333110E-005   2.0305893760037228E-006
   6.6900000000000004        8.7240485187594079E-005   2.0797186987642300E-006
   6.6950000000000003        8.6976919495276498E-005   2.1240200353317873E-006
   6.7000000000000002        8.6714791374641298E-005   2.1617663043824252E-006
   6.7050000000000001        8.6454122101949194E-005   2.1912304245927703E-006
   6.7100000000000000        8.6194932953461117E-005   2.2108869170168061E-006
   6.7149999999999999        8.5937245205437783E-005   2.2205674483750340E-006
   6.7199999999999998        8.5681080134140082E-005   2.2204117265316143E-006
   6.7250000000000005        8.5426459015828837E-005   2.2105209374267075E-006
   6.7300000000000004        8.5173403126764859E-005   2.1909962670005421E-006
   6.7350000000000003        8.4921933743209023E-005   2.1619389011931836E-006
   6.7400000000000002        8.4672072141422087E-005   2.1234500259445488E-006
   6.7450000000000001        8.4423839597664926E-005   2.0756680230606925E-006
   6.7500000000000000        8.4177257388198310E-005   2.0195636070369721E-006
   6.7549999999999999        8.3932346789283144E-005   1.9571627554455361E-006
   6.7599999999999998        8.3689116521995128E-005   1.8954246764523645E-006
   6.7650000000000006        8.3447513566275135E-005   1.8713276078539135E-006
   6.7700000000000005        8.3207465955071339E-005   1.8404026248702209E-006
   6.7750000000000004        8.2968901716302953E-005   1.8028340013296202E-006
   6.7800000000000002        8.2731748877889013E-005   1.7588053422757966E-006
   6.7850000000000001        8.2495935467748758E-005   1.7080296754156939E-006
   6.7900000000000000        8.2261389513801249E-005   1.6496508959793784E-006
   6.7949999999999999        8.2028039043965660E-005   1.5829934229662977E-006
   6.7999999999999998        8.1795812086161187E-005   1.5202500216619964E-006
   6.8049999999999997        8.1564636668306895E-005   1.4510740949978343E-006
   6.8100000000000005        8.1334440818321954E-005   1.3721811263375881E-006
   6.8150000000000004        8.1105152564125521E-005   1.2824296586574403E-006
   6.8200000000000003        8.0876699933636782E-005   1.1810794259251749E-006
   6.8250000000000002        8.0649010954774787E-005   1.0707733421032881E-006
   6.8300000000000001        8.0422013655458773E-005   9.8123654557905960E-007
   6.8350000000000000        8.0195636063607790E-005   8.9634328455345227E-007
   6.8399999999999999        7.9969806207141065E-005   8.7609068806626515E-007
   6.8449999999999998        7.9744452113977672E-005   9.0814644619226204E-007
   6.8500000000000005        7.9519501812036798E-005   9.4217027658762172E-007
   6.8550000000000004        7.9294883329237572E-005   9.7604079489053573E-007
   6.8600000000000003        7.9070524693499180E-005   1.0076425628152382E-006
   6.8650000000000002        7.8846353932740683E-005   1.0348959378190284E-006
   6.8700000000000001        7.8622311737311739E-005   1.0557219457787894E-006
   6.8750000000000000        7.8398400148075553E-005   1.0679802845771537E-006
   6.8799999999999999        7.8174639760902634E-005   1.0695120970894778E-006
   6.8849999999999998        7.7951051175659196E-005   1.0581585221953592E-006
   6.8900000000000006        7.7727654992211195E-005   1.0682352256762148E-006
   6.8950000000000005        7.7504471810424926E-005   1.0658303489788563E-006
   6.9000000000000004        7.7281522230166345E-005   1.0434415768164772E-006
   6.9050000000000002        7.7058826851301667E-005   1.0030412536768429E-006
   6.9100000000000001        7.6836406273696916E-005   9.4817904559214611E-007
   6.9150000000000000        7.6614281097218265E-005   1.0720779917740693E-006
   6.9199999999999999        7.6392471921731751E-005   1.2127223791791672E-006
   6.9249999999999998        7.6170999347103548E-005   1.3480506555994267E-006
   6.9299999999999997        7.5949883973199694E-005   1.4722836824905322E-006
   6.9350000000000005        7.5729146399886334E-005   1.5826985286148738E-006
   6.9400000000000004        7.5508807227029587E-005   1.6770131014298169E-006
   6.9450000000000003        7.5288887054495533E-005   1.7529213061803864E-006
   6.9500000000000002        7.5069406482150344E-005   1.8081170481117699E-006
   6.9550000000000001        7.4850386109860030E-005   1.8402942324692226E-006
   6.9600000000000000        7.4631846537490793E-005   1.8471467644979591E-006
   6.9649999999999999        7.4413808364908642E-005   1.8263969148241474E-006
   6.9699999999999998        7.4196292191979778E-005   1.7781473864384714E-006
   6.9750000000000005        7.3979318618570171E-005   1.7142255157957933E-006
   6.9800000000000004        7.3762907564172987E-005   1.6695931871784275E-006
   6.9850000000000003        7.3547069080267500E-005   1.6101114659312454E-006
   6.9900000000000002        7.3331805778580978E-005   1.5376055588089439E-006
   6.9950000000000001        7.3117120088298529E-005   1.4539008551082169E-006
   7.0000000000000000        7.2903014438605398E-005   1.3608227441257989E-006
   7.0049999999999999        7.2689491258686706E-005   1.2605461773482332E-006
   7.0099999999999998        7.2476552977727711E-005   1.1569685632759969E-006
   7.0150000000000006        7.2264202024913479E-005   1.0543302749366657E-006
   7.0200000000000005        7.2052440829429364E-005   9.5685761570353306E-007
   7.0250000000000004        7.1841271820460406E-005   9.6141556857897196E-007
   7.0300000000000002        7.1630697427191862E-005   1.0050191068869385E-006
   7.0350000000000001        7.1420720078808935E-005   1.0440855503869231E-006
   7.0400000000000000        7.1211342204496734E-005   1.1082186504364781E-006
   7.0449999999999999        7.1002566233440529E-005   1.1632823631336229E-006
   7.0499999999999998        7.0794394594825429E-005   1.2079619504799148E-006
   7.0549999999999997        7.0586829717836678E-005   1.2427236141188737E-006
   7.0600000000000005        7.0379874031659370E-005   1.2683467447706885E-006
   7.0650000000000004        7.0173529965478817E-005   1.2856107331553178E-006
   7.0700000000000003        6.9967799948480113E-005   1.2952949699929369E-006
   7.0750000000000002        6.9762686409848503E-005   1.3039021061202568E-006
   7.0800000000000001        6.9558191778769095E-005   1.3091363248044695E-006
   7.0850000000000000        6.9354318484427172E-005   1.3176520704536777E-006
   7.0899999999999999        6.9151068956007817E-005   1.3485637000817041E-006
   7.0949999999999998        6.8948446827982524E-005   1.3775474846152710E-006
   7.1000000000000005        6.8746461487011578E-005   1.4137741074517457E-006
   7.1050000000000004        6.8545124033832930E-005   1.4475629587166593E-006
   7.1100000000000003        6.8344445569477522E-005   1.4801780159492506E-006
   7.1150000000000002        6.8144437194976162E-005   1.5128825774796953E-006
   7.1200000000000001        6.7945110011359805E-005   1.5464641397153650E-006
   7.1250000000000000        6.7746475119659285E-005   1.6175605723943524E-006
   7.1299999999999999        6.7548543620905559E-005   1.6878291155645475E-006
   7.1349999999999998        6.7351326616129433E-005   1.7527266080976571E-006
   7.1400000000000006        6.7154835206361836E-005   1.8096394827818413E-006
   7.1450000000000005        6.6959080492633684E-005   1.8559541724055720E-006
   7.1500000000000004        6.6764073575975865E-005   1.8890571097569955E-006
   7.1550000000000002        6.6569825557419226E-005   1.9064778778906657E-006
   7.1600000000000001        6.6376347537994710E-005   1.9077773212469143E-006
   7.1650000000000000        6.6183650618733137E-005   1.8939734841359708E-006
   7.1699999999999999        6.5991745900665451E-005   1.8661104767037659E-006
   7.1749999999999998        6.5800644484822552E-005   1.8412065588018672E-006
   7.1799999999999997        6.5610357472235275E-005   1.8597213919662473E-006
   7.1850000000000005        6.5420895963934548E-005   1.8593845228408927E-006
   7.1900000000000004        6.5232271060951247E-005   1.8393944155840490E-006
   7.1950000000000003        6.5044493864316314E-005   1.7990732955971316E-006
   7.2000000000000002        6.4857575475060555E-005   1.7388542688070226E-006
   7.2050000000000001        6.4671526994214927E-005   1.6602978611496392E-006
   7.2100000000000000        6.4486357603102531E-005   1.5654657743518298E-006
   7.2149999999999999        6.4302067037789147E-005   1.4564455178587372E-006
   7.2199999999999998        6.4118652134314592E-005   1.3353275011416708E-006
   7.2250000000000005        6.3936109727943615E-005   1.2042021344469409E-006
   7.2300000000000004        6.3754436653940897E-005   1.1315680174370002E-006
   7.2350000000000003        6.3573629747571184E-005   1.1411168054037771E-006
   7.2400000000000002        6.3393685844099104E-005   1.1380733968947647E-006
   7.2450000000000001        6.3214601778789419E-005   1.1254127392090621E-006
   7.2500000000000000        6.3036374386906755E-005   1.1316939694595342E-006
   7.2549999999999999        6.2859000503715846E-005   1.1580825307188361E-006
   7.2599999999999998        6.2682476964481414E-005   1.1753410289075210E-006
   7.2650000000000006        6.2506800604468071E-005   1.1823288768880876E-006
   7.2700000000000005        6.2331968258940633E-005   1.1779054875229805E-006
   7.2750000000000004        6.2157976763163700E-005   1.1609302748799653E-006
   7.2800000000000002        6.1984822952402047E-005   1.1310334682076024E-006
   7.2850000000000001        6.1812503661920286E-005   1.0908218434999971E-006
   7.2900000000000000        6.1641015726983194E-005   1.0493058615165303E-006
   7.2949999999999999        6.1470355982855396E-005   1.0134959526264455E-006
   7.2999999999999998        6.1300521264801667E-005   9.7627943834935750E-007
   7.3049999999999997        6.1131508408086621E-005   9.8022478799315860E-007
   7.3100000000000005        6.0963314247974992E-005   1.0229198665004125E-006
   7.3150000000000004        6.0795935619731487E-005   1.0731916284356348E-006
   7.3200000000000003        6.0629369358620822E-005   1.1276466895805321E-006
   7.3250000000000002        6.0463612000991321E-005   1.1828220266743737E-006
   7.3300000000000001        6.0298655083436035E-005   1.2352596162116506E-006
   7.3350000000000000        6.0134486004977972E-005   1.2815055722568803E-006
   7.3399999999999999        5.9971092040099763E-005   1.3181061334149871E-006
   7.3449999999999998        5.9808460463284161E-005   1.3416094440008190E-006
   7.3500000000000005        5.9646578549013768E-005   1.3492762286676150E-006
   7.3550000000000004        5.9485433571771398E-005   1.3424442680306500E-006
   7.3600000000000003        5.9325012806039648E-005   1.3242935441793436E-006
   7.3650000000000002        5.9165303526301261E-005   1.2980188996309584E-006
   7.3700000000000001        5.9006293007038883E-005   1.2668151769028248E-006
   7.3750000000000000        5.8847968522735259E-005   1.2338772185122325E-006
   7.3799999999999999        5.8690317347873019E-005   1.2023998669763968E-006
   7.3849999999999998        5.8533326756934915E-005   1.1755713608141923E-006
   7.3900000000000006        5.8376984024403544E-005   1.1557677393568685E-006
   7.3950000000000005        5.8221276424761719E-005   1.1520506657314083E-006
   7.4000000000000004        5.8066191232492050E-005   1.1610235598657532E-006
   7.4050000000000002        5.7911715722077242E-005   1.1791929638230378E-006
   7.4100000000000001        5.7757837168000026E-005   1.1921833561689708E-006
   7.4150000000000000        5.7604542844743033E-005   1.1989643543991558E-006
   7.4199999999999999        5.7451820026789008E-005   1.1985055760091017E-006
   7.4249999999999998        5.7299655988620596E-005   1.1897766384944057E-006
   7.4299999999999997        5.7148038004720528E-005   1.1717471593505766E-006
   7.4350000000000005        5.6996953349571420E-005   1.1436687673553562E-006
   7.4400000000000004        5.6846389297656073E-005   1.1070193927859896E-006
   7.4450000000000003        5.6696333179896725E-005   1.0643331777644257E-006
   7.4500000000000002        5.6546772672657963E-005   1.0181502899034227E-006
   7.4550000000000001        5.6397695582947675E-005   9.7101076617246013E-007
   7.4600000000000000        5.6249089718018547E-005   9.4063082904901257E-007
   7.4649999999999999        5.6100942885123157E-005   9.3866887535002861E-007
   7.4699999999999998        5.5953242891514191E-005   9.4922160632872669E-007
   7.4750000000000005        5.5805977544444194E-005   9.7000554322452251E-007
   7.4800000000000004        5.5659134651165892E-005   9.9751742683410350E-007
   7.4850000000000003        5.5512702018931905E-005   1.0282539979542519E-006
   7.4900000000000002        5.5366667454994809E-005   1.0587119973818923E-006
   7.4950000000000001        5.5221018766607299E-005   1.0853881659137732E-006
   7.5000000000000000        5.5075743761021952E-005   1.1047792443466631E-006
   7.5049999999999999        5.4930830245491447E-005   1.1132488286666635E-006
   7.5099999999999998        5.4786266027268364E-005   1.1074175506340576E-006
   7.5150000000000006        5.4642038913605366E-005   1.0887434060772100E-006
   7.5200000000000005        5.4498136711755081E-005   1.0597544764610951E-006
   7.5250000000000004        5.4354547228970168E-005   1.0229788432503489E-006
   7.5300000000000002        5.4211258272503204E-005   9.8094458791002029E-007
   7.5350000000000001        5.4068257649606875E-005   9.3617979190486041E-007
   7.5400000000000000        5.3925533167533767E-005   8.9121253669985736E-007
   7.5449999999999999        5.3783072633536552E-005   8.5965998769918950E-007
   7.5499999999999998        5.3640863854867814E-005   8.4614518511811043E-007
   7.5549999999999997        5.3498894638780215E-005   8.4634731219353638E-007
   7.5600000000000005        5.3357152792526384E-005   8.5601663123257134E-007
   7.5650000000000004        5.3215627881736991E-005   8.6527784045737331E-007
   7.5700000000000003        5.3074322985721068E-005   8.7292327803570465E-007
   7.5750000000000002        5.2933247449531551E-005   8.7958534414521385E-007
   7.5800000000000001        5.2792410652539465E-005   8.7990639177699161E-007
   7.5850000000000000        5.2651821974115747E-005   8.7208202818587387E-007
   7.5899999999999999        5.2511490793631429E-005   8.5966725775435285E-007
   7.5949999999999998        5.2371426490457436E-005   8.3939202605587415E-007
   7.6000000000000005        5.2231638443964771E-005   8.2155074621378916E-007
   7.6050000000000004        5.2092136033524420E-005   8.0546297699519818E-007
   7.6100000000000003        5.1952928638507386E-005   7.9146325664789262E-007
   7.6150000000000002        5.1814025638284595E-005   7.9234202770039387E-007
   7.6200000000000001        5.1675436412227085E-005   8.0775530505384005E-007
   7.6250000000000000        5.1537170339705779E-005   8.3054855427619169E-007
   7.6299999999999999        5.1399236800091682E-005   8.6211242990101420E-007
   7.6349999999999998        5.1261645172755806E-005   9.0355469531053223E-007
   7.6400000000000006        5.1124404837069047E-005   9.5349734360884438E-007
   7.6450000000000005        5.0987525172402485E-005   1.0092724007439732E-006
   7.6500000000000004        5.0851015558127037E-005   1.0682009278849977E-006
   7.6550000000000002        5.0714885373613721E-005   1.1318310630000809E-006
   7.6600000000000001        5.0579143998233474E-005   1.1943709878894658E-006
   7.6650000000000000        5.0443800811357322E-005   1.2437635025683462E-006
   7.6699999999999999        5.0308865192356195E-005   1.2818709598882121E-006
   7.6749999999999998        5.0174346520601124E-005   1.3165027893385708E-006
   7.6799999999999997        5.0040254175463041E-005   1.3401539266169265E-006
   7.6850000000000005        4.9906597462436112E-005   1.3532253999555348E-006
   7.6900000000000004        4.9773381775754022E-005   1.3561519303572028E-006
   7.6950000000000003        4.9640606729359847E-005   1.3571496629514052E-006
   7.7000000000000002        4.9508271471543556E-005   1.3521716237052003E-006
   7.7050000000000001        4.9376375150595149E-005   1.3374653812173520E-006
   7.7100000000000000        4.9244916914804647E-005   1.3130426823806392E-006
   7.7149999999999999        4.9113895912461991E-005   1.2789242402103695E-006
   7.7199999999999998        4.8983311291857236E-005   1.2358452480238261E-006
   7.7250000000000005        4.8853162201280295E-005   1.1857638917210742E-006
   7.7300000000000004        4.8723447789021264E-005   1.1307583301750263E-006
   7.7350000000000003        4.8594167203370049E-005   1.0729067222587169E-006
   7.7400000000000002        4.8465319592616705E-005   1.0142872268449567E-006
   7.7450000000000001        4.8336904105051173E-005   9.5697800280678018E-007
   7.7500000000000000        4.8208919888963501E-005   9.0305720901707277E-007
   7.7549999999999999        4.8081366092643623E-005   8.9894259480241307E-007
   7.7599999999999998        4.7954241864381593E-005   9.0335522498483155E-007
   7.7650000000000006        4.7827546352467318E-005   8.9805632988962283E-007
   7.7700000000000005        4.7701278705190900E-005   8.8608063487404030E-007
   7.7750000000000004        4.7575438070842260E-005   8.7046286529555419E-007
   7.7800000000000002        4.7450023597711406E-005   8.5986900270013458E-007
   7.7850000000000001        4.7325034434088364E-005   8.6897837966986847E-007
   7.7900000000000000        4.7200469728263070E-005   8.8116034745606411E-007
   7.7949999999999999        4.7076328628525577E-005   8.9788578212912488E-007
   7.7999999999999998        4.6952610283165827E-005   9.1831121839793607E-007
   7.8050000000000006        4.6829313840473840E-005   9.4114711803470401E-007
   7.8100000000000005        4.6706438630063955E-005   9.6510376148720389E-007
   7.8150000000000004        4.6583987397347314E-005   9.8888801340647883E-007
   7.8200000000000003        4.6461965930432896E-005   1.0112036957457576E-006
   7.8250000000000002        4.6340380123821261E-005   1.0307545240666684E-006
   7.8300000000000001        4.6219235872012886E-005   1.0462046433375912E-006
   7.8350000000000000        4.6098539069508329E-005   1.0556209110630597E-006
   7.8399999999999999        4.5978295610808062E-005   1.0585699919226751E-006
   7.8449999999999998        4.5858511390412656E-005   1.0554009691981952E-006
   7.8500000000000005        4.5739192302822555E-005   1.0464630644403588E-006
   7.8550000000000004        4.5620344242538338E-005   1.0321054991996808E-006
   7.8600000000000003        4.5501973104060530E-005   1.0126774950268660E-006
   7.8650000000000002        4.5384084781889609E-005   9.8852827347257186E-007
   7.8700000000000001        4.5266685170526120E-005   9.6000722875893017E-007
   7.8750000000000000        4.5149780164470554E-005   9.2762029069530641E-007
   7.8799999999999999        4.5033375658223462E-005   8.9228991157231247E-007
   7.8849999999999998        4.4917477546285323E-005   8.5499119837029815E-007
   7.8900000000000006        4.4802091723156674E-005   8.4852555886987761E-007
   7.8950000000000005        4.4687224083338027E-005   8.6009881859966733E-007
   7.9000000000000004        4.4572880521329934E-005   8.7000031027579540E-007
   7.9050000000000002        4.4459066931632860E-005   8.7745284562562066E-007
   7.9100000000000001        4.4345789208747368E-005   8.8167923637643417E-007
   7.9150000000000000        4.4233053247173931E-005   8.8190229425562188E-007
   7.9199999999999999        4.4120864941413114E-005   8.8665073698562314E-007
   7.9249999999999998        4.4009230185965386E-005   9.0279182981381397E-007
   7.9300000000000006        4.3898154875331268E-005   9.1445019600329121E-007
   7.9350000000000005        4.3787644755556087E-005   9.2128516409808466E-007
   7.9400000000000004        4.3677698237753622E-005   9.2296339757366025E-007
   7.9450000000000003        4.3568303186165884E-005   9.1916210677727046E-007
   7.9500000000000002        4.3459446647511496E-005   9.0955931957956458E-007
   7.9550000000000001        4.3351115668509132E-005   8.9383306385117832E-007
   7.9600000000000000        4.3243297295877389E-005   8.7166136746278131E-007
   7.9649999999999999        4.3135978576334948E-005   8.4279600608011822E-007
   7.9699999999999998        4.3029146556600417E-005   8.0794675671416494E-007
   7.9750000000000005        4.2922788283392459E-005   8.1878406897868634E-007
   7.9800000000000004        4.2816890803429703E-005   8.8145164810187338E-007
   7.9850000000000003        4.2711441163430817E-005   9.5006832725700886E-007
   7.9900000000000002        4.2606426410114404E-005   1.0151800393413417E-006
   7.9950000000000001        4.2501833590199145E-005   1.0669109194084590E-006
   8.0000000000000000        4.2397649750403635E-005   1.1016624102816713E-006
   8.0050000000000008        4.2293861937446523E-005   1.1181039008353148E-006
   8.0099999999999998        4.2190457198046526E-005   1.1181669625431005E-006
   8.0150000000000006        4.2087422578922164E-005   1.1040344070707136E-006
   8.0199999999999996        4.1984745126792207E-005   1.0778890460837035E-006
   8.0250000000000004        4.1882411888375163E-005   1.0419136912477147E-006
   8.0299999999999994        4.1780409910389801E-005   1.0049670139790636E-006
   8.0350000000000001        4.1678726239554642E-005   9.7159370135209303E-007
   8.0400000000000009        4.1577347922588409E-005   9.3576051857546713E-007
   8.0449999999999999        4.1476262006209738E-005   8.9920079443747973E-007
   8.0500000000000007        4.1375455537137230E-005   8.6293156351279128E-007
   8.0549999999999997        4.1274915562089567E-005   8.2762331858511894E-007
   8.0600000000000005        4.1174629127785359E-005   7.9394582347501187E-007
   8.0649999999999995        4.1074584255591830E-005   7.7148360662137255E-007
   8.0700000000000003        4.0974776234808260E-005   7.5200546479090778E-007
   8.0749999999999993        4.0875203637721524E-005   7.3429967883285256E-007
   8.0800000000000001        4.0775865052658142E-005   7.1851081432449624E-007
   8.0850000000000009        4.0676759067944718E-005   7.0483412827237926E-007
   8.0899999999999999        4.0577884271907814E-005   6.9352559846395055E-007
   8.0950000000000006        4.0479239252873965E-005   6.8450940296240051E-007
   8.0999999999999996        4.0380822599169753E-005   6.7766772576849014E-007
   8.1050000000000004        4.0282632899121720E-005   6.7288275088298722E-007
   8.1099999999999994        4.0184668741056455E-005   6.7003666230672053E-007
   8.1150000000000002        4.0086928713300479E-005   6.6901164404051206E-007
   8.1200000000000010        3.9989411404180355E-005   6.7446490853063251E-007
   8.1250000000000000        3.9892115402022719E-005   6.9351402930497609E-007
   8.1300000000000008        3.9795039295154025E-005   7.1998363094022606E-007
   8.1349999999999998        3.9698181671900944E-005   7.4631993138737479E-007
   8.1400000000000006        3.9601541120589921E-005   7.7185323169733474E-007
   8.1449999999999996        3.9505116229547629E-005   7.9591397159629027E-007
   8.1500000000000004        3.9408905587100526E-005   8.1783259081050029E-007
   8.1549999999999994        3.9312907781575258E-005   8.3693952906611528E-007
   8.1600000000000001        3.9217121401298330E-005   8.5256522608937379E-007
   8.1650000000000009        3.9121545034596313E-005   8.6404012160645342E-007
   8.1699999999999999        3.9026177269795829E-005   8.7069827776512865E-007
   8.1750000000000007        3.8931016695223339E-005   8.7230217907713131E-007
   8.1799999999999997        3.8836061899205507E-005   8.7013257585808466E-007
   8.1850000000000005        3.8741311470068786E-005   8.6858420568561707E-007
   8.1899999999999995        3.8646763996139846E-005   8.6467024701503115E-007
   8.1950000000000003        3.8552418178208166E-005   8.5922826855297849E-007
   8.1999999999999993        3.8458273436616980E-005   8.5309511945263843E-007
   8.2050000000000001        3.8364329475190654E-005   8.4710736538569332E-007
   8.2100000000000009        3.8270585998439034E-005   8.4210157133867070E-007
   8.2149999999999999        3.8177042710871973E-005   8.3893400732639730E-007
   8.2200000000000006        3.8083699316999194E-005   8.3806934187685966E-007
   8.2249999999999996        3.7990555521330536E-005   8.3923154056213088E-007
   8.2300000000000004        3.7897611028375791E-005   8.4209030928413577E-007
   8.2349999999999994        3.7804865542644799E-005   8.4631535394475170E-007
   8.2400000000000002        3.7712318768647296E-005   8.5157638044596444E-007
   8.2450000000000010        3.7619970410893081E-005   8.7901682037367621E-007
   8.2500000000000000        3.7527820173892061E-005   9.0778438211980636E-007
   8.2550000000000008        3.7435867762153939E-005   9.3536816679504154E-007
   8.2599999999999998        3.7344112880188581E-005   9.6093961486591871E-007
   8.2650000000000006        3.7252555232505685E-005   9.8380088947965438E-007
   8.2699999999999996        3.7161194523615191E-005   1.0033951716506890E-006
   8.2750000000000004        3.7070030458026803E-005   1.0191679038034146E-006
   8.2799999999999994        3.6979062740250393E-005   1.0305645283622574E-006
   8.2850000000000001        3.6888291074795651E-005   1.0370304877516703E-006
   8.2900000000000009        3.6797715166172485E-005   1.0380112243960050E-006
   8.2949999999999999        3.6707334718890706E-005   1.0329521807197144E-006
   8.3000000000000007        3.6617149437460031E-005   1.0212986266763276E-006
   8.3049999999999997        3.6527159026390314E-005   1.0026813188504803E-006
   8.3100000000000005        3.6437363190191345E-005   9.7763311336152882E-007
   8.3149999999999995        3.6347761633372970E-005   9.4694745952399797E-007
   8.3200000000000003        3.6258354060444880E-005   9.1141781449349146E-007
   8.3249999999999993        3.6169140282999402E-005   8.7183752834296918E-007
   8.3300000000000001        3.6080122567633201E-005   8.2899749614087539E-007
   8.3350000000000009        3.5991305631572163E-005   7.8368616232666694E-007
   8.3399999999999999        3.5902694298249416E-005   7.3669186513246717E-007
   8.3450000000000006        3.5814293391098091E-005   6.8881272760867976E-007
   8.3499999999999996        3.5726107733551358E-005   6.4097575245734910E-007
   8.3550000000000004        3.5638142149042266E-005   5.9393216499687026E-007
   8.3599999999999994        3.5550401461003997E-005   5.5155631203507549E-007
   8.3650000000000002        3.5462890492869676E-005   5.4659262292788786E-007
   8.3700000000000010        3.5375614068072432E-005   5.4238894766289806E-007
   8.3750000000000000        3.5288577010045421E-005   5.4723357651393836E-007
   8.3800000000000008        3.5201784142221699E-005   5.4860308789392385E-007
   8.3849999999999998        3.5115240288034504E-005   5.4582610664248674E-007
   8.3900000000000006        3.5028950270916884E-005   5.5491813700881212E-007
   8.3949999999999996        3.4942918914301996E-005   5.7056891607710667E-007
   8.4000000000000004        3.4857151041622970E-005   5.8572597411772376E-007
   8.4049999999999994        3.4771651476312976E-005   5.9976410786920074E-007
   8.4100000000000001        3.4686425041805076E-005   6.1200625308207066E-007
   8.4150000000000009        3.4601476561532400E-005   6.2177511584828927E-007
   8.4199999999999999        3.4516810858928179E-005   6.2839340225978520E-007
   8.4250000000000007        3.4432432757425447E-005   6.3118381840853452E-007
   8.4299999999999997        3.4348347080457396E-005   6.2946907038644555E-007
   8.4350000000000005        3.4264558651457067E-005   6.2257186428557566E-007
   8.4399999999999995        3.4181072293857719E-005   6.0981490619773829E-007
   8.4450000000000003        3.4097892831092379E-005   5.9084497066753798E-007
   8.4499999999999993        3.4015025086594218E-005   5.6702414013528783E-007
   8.4550000000000001        3.3932473883796359E-005   5.4082649666355328E-007
   8.4600000000000009        3.3850243592582957E-005   5.4735280344462797E-007
   8.4649999999999999        3.3768334721629970E-005   5.5149779729703760E-007
   8.4700000000000006        3.3686745827518406E-005   5.5664965025848079E-007
   8.4749999999999996        3.3605475451740933E-005   5.6169405733213855E-007
   8.4800000000000004        3.3524522135790007E-005   5.6224484372520889E-007
   8.4849999999999994        3.3443884421158256E-005   5.5910604375249335E-007
   8.4900000000000002        3.3363560849338121E-005   5.5680228170110148E-007
   8.4950000000000010        3.3283549961822257E-005   5.6558049519650001E-007
   8.5000000000000000        3.3203850300103210E-005   5.7529964563428761E-007
   8.5050000000000008        3.3124460405673462E-005   5.8636125197805640E-007
   8.5099999999999998        3.3045378820025607E-005   5.9916683319147983E-007
   8.5150000000000006        3.2966604084652190E-005   6.1411790823813646E-007
   8.5199999999999996        3.2888134741045789E-005   6.3161597268468462E-007
   8.5250000000000004        3.2809969330698896E-005   6.5193087916957552E-007
   8.5299999999999994        3.2732106395104096E-005   6.7449844704340625E-007
   8.5350000000000001        3.2654544475753935E-005   6.9822954879692118E-007
   8.5400000000000009        3.2577282114140964E-005   7.2201713901232735E-007
   8.5449999999999999        3.2500317851757735E-005   7.4475417227178433E-007
   8.5500000000000007        3.2423650230096801E-005   7.6533360315747881E-007
   8.5549999999999997        3.2347277790650733E-005   7.8264838625163137E-007
   8.5600000000000005        3.2271199074912028E-005   7.9559147613644224E-007
   8.5649999999999995        3.2195412624373267E-005   8.0367095816515907E-007
   8.5700000000000003        3.2119916980527008E-005   8.0646643431335881E-007
   8.5750000000000011        3.2044710684865788E-005   8.0224857213499263E-007
   8.5800000000000001        3.1969792278882188E-005   8.0609147498950134E-007
   8.5850000000000009        3.1895160304068683E-005   8.0240211930381451E-007
   8.5899999999999999        3.1820813301917929E-005   7.9633243958662531E-007
   8.5950000000000006        3.1746749736255112E-005   7.8555430175229133E-007
   8.5999999999999996        3.1672966942158664E-005   7.6977059196322423E-007
   8.6050000000000004        3.1599461402559951E-005   7.4929473504659256E-007
   8.6099999999999994        3.1526229579417213E-005   7.2444017680306288E-007
   8.6150000000000002        3.1453267934688486E-005   6.9556403821959917E-007
   8.6200000000000010        3.1380572930331888E-005   6.6351729732005483E-007
   8.6250000000000000        3.1308141028305617E-005   6.4694168093537097E-007
   8.6300000000000008        3.1235968690567716E-005   6.6219581485310326E-007
   8.6349999999999998        3.1164052379076359E-005   6.8465625347333896E-007
   8.6400000000000006        3.1092388555789587E-005   7.0511271683148841E-007
   8.6449999999999996        3.1020973682665621E-005   7.2256401863238738E-007
   8.6500000000000004        3.0949804221662502E-005   7.3600897258097330E-007
   8.6549999999999994        3.0878876634738411E-005   7.4444639238212935E-007
   8.6600000000000001        3.0808187383851383E-005   7.4687509174079972E-007
   8.6650000000000009        3.0737732930959617E-005   7.4246159373633845E-007
   8.6699999999999999        3.0667509738021232E-005   7.3168101972755301E-007
   8.6750000000000007        3.0597514266994297E-005   7.1562319189281373E-007
   8.6799999999999997        3.0527742979836964E-005   6.9538148981415052E-007
   8.6850000000000005        3.0458192338507346E-005   6.7204929307352210E-007
   8.6899999999999995        3.0388858804963587E-005   6.4671998125298888E-007
   8.6950000000000003        3.0319738841163738E-005   6.2651081638807334E-007
   8.7000000000000011        3.0250828909065990E-005   6.0993206480969248E-007
   8.7050000000000001        3.0182125470628465E-005   5.9277189455620458E-007
   8.7100000000000009        3.0113624987809232E-005   5.7560194699455232E-007
   8.7149999999999999        3.0045323922566434E-005   5.5894684244055977E-007
   8.7200000000000006        2.9977218736858197E-005   5.4303865444790632E-007
   8.7249999999999996        2.9909305892642662E-005   5.2799712855103011E-007
   8.7300000000000004        2.9841581851914937E-005   5.1394177827935485E-007
   8.7349999999999994        2.9774043491063130E-005   5.0099170276952067E-007
   8.7400000000000002        2.9706689127403779E-005   4.8926456022961104E-007
   8.7450000000000010        2.9639517391244440E-005   4.7887769587670606E-007
   8.7500000000000000        2.9572526912892696E-005   4.7083817123211104E-007
   8.7550000000000008        2.9505716322656027E-005   4.7339563025961562E-007
   8.7599999999999998        2.9439084250842086E-005   4.7757032401337700E-007
   8.7650000000000006        2.9372629327758359E-005   4.8300671441891949E-007
   8.7699999999999996        2.9306350183712425E-005   4.8919907913672897E-007
   8.7750000000000004        2.9240245449011835E-005   4.9563933863883155E-007
   8.7799999999999994        2.9174313753964177E-005   5.0181941339722289E-007
   8.7850000000000001        2.9108553728876953E-005   5.0723122388398334E-007
   8.7900000000000009        2.9042964004057723E-005   5.1136669057116614E-007
   8.7949999999999999        2.8977543209814109E-005   5.1371773393076354E-007
   8.8000000000000007        2.8912289976453599E-005   5.1377627443483556E-007
   8.8049999999999997        2.8847202934283795E-005   5.1104582696813141E-007
   8.8100000000000005        2.8782280713612186E-005   5.0543953298381363E-007
   8.8149999999999995        2.8717521944746415E-005   5.1783019018091859E-007
   8.8200000000000003        2.8652925257993974E-005   5.2908535281956362E-007
   8.8250000000000011        2.8588489283662436E-005   5.3759776240427091E-007
   8.8300000000000001        2.8524212652059363E-005   5.4217718510716513E-007
   8.8350000000000009        2.8460093993492306E-005   5.4604738937444214E-007
   8.8399999999999999        2.8396131938268847E-005   5.4953000129297628E-007
   8.8450000000000006        2.8332325116696473E-005   5.5218736965790299E-007
   8.8499999999999996        2.8268672159082829E-005   5.4663162421815284E-007
   8.8550000000000004        2.8205171695735403E-005   5.3424071904936414E-007
   8.8599999999999994        2.8141822356961797E-005   5.1656538375389633E-007
   8.8650000000000002        2.8078622773069498E-005   4.9515634793409531E-007
   8.8700000000000010        2.8015571574412900E-005   4.7156434114539828E-007
   8.8750000000000000        2.7952667567836553E-005   4.4733991645322477E-007
   8.8800000000000008        2.7889910135369898E-005   4.2403305173786503E-007
   8.8849999999999998        2.7827298776021894E-005   4.0319360790033081E-007
   8.8900000000000006        2.7764832988801485E-005   3.8641493288842213E-007
   8.8949999999999996        2.7702512272717633E-005   3.7526068843431206E-007
   8.9000000000000004        2.7640336126779238E-005   3.6957558741672442E-007
   8.9049999999999994        2.7578304049995263E-005   3.6875352214533257E-007
   8.9100000000000001        2.7516415541374651E-005   3.7218838492968114E-007
   8.9150000000000009        2.7454670099926345E-005   3.7927406807944351E-007
   8.9199999999999999        2.7393067224659284E-005   3.8940446390428964E-007
   8.9250000000000007        2.7331606414582411E-005   4.0197346471376757E-007
   8.9299999999999997        2.7270287168704690E-005   4.1637496281759809E-007
   8.9350000000000005        2.7209108986035020E-005   4.3200440902761545E-007
   8.9399999999999995        2.7148071365582367E-005   4.4845742992905842E-007
   8.9450000000000003        2.7087173806355667E-005   4.6549124369196464E-007
   8.9500000000000011        2.7026415807363867E-005   4.8272438347392307E-007
   8.9550000000000001        2.6965796867615930E-005   4.9977201260385188E-007
   8.9600000000000009        2.6905316486120731E-005   5.2009912356291925E-007
   8.9649999999999999        2.6844974161887299E-005   5.4837776954201283E-007
   8.9700000000000006        2.6784769393924514E-005   5.7464048579403809E-007
   8.9749999999999996        2.6724701681241357E-005   5.9673852945713187E-007
   8.9800000000000004        2.6664770522846706E-005   6.1376662384003106E-007
   8.9849999999999994        2.6604975417749594E-005   6.2481102911173087E-007
   8.9900000000000002        2.6545315864958894E-005   6.2936128280323140E-007
   8.9950000000000010        2.6485791363483547E-005   6.2810999038482993E-007
   9.0000000000000000        2.6426401412332567E-005   6.2193031959474027E-007
   9.0050000000000008        2.6367145510514821E-005   6.1169543817128803E-007
   9.0099999999999998        2.6308023157039298E-005   5.9827851385273786E-007
   9.0150000000000006        2.6249033997997152E-005   5.8255256729512463E-007
   9.0199999999999996        2.6190179390248870E-005   5.6538890838517015E-007
   9.0250000000000004        2.6131461794822282E-005   5.4765774284223375E-007
   9.0299999999999994        2.6072883691168144E-005   5.3930914825971196E-007
   9.0350000000000001        2.6014447558737106E-005   5.3206767216756683E-007
   9.0400000000000009        2.5956155876979944E-005   5.2612790596181421E-007
   9.0449999999999999        2.5898011125347373E-005   5.2157015403804719E-007
   9.0500000000000007        2.5840015783290056E-005   5.1847071284532009E-007
   9.0549999999999997        2.5782172330258734E-005   5.1690587883260926E-007
   9.0600000000000005        2.5724483245704117E-005   5.1695194844879623E-007
   9.0649999999999995        2.5666951009076937E-005   5.1868521814294545E-007
   9.0700000000000003        2.5609578099827847E-005   5.2218198436402313E-007
   9.0750000000000011        2.5552366997407621E-005   5.2751854356097516E-007
   9.0800000000000001        2.5495320181266969E-005   5.3475810994846676E-007
   9.0850000000000009        2.5438440130856565E-005   5.4370353366848813E-007
   9.0899999999999999        2.5381729325627140E-005   5.5374932548010969E-007
   9.0950000000000006        2.5325190245029408E-005   5.6424129557337610E-007
   9.0999999999999996        2.5268825368514101E-005   5.7452525413834895E-007
   9.1050000000000004        2.5212637175531896E-005   5.8394701136518131E-007
   9.1099999999999994        2.5156628145533517E-005   5.9185237744394494E-007
   9.1150000000000002        2.5100800757969681E-005   5.9758716256472853E-007
   9.1200000000000010        2.5045157492291105E-005   6.0049717691765806E-007
   9.1250000000000000        2.4989700827948511E-005   5.9992906844485658E-007
   9.1300000000000008        2.4934433244392563E-005   5.9542066341513968E-007
   9.1349999999999998        2.4879357221074048E-005   5.8728711332412269E-007
   9.1400000000000006        2.4824475237443617E-005   5.7619919723549129E-007
   9.1449999999999996        2.4769789772952003E-005   5.6283454062937372E-007
   9.1500000000000004        2.4715303307049923E-005   5.4787076898575590E-007
   9.1549999999999994        2.4661018319188106E-005   5.3198550778471863E-007
   9.1600000000000001        2.4606936631124552E-005   5.1585704019900322E-007
   9.1650000000000009        2.4553055702574884E-005   5.0016801144374192E-007
   9.1699999999999999        2.4499371217585602E-005   4.8560284240323087E-007
   9.1750000000000007        2.4445878855026240E-005   4.7422566112092948E-007
   9.1799999999999997        2.4392574293766442E-005   4.7719313028644084E-007
   9.1850000000000005        2.4339453212675737E-005   4.7789209834623662E-007
   9.1899999999999995        2.4286511290623803E-005   4.7532962752050802E-007
   9.1950000000000003        2.4233744206480183E-005   4.6985473572723555E-007
   9.2000000000000011        2.4181147639114487E-005   4.6183261137909488E-007
   9.2050000000000001        2.4128717267396312E-005   4.5162844288871765E-007
   9.2100000000000009        2.4076448770195262E-005   4.3990765353093500E-007
   9.2149999999999999        2.4024337826380940E-005   4.2805523289631713E-007
   9.2200000000000006        2.3972380114822898E-005   4.2746042998563979E-007
   9.2249999999999996        2.3920571314390800E-005   4.2788074461263880E-007
   9.2300000000000004        2.3868907103954192E-005   4.2917626764980772E-007
   9.2349999999999994        2.3817383162382704E-005   4.3117917657367345E-007
   9.2400000000000002        2.3765995168545877E-005   4.3368973328186938E-007
   9.2450000000000010        2.3714738801313367E-005   4.4012027558640874E-007
   9.2500000000000000        2.3663609739554766E-005   4.5534962328208888E-007
   9.2550000000000008        2.3612603662139637E-005   4.6978248809411059E-007
   9.2599999999999998        2.3561716247937595E-005   4.8287495346156366E-007
   9.2650000000000006        2.3510943175818232E-005   4.9408310282332446E-007
   9.2699999999999996        2.3460280124651169E-005   5.0286301961841503E-007
   9.2750000000000004        2.3409722773305964E-005   5.0879115391561349E-007
   9.2799999999999994        2.3359266800652231E-005   5.1215872614671239E-007
   9.2850000000000001        2.3308907885559565E-005   5.1350104218531091E-007
   9.2900000000000009        2.3258641706897570E-005   5.1335214557678409E-007
   9.2949999999999999        2.3208463943535833E-005   5.1224607986657137E-007
   9.3000000000000007        2.3158370274343956E-005   5.1071688860000373E-007
   9.3049999999999997        2.3108356598796491E-005   5.0929839471746511E-007
   9.3100000000000005        2.3058422625469697E-005   5.0852061205769152E-007
   9.3149999999999995        2.3008571278995803E-005   5.0891033840345400E-007
   9.3200000000000003        2.2958805584936838E-005   5.1099414090886316E-007
   9.3250000000000011        2.2909128568854846E-005   5.1495739023111459E-007
   9.3300000000000001        2.2859543256311873E-005   5.2017383186298528E-007
   9.3350000000000009        2.2810052672869904E-005   5.2597305545266278E-007
   9.3399999999999999        2.2760659844091044E-005   5.3168544566765166E-007
   9.3450000000000006        2.2711367795537278E-005   5.3664138717548021E-007
   9.3499999999999996        2.2662179552770673E-005   5.4017126464352087E-007
   9.3550000000000004        2.2613098141353214E-005   5.4160546273937309E-007
   9.3599999999999994        2.2564126586847005E-005   5.4027436613047369E-007
   9.3650000000000002        2.2515267914814025E-005   5.3550835948429335E-007
   9.3700000000000010        2.2466525150816318E-005   5.2664243106830520E-007
   9.3750000000000000        2.2417901320415966E-005   5.1348794111230600E-007
   9.3800000000000008        2.2369399449174952E-005   4.9662817799285864E-007
   9.3849999999999998        2.2321022562655346E-005   4.7669541459501917E-007
   9.3900000000000006        2.2272773686419133E-005   4.5432192380365390E-007
   9.3949999999999996        2.2224655846028415E-005   4.3100280951100916E-007
   9.4000000000000004        2.2176672067045179E-005   4.1813006733048026E-007
   9.4049999999999994        2.2128825375031494E-005   4.0483853169456197E-007
   9.4100000000000001        2.2081118795549340E-005   3.9140604698777455E-007
   9.4150000000000009        2.2033555354160805E-005   3.7811045759459760E-007
   9.4199999999999999        2.1986138076427925E-005   3.6523817007379572E-007
   9.4250000000000007        2.1938869987912703E-005   3.5309619614684441E-007
   9.4299999999999997        2.1891754114177189E-005   3.4187189260422265E-007
   9.4350000000000005        2.1844793480783418E-005   3.3282483305053419E-007
   9.4399999999999995        2.1797991113293444E-005   3.4875543106573542E-007
   9.4450000000000003        2.1751350037269253E-005   3.6402594288843053E-007
   9.4500000000000011        2.1704873278272924E-005   3.7802643905060376E-007
   9.4550000000000001        2.1658563334410876E-005   3.9014751753990576E-007
   9.4600000000000009        2.1612419396577392E-005   3.9978308355611325E-007
   9.4649999999999999        2.1566439376683359E-005   4.0632832128242573E-007
   9.4700000000000006        2.1520621183877201E-005   4.0917841766444757E-007
   9.4749999999999996        2.1474962727307350E-005   4.0772855964783396E-007
   9.4800000000000004        2.1429461916122188E-005   4.0145007893411540E-007
   9.4849999999999994        2.1384116659470154E-005   3.9067973449609438E-007
   9.4900000000000002        2.1338924866499661E-005   3.7630338573590392E-007
   9.4950000000000010        2.1293884446359128E-005   3.6202161259699404E-007
   9.5000000000000000        2.1248993308196994E-005   3.4591691189457985E-007
   9.5050000000000008        2.1204249361161618E-005   3.3995079955311851E-007
   9.5099999999999998        2.1159650514401489E-005   3.4351671987036569E-007
   9.5150000000000006        2.1115194677064976E-005   3.4550818103866308E-007
   9.5199999999999996        2.1070879758300511E-005   3.4565476444146145E-007
   9.5250000000000004        2.1026703667256511E-005   3.4435720189900234E-007
   9.5299999999999994        2.0982664313081412E-005   3.4218136082938080E-007
   9.5350000000000001        2.0938759604923597E-005   3.3910902151630329E-007
   9.5400000000000009        2.0894987451931485E-005   3.3594649811466575E-007
   9.5449999999999999        2.0851345763253543E-005   3.3295041553188528E-007
   9.5500000000000007        2.0807832448038137E-005   3.3051482098729867E-007
   9.5549999999999997        2.0764445415433720E-005   3.2903376170012748E-007
   9.5600000000000005        2.0721182574588660E-005   3.2890128488971868E-007
   9.5649999999999995        2.0678041834651436E-005   3.3051143777535145E-007
   9.5700000000000003        2.0635021104770422E-005   3.3416298637848344E-007
   9.5750000000000011        2.0592118294094052E-005   3.3953103881993046E-007
   9.5800000000000001        2.0549331311770739E-005   3.4606526264999651E-007
   9.5850000000000009        2.0506658066948905E-005   3.5321956167984683E-007
   9.5899999999999999        2.0464096468776976E-005   3.6044783972074835E-007
   9.5950000000000006        2.0421644426403333E-005   3.6720400058381212E-007
   9.5999999999999996        2.0379299848976451E-005   3.7294194808023390E-007
   9.6050000000000004        2.0337060723065802E-005   3.7711550860015174E-007
   9.6099999999999994        2.0294925865809956E-005   3.7917767796459681E-007
   9.6150000000000002        2.0252894598963517E-005   3.7858094737856749E-007
   9.6200000000000010        2.0210966251393274E-005   3.7483246273431193E-007
   9.6250000000000000        2.0169140151965987E-005   3.6798688560804629E-007
   9.6300000000000008        2.0127415629548369E-005   3.5856486923439412E-007
   9.6349999999999998        2.0085792013007189E-005   3.4712701168847121E-007
   9.6400000000000006        2.0044268631209199E-005   3.4098741831306220E-007
   9.6449999999999996        2.0002844813021164E-005   3.4490431477987430E-007
   9.6500000000000004        1.9961519887309802E-005   3.4750799142624936E-007
   9.6549999999999994        1.9920293182941878E-005   3.4886855734018657E-007
   9.6600000000000001        1.9879164028784147E-005   3.4905612160960383E-007
   9.6650000000000009        1.9838131753703361E-005   3.4814079332251389E-007
   9.6699999999999999        1.9797195686566266E-005   3.4619268156688886E-007
   9.6750000000000007        1.9756355156239614E-005   3.4328189543067711E-007
   9.6799999999999997        1.9715609491590170E-005   3.3948363177341764E-007
   9.6850000000000005        1.9674958021484658E-005   3.4024460668483542E-007
   9.6899999999999995        1.9634400074789841E-005   3.4338727923130785E-007
   9.6950000000000003        1.9593934980372469E-005   3.4643900114359337E-007
   9.7000000000000011        1.9553562067099295E-005   3.4941370824330487E-007
   9.7050000000000001        1.9513280663837082E-005   3.5232533635209932E-007
   9.7100000000000009        1.9473090099452541E-005   3.5518782129158959E-007
   9.7149999999999999        1.9432989702812474E-005   3.5801509888337503E-007
   9.7200000000000006        1.9392978802783596E-005   3.6170086110133131E-007
   9.7249999999999996        1.9353056728232682E-005   3.6591605320693339E-007
   9.7300000000000004        1.9313222808026443E-005   3.7004407353774559E-007
   9.7349999999999994        1.9273476371031682E-005   3.7403102452835801E-007
   9.7400000000000002        1.9233816746115110E-005   3.7774190636417671E-007
   9.7450000000000010        1.9194243262143478E-005   3.8102662260301593E-007
   9.7500000000000000        1.9154755247983578E-005   3.8373507680269670E-007
   9.7550000000000008        1.9115352032519413E-005   3.8658373893696828E-007
   9.7599999999999998        1.9076033008598484E-005   3.9892192356559070E-007
   9.7650000000000006        1.9036797777219447E-005   4.0877327100660382E-007
   9.7699999999999996        1.8997645981650642E-005   4.1556579371580869E-007
   9.7750000000000004        1.8958577265160299E-005   4.1889133566165633E-007
   9.7799999999999994        1.8919591271016722E-005   4.1897649396777315E-007
   9.7850000000000001        1.8880687642488143E-005   4.1634329252316615E-007
   9.7900000000000009        1.8841866022842883E-005   4.1151934776151585E-007
   9.7949999999999999        1.8803126055349213E-005   4.0503227611651967E-007
   9.8000000000000007        1.8764467383275384E-005   3.9740969402180730E-007
   9.8049999999999997        1.8725889649889688E-005   3.8917921791112021E-007
   9.8100000000000005        1.8687392498460395E-005   3.8086846421808810E-007
   9.8149999999999995        1.8648975572255797E-005   3.7300504937642532E-007
   9.8200000000000003        1.8610638514544128E-005   3.6952545072149696E-007
   9.8250000000000011        1.8572380968593706E-005   3.6699616855059906E-007
   9.8300000000000001        1.8534202577672806E-005   3.6403249956456490E-007
   9.8350000000000009        1.8496102985049674E-005   3.6054433830725430E-007
   9.8399999999999999        1.8458081833992601E-005   3.5642515414844344E-007
   9.8450000000000006        1.8420138767769865E-005   3.5156841645789494E-007
   9.8499999999999996        1.8382273429649749E-005   3.5004243590561451E-007
   9.8550000000000004        1.8344485462900506E-005   3.4931154533015908E-007
   9.8599999999999994        1.8306774510790426E-005   3.4839376242572887E-007
   9.8650000000000002        1.8269140216587782E-005   3.4700995709000470E-007
   9.8700000000000010        1.8231582223560852E-005   3.4488099922074534E-007
   9.8750000000000000        1.8194100174977924E-005   3.4173421571976600E-007
   9.8800000000000008        1.8156693714107229E-005   3.3745427155602755E-007
   9.8849999999999998        1.8119362484217102E-005   3.3227059249487246E-007
   9.8900000000000006        1.8082106128575777E-005   3.2648006585372130E-007
   9.8949999999999996        1.8044924290451541E-005   3.2037957895001497E-007
   9.9000000000000004        1.8007816613112674E-005   3.1426601910113000E-007
   9.9049999999999994        1.7970782739827462E-005   3.0843627362447002E-007
   9.9100000000000001        1.7933822313864150E-005   3.0635703530843968E-007
   9.9150000000000009        1.7896935167232890E-005   3.0713850286989447E-007
   9.9199999999999999        1.7860121921186138E-005   3.0723681091971908E-007
   9.9250000000000007        1.7823383403240995E-005   3.0665789052424763E-007
   9.9299999999999997        1.7786720440915277E-005   3.0706940006490046E-007
   9.9350000000000005        1.7750133861726721E-005   3.0627537441268860E-007
   9.9399999999999995        1.7713624493193165E-005   3.0463714953138992E-007
   9.9450000000000003        1.7677193162832352E-005   3.0372305550357341E-007
   9.9500000000000011        1.7640840698162077E-005   3.0834373428818571E-007
   9.9550000000000001        1.7604567926700123E-005   3.1423777281308694E-007
   9.9600000000000009        1.7568375675964273E-005   3.2051874134872839E-007
   9.9649999999999999        1.7532264773472323E-005   3.2692337353581544E-007
   9.9700000000000006        1.7496236046742018E-005   3.3318840301507042E-007
   9.9749999999999996        1.7460290323291191E-005   3.3905056342716484E-007
   9.9800000000000004        1.7424428430637583E-005   3.4426061400860997E-007
   9.9849999999999994        1.7388651196299009E-005   3.4870426876664737E-007
   9.9900000000000002        1.7352959447793206E-005   3.5240713073567229E-007
   9.9950000000000010        1.7317354012638001E-005   3.5540830777576251E-007
   10.000000000000000        1.7281835718351177E-005   3.5774690774697547E-007


==> anc/nk_betamu1.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.5078298182202228        1.2641207628925288E-002
   5.0000000000000001E-003   1.5078158206461436        1.2630993675980973E-002
   1.0000000000000000E-002   1.5077738238942384        1.2600347441101389E-002
   1.4999999999999999E-002   1.5077038189080059        1.2549258917885275E-002
   2.0000000000000000E-002   1.5076057885547001        1.2477709189027353E-002
   2.5000000000000001E-002   1.5074797097923587        1.2385672881724874E-002
   2.9999999999999999E-002   1.5073255527728080        1.2273117083980045E-002
   3.5000000000000003E-002   1.5071432810145740        1.2140001589203475E-002
   4.0000000000000001E-002   1.5069328513704932        1.1986278794110516E-002
   4.4999999999999998E-002   1.5066942140894437        1.1811893709537724E-002
   5.0000000000000003E-002   1.5064273127304466        1.1616784018660065E-002
   5.5000000000000000E-002   1.5061320841417956        1.1400880077509168E-002
   5.9999999999999998E-002   1.5058084584783860        1.1164104966269184E-002
   6.5000000000000002E-002   1.5054563592592296        1.0906374112650052E-002
   7.0000000000000007E-002   1.5050757029473933        1.0627597057821792E-002
   7.4999999999999997E-002   1.5046664002996772        1.0327671630201873E-002
   8.0000000000000002E-002   1.5042283524673885        1.0006500445800759E-002
   8.5000000000000006E-002   1.5037614593994271        9.6639552406541096E-003
   8.9999999999999997E-002   1.5032656112505509        9.2999127802875226E-003
   9.5000000000000001E-002   1.5027406542334578        8.9144017830968814E-003
  0.10000000000000001        1.5021866546252112        8.5064748103769183E-003
  0.10500000000000000        1.5016028123370793        8.0865317485405708E-003
  0.11000000000000000        1.5009906912091633        7.6757332096264452E-003
  0.11500000000000000        1.5003477140059684        7.2501431679010686E-003
  0.12000000000000000        1.4996707226750019        6.8234834236953201E-003
  0.12500000000000000        1.4990115069139438        6.1966611541772743E-003
  0.13000000000000000        1.4983773334560666        5.3984588278026546E-003
  0.13500000000000001        1.4977249644976769        5.1453383205990466E-003
  0.14000000000000001        1.4970227651645416        5.1770353464692942E-003
  0.14499999999999999        1.4962966270465068        5.1389541933608562E-003
  0.14999999999999999        1.4955314160128910        4.9879470674170090E-003
  0.15500000000000000        1.4947183540026077        4.7487229423524013E-003
  0.16000000000000000        1.4938616449780648        5.0489864727552014E-003
  0.16500000000000001        1.4929601749064381        5.1181567175551113E-003
  0.17000000000000001        1.4920104095476834        4.8354750112042932E-003
  0.17500000000000002        1.4910137293020245        4.9804905081418660E-003
  0.17999999999999999        1.4899723278590760        5.8010342477152754E-003
  0.18500000000000000        1.4888862004054382        6.6193324939383125E-003
  0.19000000000000000        1.4877660289348931        7.3386835416349161E-003
  0.19500000000000001        1.4866106903195031        7.9728120556210591E-003
  0.20000000000000001        1.4854112302516973        8.6127827945290392E-003
  0.20500000000000002        1.4841705877813498        9.2420790336171788E-003
  0.20999999999999999        1.4828927557253415        9.8549971989840834E-003
  0.21500000000000000        1.4815784920826074        1.0453782318311067E-002
  0.22000000000000000        1.4802245973402779        1.1033495305343477E-002
  0.22500000000000001        1.4788293244736772        1.1591818371365692E-002
  0.23000000000000001        1.4773942899725032        1.2128140938103771E-002
  0.23500000000000001        1.4759237457527810        1.2642698293741095E-002
  0.23999999999999999        1.4744200994339960        1.3131691046343041E-002
  0.24500000000000000        1.4728788749192674        1.3589562352097406E-002
  0.25000000000000000        1.4712927937465514        1.4001456315038130E-002
  0.25500000000000000        1.4696656367041687        1.4316990902360827E-002
  0.26000000000000001        1.4680013233316385        1.4542817857460255E-002
  0.26500000000000001        1.4663014131672669        1.4873292346275990E-002
  0.27000000000000002        1.4645667815486696        1.5237738704483750E-002
  0.27500000000000002        1.4627968061991057        1.5559170516753040E-002
  0.28000000000000003        1.4609889625908417        1.5862559524326469E-002
  0.28500000000000003        1.4591385530114671        1.6093305240198585E-002
  0.28999999999999998        1.4572466220934284        1.6213584156651084E-002
  0.29499999999999998        1.4553231872052252        1.6251775122879231E-002
  0.29999999999999999        1.4533748631361156        1.6229233182908587E-002
  0.30499999999999999        1.4513995402205324        1.6164385403671044E-002
  0.31000000000000000        1.4493795658557460        1.6090122718718236E-002
  0.31500000000000000        1.4473079660863448        1.6021684521660751E-002
  0.32000000000000001        1.4451904529824879        1.5832656297001035E-002
  0.32500000000000001        1.4430397775838248        1.5426603676992556E-002
  0.33000000000000002        1.4408576692123820        1.4761820215244637E-002
  0.33500000000000002        1.4386237868206502        1.3909528404090654E-002
  0.34000000000000002        1.4363395633834410        1.2921742336027275E-002
  0.34500000000000003        1.4340218399414106        1.1828753332969510E-002
  0.35000000000000003        1.4316746798047075        1.0676308937815238E-002
  0.35499999999999998        1.4292954597119776        1.0123663197215693E-002
  0.35999999999999999        1.4268765118657423        9.5270169034729069E-003
  0.36499999999999999        1.4244161709139174        8.8287210242319336E-003
  0.37000000000000000        1.4219204610236240        8.1145784064682314E-003
  0.37500000000000000        1.4194061572639580        7.2980992262345890E-003
  0.38000000000000000        1.4168840653010415        6.4725566865160289E-003
  0.38500000000000001        1.4143265622711720        5.6919464932683184E-003
  0.39000000000000001        1.4117135116812320        5.0032738484813155E-003
  0.39500000000000002        1.4090537830325016        4.3744419012170521E-003
  0.40000000000000002        1.4063498938253129        3.9613573894363707E-003
  0.40500000000000003        1.4035951938081097        3.9904805373043306E-003
  0.41000000000000003        1.4007893005234702        4.0310566461236874E-003
  0.41500000000000004        1.3979351589571019        4.0642316504082565E-003
  0.41999999999999998        1.3950310447003016        4.0918900522639579E-003
  0.42499999999999999        1.3920746607969769        4.1173475293541095E-003
  0.42999999999999999        1.3890680612966688        4.5605502643000229E-003
  0.43500000000000000        1.3860128698785334        4.9958735960413669E-003
  0.44000000000000000        1.3829072480710991        5.3670430264980418E-003
  0.44500000000000001        1.3797492875681576        5.6683951982434699E-003
  0.45000000000000001        1.3765378244609188        5.9355226011819084E-003
  0.45500000000000002        1.3732711112052212        6.1855022806798221E-003
  0.46000000000000002        1.3699466122083523        6.4011995321882065E-003
  0.46500000000000002        1.3665632518478921        6.5764876752043566E-003
  0.47000000000000003        1.3631214452655631        6.7209585263099392E-003
  0.47500000000000003        1.3596204510047458        6.8359070027019797E-003
  0.47999999999999998        1.3560585027971612        6.9508873635573121E-003
  0.48499999999999999        1.3524342774589675        7.0775989281546270E-003
  0.48999999999999999        1.3487468720439650        7.1769476391851939E-003
  0.49500000000000000        1.3449961532695089        7.2475768245865435E-003
  0.50000000000000000        1.3411824186358854        7.2806731733714436E-003
  0.50500000000000000        1.3373046780404843        7.2851186684723679E-003
  0.51000000000000001        1.3333610492131895        7.2836558726272482E-003
  0.51500000000000001        1.3293495867081633        7.2552724524819201E-003
  0.52000000000000002        1.3252683127290945        7.2057539433356688E-003
  0.52500000000000002        1.3211152479729931        7.1311851788329328E-003
  0.53000000000000003        1.3168884260676446        7.0195701261162036E-003
  0.53500000000000003        1.3125861271330057        6.8668506284590425E-003
  0.54000000000000004        1.3082068123667454        6.6770725508062956E-003
  0.54500000000000004        1.3037481019896082        6.4538111751399896E-003
  0.55000000000000004        1.2992067984140108        6.2056888913855079E-003
  0.55500000000000005        1.2945826716844631        6.3906378985838508E-003
  0.56000000000000005        1.2898794773690789        6.4098694597212180E-003
  0.56500000000000006        1.2850978345552511        5.4058151060611959E-003
  0.57000000000000006        1.2802321899752360        5.0849693978167743E-003
  0.57500000000000007        1.2752780225353959        4.7350143920794618E-003
  0.57999999999999996        1.2702352317754682        4.5065215429425098E-003
  0.58499999999999996        1.2651037612608274        4.4298255735690795E-003
  0.58999999999999997        1.2598807498557167        4.4731195612541796E-003
  0.59499999999999997        1.2545624955355970        4.3859986988559196E-003
  0.59999999999999998        1.2491444993770693        4.3778102680820385E-003
  0.60499999999999998        1.2436223689178014        5.1168914776731356E-003
  0.60999999999999999        1.2379982184596188        5.8920912618567467E-003
  0.61499999999999999        1.2322795069692489        6.6703045849121345E-003
  0.62000000000000000        1.2264934678305413        7.3335160791923037E-003
  0.62500000000000000        1.2206934818132493        7.5603795586871581E-003
  0.63000000000000000        1.2149069215659338        7.2435677757192174E-003
  0.63500000000000001        1.2090890341704581        6.6867454851726738E-003
  0.64000000000000001        1.2031917159300911        6.2084427592261626E-003
  0.64500000000000002        1.1972136551357371        6.2439192158640910E-003
  0.65000000000000002        1.1911694016384118        6.4974690942281033E-003
  0.65500000000000003        1.1850620687648505        6.6959938789998841E-003
  0.66000000000000003        1.1788858342508148        6.8394081062228551E-003
  0.66500000000000004        1.1726374175470915        6.9279486939763935E-003
  0.67000000000000004        1.1663184775745343        6.9645266073699030E-003
  0.67500000000000004        1.1599306871718518        6.9523007029133055E-003
  0.68000000000000005        1.1534734135156310        6.8923112588323843E-003
  0.68500000000000005        1.1469453664536511        6.7848211628047661E-003
  0.69000000000000006        1.1403454839877258        6.6339117373717116E-003
  0.69500000000000006        1.1336728860767793        6.4474055495404858E-003
  0.70000000000000007        1.1269271065006685        6.2325317159792615E-003
  0.70499999999999996        1.1201085655204388        5.9947042231136560E-003
  0.70999999999999996        1.1132176375980409        5.7388747473543500E-003
  0.71499999999999997        1.1062535222454928        5.4678257221691950E-003
  0.71999999999999997        1.0992149184667501        5.1830006744675305E-003
  0.72499999999999998        1.0921013291039825        4.8859775417109397E-003
  0.72999999999999998        1.0849133705041680        4.5788741241574726E-003
  0.73499999999999999        1.0776517579259108        4.4085294519220497E-003
  0.73999999999999999        1.0703172943570720        4.3673182884047534E-003
  0.74500000000000000        1.0629107953788346        4.3199722002953411E-003
  0.75000000000000000        1.0554326266527099        4.2659873628272393E-003
  0.75500000000000000        1.0478826357097748        4.2080697790169985E-003
  0.76000000000000001        1.0402606707195061        4.1489610461633575E-003
  0.76500000000000001        1.0325667188159842        4.3480293985429519E-003
  0.77000000000000002        1.0248008335881325        4.5616574385116682E-003
  0.77500000000000002        1.0169639656235170        4.6387415698032619E-003
  0.78000000000000003        1.0090581825495166        4.7107917221420603E-003
  0.78500000000000003        1.0010854013811019        4.7307092756656566E-003
  0.79000000000000004       0.99304620364136564        4.5440734942318040E-003
  0.79500000000000004       0.98494067703852961        4.1539608312521903E-003
  0.80000000000000004       0.97676944494431650        3.7828037375442491E-003
  0.80500000000000005       0.96853407760340604        3.7498044337058722E-003
  0.81000000000000005       0.96023621421157268        3.7105368904771785E-003
  0.81500000000000006       0.95187718890558026        3.6661465886215217E-003
  0.82000000000000006       0.94345814648307136        3.6217897454436931E-003
  0.82500000000000007       0.93498051491290290        3.5815819171189922E-003
  0.83000000000000007       0.92644670433150700        3.5440648049872570E-003
  0.83499999999999996       0.91785933362339833        3.5060977296955675E-003
  0.83999999999999997       0.90922094481345705        3.5181350964620384E-003
  0.84499999999999997       0.90053397865885842        3.5593152252367810E-003
  0.84999999999999998       0.89180066456501694        3.5983050220314006E-003
  0.85499999999999998       0.88302120539806661        3.6557738547375873E-003
  0.85999999999999999       0.87419464563743032        3.8206990882632130E-003
  0.86499999999999999       0.86531969492373562        4.1486193611609545E-003
  0.87000000000000000       0.85639378527687415        4.4744000762603209E-003
  0.87500000000000000       0.84741407690032344        4.7180563130414521E-003
  0.88000000000000000       0.83838252217681708        4.8592585088306217E-003
  0.88500000000000001       0.82931000478753381        4.9342014088049613E-003
  0.89000000000000001       0.82020811141006900        4.9872130770809431E-003
  0.89500000000000002       0.81108218346467198        5.0370951081883941E-003
  0.90000000000000002       0.80193133042358644        5.0682787117819483E-003
  0.90500000000000003       0.79275459638263435        5.0639782669442690E-003
  0.91000000000000003       0.78355307228241433        5.0247794126395684E-003
  0.91500000000000004       0.77432902776603818        4.9645391693647900E-003
  0.92000000000000004       0.76508487111784196        4.8956312250424405E-003
  0.92500000000000004       0.75582370666224208        4.8169087911796860E-003
  0.93000000000000005       0.74654888051737245        4.7470862542331460E-003
  0.93500000000000005       0.73726377844245949        4.6747747215127866E-003
  0.94000000000000006       0.72797192552271306        4.5789332311073627E-003
  0.94500000000000006       0.71867687486090837        4.4567254947159851E-003
  0.95000000000000007       0.70938121274394605        4.3088496555145905E-003
  0.95500000000000007       0.70008514207047901        4.1473131719426126E-003
  0.95999999999999996       0.69078851913009931        4.0020334480338482E-003
  0.96499999999999997       0.68149276157014738        3.9510879108848318E-003
  0.96999999999999997       0.67220224189360711        3.9155767430049115E-003
  0.97499999999999998       0.66292165246478096        3.9190201604893948E-003
  0.97999999999999998       0.65365510884575106        3.9225522300319060E-003
  0.98499999999999999       0.64440581279671816        3.9153649748410180E-003
  0.98999999999999999       0.63517687336512407        3.8907243907184696E-003
  0.99500000000000000       0.62597081895082585        3.8450556906822753E-003
   1.0000000000000000       0.61678934300240917        3.7815281437885151E-003
   1.0050000000000001       0.60763408401127561        3.7041898248726390E-003
   1.0100000000000000       0.59850714237053304        3.6165274323337604E-003
   1.0150000000000001       0.58941127092944812        3.5211498894348603E-003
   1.0200000000000000       0.58034926846052570        3.5707024751882033E-003
   1.0249999999999999       0.57132374674079645        3.7582894071090944E-003
   1.0300000000000000       0.56233703662611789        3.9181912008090514E-003
   1.0349999999999999       0.55339145004587276        4.0537768153522391E-003
   1.0400000000000000       0.54448964913606845        4.1704007857621406E-003
   1.0449999999999999       0.53563490324250917        4.2717941463774611E-003
   1.0500000000000000       0.52683054113643935        4.3604397181201682E-003
   1.0549999999999999       0.51807967325429138        4.4287352590577367E-003
   1.0600000000000001       0.50938493322709122        4.4566852558048931E-003
   1.0649999999999999       0.50074889166022074        4.4249837767731393E-003
   1.0700000000000001       0.49217398627606113        4.3275096158028603E-003
   1.0750000000000000       0.48366225159259124        4.1950016794952139E-003
   1.0800000000000001       0.47521564593903898        4.0190981261756797E-003
   1.0850000000000000       0.46683567796332459        3.8078942065090660E-003
   1.0900000000000001       0.45852174638918486        3.5532468788955773E-003
   1.0950000000000000       0.45027263165252229        3.2435291937447097E-003
   1.1000000000000001       0.44208790158784672        3.1057164121124359E-003
   1.1050000000000000       0.43397355008454669        3.0011819528463213E-003
   1.1100000000000001       0.42593870674666517        2.8682701881233563E-003
   1.1150000000000000       0.41799226375444876        2.6920013158485689E-003
   1.1200000000000001       0.41013856301986146        2.4939443346370660E-003
   1.1250000000000000       0.40237805906670221        2.5356330551324358E-003
   1.1300000000000001       0.39471107341568556        2.5567586951017462E-003
   1.1350000000000000       0.38713739316120044        2.6947881392397899E-003
   1.1400000000000001       0.37965594466839531        2.8829837148091064E-003
   1.1450000000000000       0.37226557639769570        3.0360148204393589E-003
   1.1500000000000001       0.36496579041843524        3.1655603795787690E-003
   1.1550000000000000       0.35775837158301277        3.2735276221066978E-003
   1.1599999999999999       0.35064560281376039        3.3599648195012932E-003
   1.1650000000000000       0.34362956110409998        3.4251367241013853E-003
   1.1699999999999999       0.33671046307598579        3.4704078716670805E-003
   1.1750000000000000       0.32988753783665797        3.4972891694586838E-003
   1.1799999999999999       0.32316002516425563        3.5365436485321200E-003
   1.1850000000000001       0.31652793572215543        3.6113114271627000E-003
   1.1899999999999999       0.30999228318152988        3.6697427297218144E-003
   1.1950000000000001       0.30355414840461303        3.7076899999958224E-003
   1.2000000000000000       0.29721444469458325        3.7214877808742775E-003
   1.2050000000000001       0.29097346630599408        3.7104429043273157E-003
   1.2100000000000000       0.28483136456459823        3.6749253102855706E-003
   1.2150000000000001       0.27878826874882240        3.6155298292329108E-003
   1.2200000000000000       0.27284400288948657        3.5648438079521894E-003
   1.2250000000000001       0.26699816803690751        3.5508854458176642E-003
   1.2300000000000000       0.26125036026973419        3.5236095973164572E-003
   1.2350000000000001       0.25560020709961917        3.4843950718380090E-003
   1.2400000000000000       0.25004741039963335        3.4312268210569541E-003
   1.2450000000000001       0.24459168279448493        3.3617967671348281E-003
   1.2500000000000000       0.23923272475133231        3.2741512686876029E-003
   1.2550000000000001       0.23397011301459003        3.1695163131851556E-003
   1.2600000000000000       0.22880335214406977        3.0507208919310358E-003
   1.2650000000000001       0.22373194513323350        2.9205941790332035E-003
   1.2700000000000000       0.21875524333787394        2.7807961296716643E-003
   1.2750000000000001       0.21387225430153617        2.6304674642914638E-003
   1.2800000000000000       0.20908193818502444        2.4684285319493127E-003
   1.2849999999999999       0.20438326931890882        2.2938626878740431E-003
   1.2900000000000000       0.19977539757192031        2.1175101936645457E-003
   1.2949999999999999       0.19525759141933624        2.0339312487588357E-003
   1.3000000000000000       0.19082912155343471        2.0187850992304801E-003
   1.3049999999999999       0.18648920292676041        2.0557666055219803E-003
   1.3100000000000001       0.18223686900819305        1.9829111242159192E-003
   1.3149999999999999       0.17807111639292858        1.8188306696340084E-003
   1.3200000000000001       0.17399094036220503        1.7019038673730391E-003
   1.3250000000000000       0.16999529804243468        1.6002157248364290E-003
   1.3300000000000001       0.16608310339563714        1.4658856940581444E-003
   1.3350000000000000       0.16225326806317961        1.4651150744452723E-003
   1.3400000000000001       0.15850473236848447        1.5702477130030978E-003
   1.3450000000000000       0.15483664835146951        1.6676427800011162E-003
   1.3500000000000001       0.15124826284165274        1.7527642156545120E-003
   1.3550000000000000       0.14773882338923472        1.8210894844389869E-003
   1.3600000000000001       0.14430784956778936        1.8670703534212352E-003
   1.3650000000000000       0.14095564252973838        1.8809620897441981E-003
   1.3700000000000001       0.13768264293371865        2.0316654722545846E-003
   1.3750000000000000       0.13448925508341628        2.1713023667556397E-003
   1.3800000000000001       0.13137434318771518        2.2747575813774068E-003
   1.3850000000000000       0.12833469420798566        2.3510046892738223E-003
   1.3900000000000001       0.12536694829626235        2.4274367405553721E-003
   1.3950000000000000       0.12246785663002054        2.4890561087418522E-003
   1.4000000000000001       0.11963569094245879        2.5389416535487042E-003
   1.4050000000000000       0.11686982545754551        2.5741760346281728E-003
   1.4099999999999999       0.11416965909300233        2.6192829679081570E-003
   1.4150000000000000       0.11153453209707181        2.6943381358166263E-003
   1.4199999999999999       0.10896338055209909        2.7496816682973657E-003
   1.4250000000000000       0.10645497030252192        2.7846723577689969E-003
   1.4299999999999999       0.10400806659770073        2.7986703909297778E-003
   1.4350000000000001       0.10162140076984326        2.7916429174493912E-003
   1.4399999999999999        9.9293561550324844E-002   2.7653670143242270E-003
   1.4450000000000001        9.7023100199611592E-002   2.7218245618192277E-003
   1.4500000000000000        9.4808568054767728E-002   2.6629949668315195E-003
   1.4550000000000001        9.2648602582055734E-002   2.5906310246635311E-003
   1.4600000000000000        9.0542092468926610E-002   2.5067313978904965E-003
   1.4650000000000001        8.8487971958514405E-002   2.4135808637654327E-003
   1.4700000000000000        8.6485175657231753E-002   2.3134634130876630E-003
   1.4750000000000001        8.4532725356140551E-002   2.2081740457923077E-003
   1.4800000000000000        8.2629842615390942E-002   2.0980612612845340E-003
   1.4850000000000001        8.0775776857807846E-002   1.9832004038185108E-003
   1.4900000000000000        7.8969776290774313E-002   1.8636708651494360E-003
   1.4950000000000001        7.7210918556574984E-002   1.7401658248288876E-003
   1.5000000000000000        7.5497936578512531E-002   1.6146745568749177E-003
   1.5050000000000001        7.3829521728939682E-002   1.4893540648009684E-003
   1.5100000000000000        7.2204365829700384E-002   1.3663561909598304E-003
   1.5150000000000001        7.0621220269455803E-002   1.2471657793152735E-003
   1.5200000000000000        6.9078955019901536E-002   1.1346488687378614E-003
   1.5250000000000001        6.7576454090149368E-002   1.0331318156124314E-003
   1.5300000000000000        6.6112602733875370E-002   9.3314085804603597E-004
   1.5350000000000001        6.4686529322911815E-002   8.3471630781739581E-004
   1.5400000000000000        6.3297894814805300E-002   8.0134007411364339E-004
   1.5449999999999999        6.1946430728226448E-002   7.6547531944386182E-004
   1.5500000000000000        6.0631868021251797E-002   7.6483781037500059E-004
   1.5549999999999999        5.9353584362837490E-002   7.3331948661691654E-004
   1.5600000000000001        5.8110000167135745E-002   6.7422064452238306E-004
   1.5649999999999999        5.6899375290774344E-002   7.1716916038562506E-004
   1.5700000000000001        5.5719969592138652E-002   7.8962268898929294E-004
   1.5750000000000000        5.4570480183029263E-002   8.4572826001459711E-004
   1.5800000000000001        5.3451270457130481E-002   8.8156260237670647E-004
   1.5850000000000000        5.2363100665123966E-002   8.9809382846322422E-004
   1.5900000000000001        5.1306731057691179E-002   8.9558962541651937E-004
   1.5950000000000000        5.0282340883347869E-002   8.7662591627496456E-004
   1.6000000000000001        4.9286549282868387E-002   8.4184117734404512E-004
   1.6050000000000000        4.8314627571917783E-002   8.2037107008201687E-004
   1.6100000000000001        4.7361844524222131E-002   8.6364957466324860E-004
   1.6150000000000000        4.6423849398384148E-002   8.6689887257881959E-004
   1.6200000000000001        4.5500804389014632E-002   8.3050089293996987E-004
   1.6250000000000000        4.4595826477655892E-002   7.6675511386167100E-004
   1.6300000000000001        4.3712083870771051E-002   7.0021773643168250E-004
   1.6350000000000000        4.2852686719957574E-002   7.4184535992943140E-004
   1.6400000000000001        4.2018743574736207E-002   7.7375310265465763E-004
   1.6450000000000000        4.1208901570995375E-002   7.8498766811621601E-004
   1.6500000000000001        4.0421656592964005E-002   7.8099551862361588E-004
   1.6550000000000000        3.9655505047660695E-002   7.6721962650024705E-004
   1.6600000000000001        3.8909233304717114E-002   7.4745224988865405E-004
   1.6650000000000000        3.8182398864840109E-002   7.2154966123976622E-004
   1.6699999999999999        3.7474686002075208E-002   6.8885247675292555E-004
   1.6750000000000000        3.6785778990467949E-002   6.4870135111398664E-004
   1.6799999999999999        3.6115320851103055E-002   6.0064289762502832E-004
   1.6850000000000001        3.5462661850458245E-002   6.0929261515080269E-004
   1.6899999999999999        3.4827025642361238E-002   6.1821048829713982E-004
   1.6950000000000001        3.4207635375635245E-002   6.2388631293562591E-004
   1.7000000000000000        3.3603721148126868E-002   6.2625922440875254E-004
   1.7050000000000001        3.3014724370359620E-002   6.2525116096688593E-004
   1.7100000000000000        3.2440331074181449E-002   6.2095610330414885E-004
   1.7150000000000001        3.1880240946966482E-002   6.2840172544834788E-004
   1.7200000000000000        3.1334153674627524E-002   6.5414292701213711E-004
   1.7250000000000001        3.0801717617175765E-002   6.8983978126914078E-004
   1.7300000000000000        3.0282394322447680E-002   7.5421150904082107E-004
   1.7350000000000001        2.9775602848521893E-002   8.1473172139381531E-004
   1.7400000000000000        2.9280762253477050E-002   8.7149017281102845E-004
   1.7450000000000001        2.8797301443027681E-002   9.2762230059473261E-004
   1.7500000000000000        2.8324812361296844E-002   9.7880016159351477E-004
   1.7550000000000001        2.7863021001052129E-002   1.0244181408362828E-003
   1.7600000000000000        2.7411657334987752E-002   1.0638618413052435E-003
   1.7650000000000001        2.6970451335857164E-002   1.0965169152628053E-003
   1.7700000000000000        2.6539133158714756E-002   1.1219123648868110E-003
   1.7750000000000001        2.6117433543700420E-002   1.1400519741967610E-003
   1.7800000000000000        2.5705083348095816E-002   1.1510406741763561E-003
   1.7850000000000001        2.5301813429182585E-002   1.1549834225737417E-003
   1.7900000000000000        2.4907350819114868E-002   1.1519667684046220E-003
   1.7949999999999999        2.4521345022046483E-002   1.1419409649356359E-003
   1.8000000000000000        2.4143373410292004E-002   1.1249639516513789E-003
   1.8049999999999999        2.3773010612031874E-002   1.1011273283415106E-003
   1.8100000000000001        2.3409831255446517E-002   1.0705226947956212E-003
   1.8149999999999999        2.3053466477201637E-002   1.0332658306587590E-003
   1.8200000000000001        2.2703821382366162E-002   9.8854941883890282E-004
   1.8250000000000000        2.2360883989232572E-002   9.3474819506203857E-004
   1.8300000000000001        2.2024642334119882E-002   8.7022398777885854E-004
   1.8350000000000000        2.1695082310590700E-002   7.9331981428072684E-004
   1.8400000000000001        2.1372022022288103E-002   7.0348988520298542E-004
   1.8450000000000000        2.1054994018190269E-002   6.0598061684472362E-004
   1.8500000000000001        2.0743503043373086E-002   5.2153691062906474E-004
   1.8550000000000000        2.0437053842912511E-002   4.5247236705745278E-004
   1.8600000000000001        2.0135194254000545E-002   4.4347901110555754E-004
   1.8650000000000000        1.9838080991898717E-002   4.5117947855479248E-004
   1.8700000000000001        1.9546321775608843E-002   4.4226391036672127E-004
   1.8750000000000000        1.9260534947020957E-002   4.2165136010729326E-004
   1.8800000000000001        1.8981338848025029E-002   3.9523940673438090E-004
   1.8850000000000000        1.8709230185445264E-002   3.8508603979647490E-004
   1.8900000000000001        1.8444014502503651E-002   3.9039303192485789E-004
   1.8950000000000000        1.8185253537420100E-002   3.8611029260296123E-004
   1.9000000000000001        1.7932508752636394E-002   3.7129454498155065E-004
   1.9050000000000000        1.7685341678915042E-002   3.4512222244581156E-004
   1.9100000000000001        1.7443391502243943E-002   3.0858378648442736E-004
   1.9150000000000000        1.7206524245946493E-002   3.2557874629987951E-004
   1.9199999999999999        1.6974647130688053E-002   3.4798473195931864E-004
   1.9250000000000000        1.6747667377133953E-002   3.6785049723219235E-004
   1.9299999999999999        1.6525492124359307E-002   3.8485549386541723E-004
   1.9350000000000001        1.6308021044065635E-002   3.9895111524125212E-004
   1.9399999999999999        1.6095140446558971E-002   4.1032673737319628E-004
   1.9450000000000001        1.5886735255148526E-002   4.1918558960048549E-004
   1.9500000000000000        1.5682690393143517E-002   4.2720820588061648E-004
   1.9550000000000001        1.5482890395446983E-002   4.3881109760457795E-004
   1.9600000000000000        1.5287205213547622E-002   4.4430763126443798E-004
   1.9650000000000001        1.5095486147716369E-002   4.4282624720853869E-004
   1.9700000000000000        1.4907583280789307E-002   4.3833588712744072E-004
   1.9750000000000001        1.4723346695602458E-002   4.3866787133603653E-004
   1.9800000000000000        1.4542627781051623E-002   4.3732513978553961E-004
   1.9850000000000001        1.4365310489697714E-002   4.3441452595126273E-004
   1.9900000000000000        1.4191312805130692E-002   4.3009193376174724E-004
   1.9950000000000001        1.4020554310651768E-002   4.2450992192906954E-004
   2.0000000000000000        1.3852954589562157E-002   4.1782104916545174E-004
   2.0049999999999999        1.3688432862776394E-002   4.1017415276543671E-004
   2.0100000000000002        1.3526900433486288E-002   4.0163840599666441E-004
   2.0150000000000001        1.3368260912213223E-002   3.9220689096052322E-004
   2.0200000000000000        1.3212417592114053E-002   3.8186971540802792E-004
   2.0249999999999999        1.3059273766345669E-002   3.7061698709026612E-004
   2.0300000000000002        1.2908733396897187E-002   3.5843790904208951E-004
   2.0350000000000001        1.2760716631805169E-002   3.4534905809695433E-004
   2.0400000000000000        1.2615160264191533E-002   3.3147901114852739E-004
   2.0449999999999999        1.2472001847840603E-002   3.1697767920142901E-004
   2.0499999999999998        1.2331178936536683E-002   3.0199497326036974E-004
   2.0550000000000002        1.2192629587560682E-002   2.8668868154222912E-004
   2.0600000000000001        1.2056309571148192E-002   2.7133331611049923E-004
   2.0649999999999999        1.1922196645352321E-002   2.5601984443634519E-004
   2.0699999999999998        1.1790269939241699E-002   2.4075210071321240E-004
   2.0750000000000002        1.1660508581884920E-002   2.2915989473329922E-004
   2.0800000000000001        1.1532890795940056E-002   2.1643595533454331E-004
   2.0850000000000000        1.1407321497980358E-002   2.0081457947223984E-004
   2.0899999999999999        1.1283579513328354E-002   1.9331263038259092E-004
   2.0950000000000002        1.1161431220294050E-002   1.9754502035471307E-004
   2.1000000000000001        1.1040642997187473E-002   2.0125785755344648E-004
   2.1050000000000000        1.0920981328333614E-002   2.0448629512921646E-004
   2.1099999999999999        1.0802297246814674E-002   2.0728732613654703E-004
   2.1150000000000002        1.0684678344030162E-002   2.0955361522605361E-004
   2.1200000000000001        1.0568253267563055E-002   2.1106106653670173E-004
   2.1250000000000000        1.0453150664996316E-002   2.1158520439239908E-004
   2.1299999999999999        1.0339499183912904E-002   2.1090155311703947E-004
   2.1350000000000002        1.0227410466164688E-002   2.0879351500794306E-004
   2.1400000000000001        1.0116902747578123E-002   2.0840633928786469E-004
   2.1450000000000000        1.0007962362326402E-002   2.1465203916808985E-004
   2.1499999999999999        9.9005756170916712E-003   2.1889288201072665E-004
   2.1550000000000002        9.7947288185560536E-003   2.2148319889328874E-004
   2.1600000000000001        9.6904081260796356E-003   2.2277370515228108E-004
   2.1650000000000000        9.5875976367418812E-003   2.2299277621452493E-004
   2.1699999999999999        9.4862799297478258E-003   2.2221896042439598E-004
   2.1750000000000003        9.3864375490782404E-003   2.2052161892186992E-004
   2.1800000000000002        9.2880530387139115E-003   2.1797011284692240E-004
   2.1850000000000001        9.1911089159814451E-003   2.1463378178667412E-004
   2.1899999999999999        9.0955853878750687E-003   2.1378522493595981E-004
   2.1949999999999998        9.0014585976056424E-003   2.1308422951018917E-004
   2.2000000000000002        8.9087042755842116E-003   2.1453490235777244E-004
   2.2050000000000001        8.8172981522218283E-003   2.1580308714547712E-004
   2.2100000000000000        8.7272159579295273E-003   2.1093327187303446E-004
   2.2149999999999999        8.6384352759185188E-003   2.1019282210441373E-004
   2.2200000000000002        8.5509436408198192E-003   2.1281026458083024E-004
   2.2250000000000001        8.4647319139276103E-003   2.1522203517858329E-004
   2.2300000000000000        8.3797909588884459E-003   2.1743530446533335E-004
   2.2349999999999999        8.2961116393488778E-003   2.1945724300873742E-004
   2.2400000000000002        8.2136843564329393E-003   2.2129455817328919E-004
   2.2450000000000001        8.1324868614134037E-003   2.2293785009319840E-004
   2.2500000000000000        8.0524830254827297E-003   2.2435233959208420E-004
   2.2549999999999999        7.9736360106005301E-003   2.2550015056365530E-004
   2.2600000000000002        7.8959089787264004E-003   2.2634340690162215E-004
   2.2650000000000001        7.8192650918199585E-003   2.2684423249968132E-004
   2.2700000000000000        7.7436709790158842E-003   2.2696887654811548E-004
   2.2749999999999999        7.6691083451027936E-003   2.2671003823941140E-004
   2.2800000000000002        7.5955629913258653E-003   2.2607412239933171E-004
   2.2850000000000001        7.5230207190113843E-003   2.2506783587151764E-004
   2.2900000000000000        7.4514673294856148E-003   2.2369788549959826E-004
   2.2949999999999999        7.3808884210414417E-003   2.2197077507572858E-004
   2.3000000000000003        7.3112627522078921E-003   2.1987635684227094E-004
   2.3050000000000002        7.2425607617803353E-003   2.1735835084721496E-004
   2.3100000000000001        7.1747523859621715E-003   2.1435086708410534E-004
   2.3149999999999999        7.1078075609567982E-003   2.1078801554647725E-004
   2.3199999999999998        7.0416962229676149E-003   2.0660390622787711E-004
   2.3250000000000002        6.9763886099223548E-003   2.0173479086048503E-004
   2.3300000000000001        6.9118570359976454E-003   1.9618856418018773E-004
   2.3350000000000000        6.8480746890418540E-003   1.9006324431387108E-004
   2.3399999999999999        6.7850147599419208E-003   1.8346270579733433E-004
   2.3450000000000002        6.7226504395847845E-003   1.7649082316639753E-004
   2.3500000000000001        6.6609549316760793E-003   1.7029132004035309E-004
   2.3550000000000000        6.5999059904511843E-003   1.7669288577927891E-004
   2.3599999999999999        6.5394926181994630E-003   1.8321462621971943E-004
   2.3650000000000002        6.4797055247741327E-003   1.8640370224885534E-004
   2.3700000000000001        6.4205354200284259E-003   1.8668372717478132E-004
   2.3750000000000000        6.3619730138155745E-003   1.8279706036351470E-004
   2.3799999999999999        6.3040091012563811E-003   1.7450831196474080E-004
   2.3850000000000002        6.2466370088936447E-003   1.6188720174710285E-004
   2.3900000000000001        6.1898529590102601E-003   1.4563806212434735E-004
   2.3950000000000000        6.1336533324335071E-003   1.4022291258885752E-004
   2.3999999999999999        6.0780345099906751E-003   1.3964661295062016E-004
   2.4050000000000002        6.0229928725090455E-003   1.3861976839921707E-004
   2.4100000000000001        5.9685247058917333E-003   1.3781570313657274E-004
   2.4150000000000000        5.9146252294796269E-003   1.3620271827445400E-004
   2.4199999999999999        5.8612889916489557E-003   1.3382831421697265E-004
   2.4250000000000003        5.8085105303386534E-003   1.3109932397729548E-004
   2.4300000000000002        5.7562843834876570E-003   1.2774261927446431E-004
   2.4350000000000001        5.7046050890348903E-003   1.2372839144745434E-004
   2.4399999999999999        5.6534676748842801E-003   1.1910705816562533E-004
   2.4449999999999998        5.6028702996855527E-003   1.1394102733081144E-004
   2.4500000000000002        5.5528123540204656E-003   1.0829309623240201E-004
   2.4550000000000001        5.5032932314278606E-003   1.0537551139438734E-004
   2.4600000000000000        5.4543123254465597E-003   1.0671215765886005E-004
   2.4649999999999999        5.4058690296153932E-003   1.0773934474758891E-004
   2.4700000000000002        5.3579621048097130E-003   1.0844178880273486E-004
   2.4750000000000001        5.3105874371848901E-003   1.0880933091326952E-004
   2.4800000000000000        5.2637400968173920E-003   1.0979323654935255E-004
   2.4849999999999999        5.2174151537285633E-003   1.1213925183172369E-004
   2.4900000000000002        5.1716076779397477E-003   1.1409763083621450E-004
   2.4950000000000001        5.1263127394725449E-003   1.1556399856689319E-004
   2.5000000000000000        5.0815256412252369E-003   1.1651867015737612E-004
   2.5049999999999999        5.0372425894153767E-003   1.1705401431014520E-004
   2.5100000000000002        4.9934600092554305E-003   1.1751807063013590E-004
   2.5150000000000001        4.9501743259578778E-003   1.1747305821399080E-004
   2.5200000000000000        4.9073819647351795E-003   1.1690552082350113E-004
   2.5249999999999999        4.8650793507997924E-003   1.1580200222044510E-004
   2.5300000000000002        4.8232624003561198E-003   1.1414707119330927E-004
   2.5350000000000001        4.7819250146170604E-003   1.1191419644562221E-004
   2.5400000000000000        4.7410605962535301E-003   1.0907287234032670E-004
   2.5449999999999999        4.7006625479364475E-003   1.0688278977211575E-004
   2.5500000000000003        4.6607242723367285E-003   1.0758762670927055E-004
   2.5550000000000002        4.6212391721253019E-003   1.0740768113856429E-004
   2.5600000000000001        4.5822013335349862E-003   1.0631151222487752E-004
   2.5649999999999999        4.5436081511707454E-003   1.0434733521738539E-004
   2.5699999999999998        4.5054580191798872E-003   1.0159668863917587E-004
   2.5750000000000002        4.4677493319215996E-003   9.8141259782092913E-005
   2.5800000000000001        4.4304804837550739E-003   9.4062735937964874E-005
   2.5850000000000000        4.3936498690394900E-003   8.9442804398618368E-005
   2.5899999999999999        4.3572565368987020E-003   8.4365161007041341E-005
   2.5950000000000002        4.3213042366979206E-003   8.7410832701390051E-005
   2.6000000000000001        4.2857987713219347E-003   9.0257533475313241E-005
   2.6050000000000000        4.2507459522560832E-003   9.2333544756967832E-005
   2.6099999999999999        4.2161515909857087E-003   9.3431421355452855E-005
   2.6150000000000002        4.1820214989961484E-003   9.3343718079861270E-005
   2.6200000000000001        4.1483600777942036E-003   9.3419815224920523E-005
   2.6250000000000000        4.1151522390337229E-003   9.3921505874081622E-005
   2.6299999999999999        4.0823686729562500E-003   9.3946175047930278E-005
   2.6350000000000002        4.0499797464274212E-003   9.3490160183056815E-005
   2.6400000000000001        4.0179558263128854E-003   9.2549798716045489E-005
   2.6450000000000000        3.9862672794782807E-003   9.1121428083498768E-005
   2.6499999999999999        3.9548847310052074E-003   8.9201348278239272E-005
   2.6550000000000002        3.9237909104768718E-003   8.6796991293137948E-005
   2.6600000000000001        3.8929855839383385E-003   8.3954863702261420E-005
   2.6650000000000000        3.8624697983048548E-003   8.0729579515347906E-005
   2.6699999999999999        3.8322446004916710E-003   7.7175752742160344E-005
   2.6750000000000003        3.8023110374140337E-003   7.3347997392439121E-005
   2.6800000000000002        3.7726701557518044E-003   6.9300926930572666E-005
   2.6850000000000001        3.7433214591121107E-003   7.0638238817313619E-005
   2.6899999999999999        3.7142592372269882E-003   7.2658447662521386E-005
   2.6949999999999998        3.6854766797197393E-003   7.4799378239590649E-005
   2.7000000000000002        3.6569669762136648E-003   7.6966348109703750E-005
   2.7050000000000001        3.6287233163320724E-003   7.8992898531302699E-005
   2.7100000000000000        3.6007388896982634E-003   8.0859969274566824E-005
   2.7149999999999999        3.5730069421323271E-003   8.2548573584691459E-005
   2.7200000000000002        3.5455213418541685E-003   8.4041181152139273E-005
   2.7250000000000001        3.5182763444357433E-003   8.5321837050037104E-005
   2.7300000000000000        3.4912662112960174E-003   8.6374683063025152E-005
   2.7349999999999999        3.4644852038539665E-003   8.7183860975741882E-005
   2.7400000000000002        3.4379275835285552E-003   8.7733512572826626E-005
   2.7450000000000001        3.4115876198033508E-003   8.8007787703509380E-005
   2.7500000000000000        3.3854606617947187E-003   8.9575766643024829E-005
   2.7549999999999999        3.3595442137230036E-003   9.1631016522735441E-005
   2.7600000000000002        3.3338360357510460E-003   9.3187849966315864E-005
   2.7650000000000001        3.3083338880416958E-003   9.4252359384081920E-005
   2.7700000000000000        3.2830355307577942E-003   9.4830637186329048E-005
   2.7749999999999999        3.2579387240621858E-003   9.4928775783370469E-005
   2.7800000000000002        3.2330405149071976E-003   9.4546856665201923E-005
   2.7850000000000001        3.2083314341333391E-003   9.3635600594378383E-005
   2.7900000000000000        3.1837985220406614E-003   9.2126649964800397E-005
   2.7949999999999999        3.1594287857853957E-003   8.9996901334478581E-005
   2.8000000000000003        3.1352092325237727E-003   8.7344358431427817E-005
   2.8050000000000002        3.1111268694120312E-003   8.3898033324327458E-005
   2.8100000000000001        3.0871687352238930E-003   7.9594739088676651E-005
   2.8149999999999999        3.0633326954717368E-003   7.4466496789700985E-005
   2.8199999999999998        3.0396432041592029E-003   6.8741498294516527E-005
   2.8250000000000002        3.0161287228605339E-003   6.2761529958756720E-005
   2.8300000000000001        2.9928177131499801E-003   5.9476312286033117E-005
   2.8350000000000000        2.9697386366017808E-003   5.6740745150135607E-005
   2.8399999999999999        2.9469199547901871E-003   5.4133214240331684E-005
   2.8450000000000002        2.9243892494618218E-003   5.3553941776338793E-005
   2.8500000000000001        2.9021565179039488E-003   5.5446289330716731E-005
   2.8550000000000000        2.8802155309086493E-003   5.7718226167295834E-005
   2.8599999999999999        2.8585594515832887E-003   6.0183361756616094E-005
   2.8650000000000002        2.8371814430352303E-003   6.2655305569211863E-005
   2.8700000000000001        2.8160746683718436E-003   6.5315682708825054E-005
   2.8750000000000000        2.7952322907004922E-003   6.8247060685889486E-005
   2.8799999999999999        2.7746466390772564E-003   7.0627689123318495E-005
   2.8850000000000002        2.7543044255829274E-003   7.2391724944224217E-005
   2.8900000000000001        2.7341900439861490E-003   7.3551980550408923E-005
   2.8950000000000000        2.7142878807701835E-003   7.4122435769217836E-005
   2.8999999999999999        2.6945823224182879E-003   7.4117070427982303E-005
   2.9050000000000002        2.6750577554137209E-003   7.3549864354046247E-005
   2.9100000000000001        2.6556985668960589E-003   7.2434802666720109E-005
   2.9150000000000000        2.6364926543395715E-003   7.0800457201244948E-005
   2.9199999999999999        2.6174396293156426E-003   6.8702215187307555E-005
   2.9250000000000003        2.5985415439185207E-003   6.6193600741330360E-005
   2.9300000000000002        2.5798004502424598E-003   6.3328119288560015E-005
   2.9350000000000001        2.5612184003817083E-003   6.0159276254232331E-005
   2.9399999999999999        2.5427974464305144E-003   5.6925684593171853E-005
   2.9449999999999998        2.5245396308166738E-003   5.4121878683852098E-005
   2.9500000000000002        2.5064454636312718E-003   5.1177660451191907E-005
   2.9550000000000001        2.4885122606368880E-003   4.8118464846656599E-005
   2.9600000000000000        2.4707369381660590E-003   4.4971663045372933E-005
   2.9649999999999999        2.4531164125513225E-003   4.1764640006041343E-005
   2.9700000000000002        2.4356476001252147E-003   4.0168876459743472E-005
   2.9750000000000001        2.4183274172202766E-003   3.9870950060104382E-005
   2.9800000000000000        2.4011527926156456E-003   3.9522057435027388E-005
   2.9849999999999999        2.3841214806880175E-003   3.9358112306825919E-005
   2.9900000000000002        2.3672325629835425E-003   3.9549790466031874E-005
   2.9950000000000001        2.3504852409506416E-003   3.9718729550882164E-005
   3.0000000000000000        2.3338787160377423E-003   3.9873672600569156E-005
   3.0049999999999999        2.3174121896932685E-003   4.1252480951113873E-005
   3.0100000000000002        2.3010848633656421E-003   4.2474889840177481E-005
   3.0150000000000001        2.2848959230452716E-003   4.3582705952952255E-005
   3.0200000000000000        2.2688437066887457E-003   4.4511951812539058E-005
   3.0249999999999999        2.2529252815545226E-003   4.5270918448817466E-005
   3.0300000000000002        2.2371376105523150E-003   4.5929813902127661E-005
   3.0350000000000001        2.2214776565918411E-003   4.6328155332380199E-005
   3.0400000000000000        2.2059423825828120E-003   4.6445625158242874E-005
   3.0449999999999999        2.1905287514349448E-003   4.6261905798388684E-005
   3.0500000000000003        2.1752337520745666E-003   4.5756782828058548E-005
   3.0550000000000002        2.1600563445402176E-003   4.4919949802276794E-005
   3.0600000000000001        2.1449988066384422E-003   4.3779379530423015E-005
   3.0649999999999999        2.1300637346316313E-003   4.2379789513826652E-005
   3.0700000000000003        2.1152537247821745E-003   4.0766110112550828E-005
   3.0750000000000002        2.1005713733524656E-003   3.8983271686659528E-005
   3.0800000000000001        2.0860192766048941E-003   3.7076204596225848E-005
   3.0850000000000000        2.0716000262321391E-003   3.5089860278067833E-005
   3.0899999999999999        2.0573150906302087E-003   3.3073513419060955E-005
   3.0950000000000002        2.0431633514701834E-003   3.1199961622761438E-005
   3.1000000000000001        2.0291433275961847E-003   2.9550854781676579E-005
   3.1050000000000000        2.0152535378523324E-003   2.7944693865794481E-005
   3.1099999999999999        2.0014925010827475E-003   2.6424338665909271E-005
   3.1150000000000002        1.9878587361315488E-003   2.5138299553159691E-005
   3.1200000000000001        1.9743507618428277E-003   2.4708128092944042E-005
   3.1250000000000000        1.9609664643996565E-003   2.4661894173738782E-005
   3.1299999999999999        1.9477012276740175E-003   2.4604978643846635E-005
   3.1350000000000002        1.9345498169642322E-003   2.4598319590921243E-005
   3.1400000000000001        1.9215069975686268E-003   2.4972825267922851E-005
   3.1450000000000000        1.9085675347855213E-003   2.4879926603757485E-005
   3.1499999999999999        1.8957261939132422E-003   2.4428646106708016E-005
   3.1550000000000002        1.8829777402501098E-003   2.3782503183809043E-005
   3.1600000000000001        1.8703174208674783E-003   2.3103955261504026E-005
   3.1650000000000000        1.8577447195957265E-003   2.3336682690617899E-005
   3.1699999999999999        1.8452613203439119E-003   2.7996180584003447E-005
   3.1750000000000003        1.8328689257659659E-003   3.2799797828167053E-005
   3.1800000000000002        1.8205692385158238E-003   3.7184874799803128E-005
   3.1850000000000001        1.8083639612474168E-003   4.0185730228664736E-005
   3.1899999999999999        1.7962547966146780E-003   4.1908260597420602E-005
   3.1950000000000003        1.7842434428930042E-003   4.2475641013678270E-005
   3.2000000000000002        1.7723314444980385E-003   4.2022831655328004E-005
   3.2050000000000001        1.7605201549547504E-003   4.0677542740378278E-005
   3.2100000000000000        1.7488109158952439E-003   3.8556159158030425E-005
   3.2149999999999999        1.7372050689516245E-003   3.5773177420683408E-005
   3.2200000000000002        1.7257039557559964E-003   3.2431832043446594E-005
   3.2250000000000001        1.7143089179404668E-003   2.8649304559491507E-005
   3.2300000000000000        1.7030212971363625E-003   2.4547618703796509E-005
   3.2349999999999999        1.6918421833516707E-003   2.3346509103871083E-005
   3.2400000000000002        1.6807717037546214E-003   2.4611575796311142E-005
   3.2450000000000001        1.6698097552475294E-003   2.5827061915434336E-005
   3.2500000000000000        1.6589562347327049E-003   2.6983360256026354E-005
   3.2549999999999999        1.6482110391124630E-003   2.8070863612881993E-005
   3.2600000000000002        1.6375740652891139E-003   2.9079964780791712E-005
   3.2650000000000001        1.6270452101649722E-003   3.0001056554544671E-005
   3.2700000000000000        1.6166245406430985E-003   3.0824459491943885E-005
   3.2749999999999999        1.6063154145956485E-003   3.1537957200152142E-005
   3.2800000000000002        1.5961241697774531E-003   3.2125955346665310E-005
   3.2850000000000001        1.5860572515344379E-003   3.2572609355419448E-005
   3.2900000000000000        1.5761211052125251E-003   3.2862074650353863E-005
   3.2949999999999999        1.5663221761576384E-003   3.2978506655400707E-005
   3.3000000000000003        1.5566669097157001E-003   3.3013235442743566E-005
   3.3050000000000002        1.5471617512326349E-003   3.3079376696551217E-005
   3.3100000000000001        1.5378091376468841E-003   3.2965759720436335E-005
   3.3149999999999999        1.5285948117762904E-003   3.2670246403858306E-005
   3.3200000000000003        1.5195001710402510E-003   3.2196228464350697E-005
   3.3250000000000002        1.5105066128479974E-003   3.1547206674499822E-005
   3.3300000000000001        1.5015955346087584E-003   3.0726681806884405E-005
   3.3350000000000000        1.4927483337317639E-003   2.9761238010073132E-005
   3.3399999999999999        1.4839464076262438E-003   2.8737712823294131E-005
   3.3450000000000002        1.4751713284059638E-003   2.7579157428067342E-005
   3.3500000000000001        1.4664134158988891E-003   2.6470548256377372E-005
   3.3550000000000000        1.4576756357330394E-003   2.5232553412129956E-005
   3.3599999999999999        1.4489619412034450E-003   2.5902229460732056E-005
   3.3650000000000002        1.4402762856051325E-003   2.7441843271618343E-005
   3.3700000000000001        1.4316226222331322E-003   2.8594851466619709E-005
   3.3750000000000000        1.4230049043824711E-003   2.9261837658828629E-005
   3.3799999999999999        1.4144270853481775E-003   2.9349547001033139E-005
   3.3850000000000002        1.4058930178684926E-003   2.8768804927662480E-005
   3.3900000000000001        1.3974053403397570E-003   2.7529712481541308E-005
   3.3950000000000000        1.3889658856165018E-003   2.5978020429641337E-005
   3.3999999999999999        1.3805764720990301E-003   2.4930211009014996E-005
   3.4050000000000002        1.3722389181876451E-003   2.3423155830280601E-005
   3.4100000000000001        1.3639550422826507E-003   2.2132752577286524E-005
   3.4150000000000000        1.3557266627843515E-003   2.2300213496755268E-005
   3.4199999999999999        1.3475555980930500E-003   2.2633477072739371E-005
   3.4250000000000003        1.3394433717744043E-003   2.2931096389768035E-005
   3.4300000000000002        1.3313897905243754E-003   2.4021963772845106E-005
   3.4350000000000001        1.3233940412561076E-003   2.5144690976978707E-005
   3.4399999999999999        1.3154553100446077E-003   2.6197140218736301E-005
   3.4450000000000003        1.3075727829648814E-003   2.7173149322505660E-005
   3.4500000000000002        1.2997456460919373E-003   2.8066556112673908E-005
   3.4550000000000001        1.2919730855007812E-003   2.8871198413629468E-005
   3.4600000000000000        1.2842542872670787E-003   2.9580914050418442E-005
   3.4649999999999999        1.2765885609014322E-003   3.0189873719815158E-005
   3.4700000000000002        1.2689756839984483E-003   3.0868180495295444E-005
   3.4750000000000001        1.2614155450897848E-003   3.1451887529930023E-005
   3.4800000000000000        1.2539080327070983E-003   3.1909730183977622E-005
   3.4849999999999999        1.2464530353820454E-003   3.2242661850971199E-005
   3.4900000000000002        1.2390504416462825E-003   3.2461878692762987E-005
   3.4950000000000001        1.2317001400314678E-003   3.2717099682707867E-005
   3.5000000000000000        1.2244020190705187E-003   3.2884725910426989E-005
   3.5049999999999999        1.2171559702794420E-003   3.2964716031483798E-005
   3.5100000000000002        1.2099618945444202E-003   3.2948555128578180E-005
   3.5150000000000001        1.2028196945866442E-003   3.2822371027794051E-005
   3.5200000000000000        1.1957292731273074E-003   3.2572207212292707E-005
   3.5249999999999999        1.1886905328876015E-003   3.2184107165233707E-005
   3.5300000000000002        1.1817033765887180E-003   3.1644114369776613E-005
   3.5350000000000001        1.1747677069518503E-003   3.0938272309080986E-005
   3.5400000000000000        1.1678834266591182E-003   3.0052624427234992E-005
   3.5449999999999999        1.1610502668041526E-003   2.8975633168013774E-005
   3.5500000000000003        1.1542673932786805E-003   2.7726762893239953E-005
   3.5550000000000002        1.1475338557681988E-003   2.6346438769474971E-005
   3.5600000000000001        1.1408487039582013E-003   2.4875470623555041E-005
   3.5649999999999999        1.1342109875341851E-003   2.3354668282318542E-005
   3.5700000000000003        1.1276197561816443E-003   2.1824841572601903E-005
   3.5750000000000002        1.1210740595860753E-003   2.0326800321242202E-005
   3.5800000000000001        1.1145729474329735E-003   1.8901354355076736E-005
   3.5850000000000000        1.1081156029958818E-003   1.7588385346887885E-005
   3.5899999999999999        1.1017017963942004E-003   1.6409081416286038E-005
   3.5950000000000002        1.0953314588462992E-003   1.5374899062751404E-005
   3.6000000000000001        1.0890045215750195E-003   1.4825855410930669E-005
   3.6050000000000000        1.0827209158032010E-003   1.4406688303488869E-005
   3.6099999999999999        1.0764805727536831E-003   1.4119577772071443E-005
   3.6150000000000002        1.0702834236493066E-003   1.3966703848314723E-005
   3.6200000000000001        1.0641293997129125E-003   1.3950246563862196E-005
   3.6250000000000000        1.0580184330082677E-003   1.4072052629504660E-005
   3.6299999999999999        1.0519504619848105E-003   1.4319536665710186E-005
   3.6350000000000002        1.0459254280222375E-003   1.4660063517668662E-005
   3.6400000000000001        1.0399432725155951E-003   1.5059504404805243E-005
   3.6450000000000000        1.0340039368599281E-003   1.5483730546545079E-005
   3.6499999999999999        1.0281073624502817E-003   1.5898613162312458E-005
   3.6550000000000002        1.0222534906817000E-003   1.6270023471537083E-005
   3.6600000000000001        1.0164422629492299E-003   1.6563832693642158E-005
   3.6650000000000000        1.0106736143210406E-003   1.6746104638477345E-005
   3.6699999999999999        1.0049473544279505E-003   1.6796390934610116E-005
   3.6750000000000003        9.9926317769863946E-004   1.6726369984108565E-005
   3.6800000000000002        9.9362077428660832E-004   1.6553065839401736E-005
   3.6850000000000001        9.8801983434535705E-004   1.6293502552921927E-005
   3.6899999999999999        9.8246004802838584E-004   1.5964704177098181E-005
   3.6950000000000003        9.7694110548919447E-004   1.5583694764360195E-005
   3.7000000000000002        9.7146269688128388E-004   1.5167498367138206E-005
   3.7050000000000001        9.6602451258130239E-004   1.4733132221879668E-005
   3.7100000000000000        9.6062629613353188E-004   1.4295182436348361E-005
   3.7149999999999999        9.5526791272211901E-004   1.3857097456054443E-005
   3.7200000000000002        9.4994924446766330E-004   1.3417993195605888E-005
   3.7250000000000001        9.4467017349076407E-004   1.3643730153175908E-005
   3.7300000000000000        9.3943058191201976E-004   1.3898038436564080E-005
   3.7349999999999999        9.3423035185202915E-004   1.4121224831784452E-005
   3.7400000000000002        9.2906936543139091E-004   1.4311433638240691E-005
   3.7450000000000001        9.2394750477070478E-004   1.4466809152489024E-005
   3.7500000000000000        9.1886470042576755E-004   1.4584968233139275E-005
   3.7549999999999999        9.1382128263102459E-004   1.4659271366444055E-005
   3.7600000000000002        9.0881777849021730E-004   1.4680786688960274E-005
   3.7650000000000001        9.0385471648582070E-004   1.4640553195682739E-005
   3.7700000000000000        8.9893262510030785E-004   1.4529609881600947E-005
   3.7749999999999999        8.9405203281615398E-004   1.4338995741706453E-005
   3.7800000000000002        8.8921346811583193E-004   1.4059749770994065E-005
   3.7850000000000001        8.8441745948181693E-004   1.3682910964453172E-005
   3.7900000000000000        8.7966452996800584E-004   1.3199619397112031E-005
   3.7949999999999999        8.7495458837624047E-004   1.2608271945880201E-005
   3.8000000000000003        8.7028637279494710E-004   1.1921895899542510E-005
   3.8050000000000002        8.6565848985989836E-004   1.1155444759157235E-005
   3.8100000000000001        8.6106954620686533E-004   1.0846205561031207E-005
   3.8149999999999999        8.5651814847161935E-004   1.0887833009882216E-005
   3.8200000000000003        8.5200290328993149E-004   1.0943885404131977E-005
   3.8250000000000002        8.4752241729757385E-004   1.1020637003169328E-005
   3.8300000000000001        8.4307529713031838E-004   1.1124362066384304E-005
   3.8350000000000000        8.3866013630581784E-004   1.1261321735045872E-005
   3.8399999999999999        8.3427537354312763E-004   1.1435630279005055E-005
   3.8450000000000002        8.2991934658792213E-004   1.1642660386183530E-005
   3.8500000000000001        8.2559039145271580E-004   1.1875440836628870E-005
   3.8550000000000000        8.2128684415002219E-004   1.2127000367875666E-005
   3.8599999999999999        8.1700704069235510E-004   1.2390367717458298E-005
   3.8650000000000002        8.1274931709222778E-004   1.2658571622909624E-005
   3.8700000000000001        8.0851200936215520E-004   1.2924640821764129E-005
   3.8750000000000000        8.0429345351465007E-004   1.3181604051555758E-005
   3.8799999999999999        8.0009245004187678E-004   1.3422972360000156E-005
   3.8850000000000002        7.9590975873733601E-004   1.3645779877883798E-005
   3.8900000000000001        7.9174665593346224E-004   1.3850338177077851E-005
   3.8950000000000000        7.8760441796540948E-004   1.4048794955629873E-005
   3.8999999999999999        7.8348432116833225E-004   1.4249624187714785E-005
   3.9050000000000002        7.7938764187738445E-004   1.4432340070233245E-005
   3.9100000000000001        7.7531565642772148E-004   1.4597896084114987E-005
   3.9150000000000000        7.7126964115449732E-004   1.4747245710291048E-005
   3.9199999999999999        7.6725086911076450E-004   1.5324938502612583E-005
   3.9250000000000003        7.6326003572241101E-004   1.5992466593047231E-005
   3.9300000000000002        7.5929660135428941E-004   1.6600775864335096E-005
   3.9350000000000001        7.5535986727740716E-004   1.7150996480154207E-005
   3.9399999999999999        7.5144913476277067E-004   1.7644261099890876E-005
   3.9450000000000003        7.4756370508138642E-004   1.8081702382930658E-005
   3.9500000000000002        7.4370287950426223E-004   1.8464452988659649E-005
   3.9550000000000001        7.3986595930240469E-004   1.8793645576464270E-005
   3.9600000000000000        7.3605224574682063E-004   1.9070412805730292E-005
   3.9650000000000003        7.3226104240992421E-004   1.9295891759549136E-005
   3.9700000000000002        7.2849176735874106E-004   1.9471332443946683E-005
   3.9750000000000001        7.2474400374806364E-004   1.9597823554224594E-005
   3.9800000000000000        7.2101734757943714E-004   1.9676343430148732E-005
   3.9849999999999999        7.1731139485440827E-004   1.9707870401415649E-005
   3.9900000000000002        7.1362574157452191E-004   1.9693382797722220E-005
   3.9950000000000001        7.0995998374132443E-004   1.9633858948762506E-005
   4.0000000000000000        7.0631371735636124E-004   1.9530277184234791E-005
   4.0049999999999999        7.0268653842117809E-004   1.9383615833834544E-005
   4.0099999999999998        6.9907803077620483E-004   1.9194730599447307E-005
   4.0149999999999997        6.9548735027316578E-004   1.8959700424921113E-005
   4.0200000000000005        6.9191312139040288E-004   1.8667168545352035E-005
   4.0250000000000004        6.8835393546429170E-004   1.8304900772032071E-005
   4.0300000000000002        6.8480838383120496E-004   1.7860662916251917E-005
   4.0350000000000001        6.8127505782751650E-004   1.7322220789303894E-005
   4.0400000000000000        6.7775254878960057E-004   1.6677340202480217E-005
   4.0449999999999999        6.7423944805383078E-004   1.5913786967070172E-005
   4.0499999999999998        6.7073434695658085E-004   1.5019326894366407E-005
   4.0549999999999997        6.6723586289672203E-004   1.3982138896467735E-005
   4.0600000000000005        6.6374372570860698E-004   1.2919808613294829E-005
   4.0650000000000004        6.6025917051580781E-004   1.1805066381285708E-005
   4.0700000000000003        6.5678353933487535E-004   1.0633818362771339E-005
   4.0750000000000002        6.5331817418236098E-004   9.8167185088376616E-006
   4.0800000000000001        6.4986441707481576E-004   9.2416057278423436E-006
   4.0850000000000000        6.4642361002879205E-004   8.6780096009349836E-006
   4.0899999999999999        6.4299709506084090E-004   8.1411057155988476E-006
   4.0949999999999998        6.3958621418751358E-004   7.8063928464700482E-006
   4.0999999999999996        6.3619231115664401E-004   8.0456023381504215E-006
   4.1050000000000004        6.3281691720235499E-004   8.1912516371002121E-006
   4.1100000000000003        6.2946191641467374E-004   8.2271908056021949E-006
   4.1150000000000002        6.2612923189465746E-004   8.1070192713555977E-006
   4.1200000000000001        6.2282078674336431E-004   7.7740992669916506E-006
   4.1250000000000000        6.1953850406185214E-004   7.4321380373928558E-006
   4.1299999999999999        6.1628430695117860E-004   7.7182378616037686E-006
   4.1349999999999998        6.1306011851240238E-004   8.0012379761497388E-006
   4.1399999999999997        6.0986786184658124E-004   8.2618027827773954E-006
   4.1450000000000005        6.0670945999866024E-004   8.4805966271217850E-006
   4.1500000000000004        6.0358622358776606E-004   8.6394212984447624E-006
   4.1550000000000002        6.0049733627433441E-004   8.7354477661065856E-006
   4.1600000000000001        5.9744152027546918E-004   8.7754541786550086E-006
   4.1650000000000000        5.9441749780827407E-004   8.7663393389778195E-006
   4.1699999999999999        5.9142399108985276E-004   8.7150020499631321E-006
   4.1749999999999998        5.8845972233730916E-004   8.6283411144989514E-006
   4.1799999999999997        5.8552341376774675E-004   8.5132553354730659E-006
   4.1850000000000005        5.8261378759826953E-004   8.3766435157743482E-006
   4.1900000000000004        5.7972956604598132E-004   8.2254044582895022E-006
   4.1950000000000003        5.7686953595184273E-004   8.0664161983856923E-006
   4.2000000000000002        5.7403306424058209E-004   7.9037972550438521E-006
   4.2050000000000001        5.7121982415406973E-004   7.7376225937541773E-006
   4.2100000000000000        5.6842949170268049E-004   7.8353332206801971E-006
   4.2149999999999999        5.6566174289678984E-004   7.9932456747645788E-006
   4.2199999999999998        5.6291625374677273E-004   8.1481365983876886E-006
   4.2249999999999996        5.6019270026300431E-004   8.2987111110942790E-006
   4.2300000000000004        5.5749075845585910E-004   8.4436743324289940E-006
   4.2350000000000003        5.5481010433571355E-004   8.5817313819365861E-006
   4.2400000000000002        5.5215041989602795E-004   8.7115933622475793E-006
   4.2450000000000001        5.4951172631428403E-004   8.8322319069902063E-006
   4.2500000000000000        5.4689455942300827E-004   8.9421205086799224E-006
   4.2549999999999999        5.4429949805596392E-004   9.0390722363141180E-006
   4.2599999999999998        5.4172712104691445E-004   9.1208859688619078E-006
   4.2649999999999997        5.3917800722962344E-004   9.1853605852926234E-006
   4.2700000000000005        5.3665273543785383E-004   9.2302949645752712E-006
   4.2750000000000004        5.3415188450536995E-004   9.2534879856791827E-006
   4.2800000000000002        5.3167603326593474E-004   9.2527385275734727E-006
   4.2850000000000001        5.2922576055331187E-004   9.2258454692273643E-006
   4.2900000000000000        5.2680127571004857E-004   9.1702419989147990E-006
   4.2949999999999999        5.2440044088019136E-004   9.0831457215394436E-006
   4.2999999999999998        5.2202019952907359E-004   8.9665338932468953E-006
   4.3049999999999997        5.1965749298654208E-004   8.8233168272087081E-006
   4.3100000000000005        5.1730926258244307E-004   8.6727655906873504E-006
   4.3150000000000004        5.1497244964662434E-004   8.6383133186711866E-006
   4.3200000000000003        5.1264399550893214E-004   8.5835543105894493E-006
   4.3250000000000002        5.1032084149921317E-004   8.5079229460529628E-006
   4.3300000000000001        5.0799992894731423E-004   8.4108536046732015E-006
   4.3350000000000000        5.0567821202138576E-004   8.2917935043647605E-006
   4.3399999999999999        5.0335406220218331E-004   8.1515635201325452E-006
   4.3449999999999998        5.0102853326680207E-004   7.9927896963217495E-006
   4.3500000000000005        4.9870297757657759E-004   7.8175847529012889E-006
   4.3550000000000004        4.9637874749284714E-004   7.6280308224169679E-006
   4.3600000000000003        4.9405719537694672E-004   7.4262100374151876E-006
   4.3650000000000002        4.9173967359021241E-004   7.2142045304414816E-006
   4.3700000000000001        4.8942753449398061E-004   6.9940964340418714E-006
   4.3750000000000000        4.8712213044958764E-004   6.7679678807619991E-006
   4.3799999999999999        4.8482481381836975E-004   6.5379010031482113E-006
   4.3849999999999998        4.8253690546138061E-004   6.3059464334635162E-006
   4.3899999999999997        4.8025920519760779E-004   6.0735520411248837E-006
   4.3950000000000005        4.7799208470131665E-004   5.8412007748171553E-006
   4.4000000000000004        4.7573590295083538E-004   5.6091462901860264E-006
   4.4050000000000002        4.7349101892449222E-004   5.6690995215306406E-006
   4.4100000000000001        4.7125779160061513E-004   5.8070355712173927E-006
   4.4150000000000000        4.6903657995753218E-004   5.9383440872366592E-006
   4.4199999999999999        4.6682774297357151E-004   6.1998451993148596E-006
   4.4249999999999998        4.6463163962706119E-004   6.5440081520607698E-006
   4.4299999999999997        4.6244862889632934E-004   6.8709314048679662E-006
   4.4350000000000005        4.6027903452990087E-004   7.1804655417151181E-006
   4.4400000000000004        4.5812291484829433E-004   7.4723071913218716E-006
   4.4450000000000003        4.5598020719806684E-004   7.7463283183531258E-006
   4.4500000000000002        4.5385084831075855E-004   8.0024303064941678E-006
   4.4550000000000001        4.5173477491791024E-004   8.2405145394306100E-006
   4.4600000000000000        4.4963192375106211E-004   8.4604824008475228E-006
   4.4649999999999999        4.4754223154175446E-004   8.6670726576306345E-006
   4.4699999999999998        4.4546563502152764E-004   8.8603701744009722E-006
   4.4750000000000005        4.4340207092192162E-004   9.0365926712018558E-006
   4.4800000000000004        4.4135147597447764E-004   9.1956006576070768E-006
   4.4850000000000003        4.3931381974170620E-004   9.3368130547898695E-006
   4.4900000000000002        4.3728924139495117E-004   9.4559488970060650E-006
   4.4950000000000001        4.3527793471568276E-004   9.5459429856338779E-006
   4.5000000000000000        4.3328009351161216E-004   9.5995911674310349E-006
   4.5049999999999999        4.3129591159045123E-004   9.6096892891526608E-006
   4.5099999999999998        4.2932558275991106E-004   9.5935051816891932E-006
   4.5149999999999997        4.2736930082770317E-004   9.5821837909784257E-006
   4.5200000000000005        4.2542725960153843E-004   9.5035840159600569E-006
   4.5250000000000004        4.2349965288912919E-004   9.3501325113731141E-006
   4.5300000000000002        4.2158667449818631E-004   9.1142559319572756E-006
   4.5350000000000001        4.1968839440558852E-004   8.7903661749856804E-006
   4.5400000000000000        4.1780428458041975E-004   8.3871774400790140E-006
   4.5449999999999999        4.1593363670967804E-004   7.9213096761871805E-006
   4.5499999999999998        4.1407574244337823E-004   7.4095585292406488E-006
   4.5549999999999997        4.1222989343153466E-004   6.8687196451690203E-006
   4.5600000000000005        4.1039538132416151E-004   6.3155886699018966E-006
   4.5650000000000004        4.0857149777127400E-004   5.7669612493694753E-006
   4.5700000000000003        4.0675753442288637E-004   5.2396330295008701E-006
   4.5750000000000002        4.0495278292901300E-004   4.7503996562269293E-006
   4.5800000000000001        4.0315653493966846E-004   4.3160567754770376E-006
   4.5850000000000000        4.0136817702239250E-004   3.9903341285667682E-006
   4.5899999999999999        3.9958767663537774E-004   3.9059350305799376E-006
   4.5949999999999998        3.9781522090460769E-004   3.8880737117619689E-006
   4.6000000000000005        3.9605099736724137E-004   4.1719202496582394E-006
   4.6050000000000004        3.9429519356043777E-004   4.5472154672620158E-006
   4.6100000000000003        3.9254799702135592E-004   4.9306217672014682E-006
   4.6150000000000002        3.9080959528715458E-004   5.3123774003364520E-006
   4.6200000000000001        3.8908017589499267E-004   5.6827206175280153E-006
   4.6250000000000000        3.8735992638202907E-004   6.0318896696361221E-006
   4.6299999999999999        3.8564903428542271E-004   6.3501228075215493E-006
   4.6349999999999998        3.8394768364712870E-004   6.6276595360382400E-006
   4.6399999999999997        3.8225601999591951E-004   6.8577464103245314E-006
   4.6450000000000005        3.8057416498368297E-004   7.0418786747711293E-006
   4.6500000000000004        3.7890223990576807E-004   7.1829424296400240E-006
   4.6550000000000002        3.7724036605752255E-004   7.2838237751925009E-006
   4.6600000000000001        3.7558866473429500E-004   7.3474088116910383E-006
   4.6650000000000000        3.7394725723143354E-004   7.3765836393974095E-006
   4.6699999999999999        3.7231626484428645E-004   7.4263161906145368E-006
   4.6749999999999998        3.7069580886820201E-004   7.4952938772625266E-006
   4.6799999999999997        3.6908601059852848E-004   7.5378798995778470E-006
   4.6850000000000005        3.6748698732253236E-004   7.5552614632659870E-006
   4.6900000000000004        3.6589870186824665E-004   7.5484933490276083E-006
   4.6950000000000003        3.6432091719604297E-004   7.5185663261394991E-006
   4.7000000000000002        3.6275338298700892E-004   7.4665096152380563E-006
   4.7050000000000001        3.6119584892223234E-004   7.3933525382409112E-006
   4.7100000000000000        3.5964806468280085E-004   7.3001244170654237E-006
   4.7149999999999999        3.5810977994980218E-004   7.1878545736291707E-006
   4.7199999999999998        3.5658074440432416E-004   7.0575723298497289E-006
   4.7250000000000005        3.5506070772745409E-004   6.9103070076445127E-006
   4.7300000000000004        3.5354941960028034E-004   6.7470879289310446E-006
   4.7350000000000003        3.5204662970454037E-004   6.5689444162769350E-006
   4.7400000000000002        3.5055219431749185E-004   6.3769873930630857E-006
   4.7450000000000001        3.4906637295211855E-004   6.1720613819560310E-006
   4.7500000000000000        3.4758952045463640E-004   5.9543793021418507E-006
   4.7549999999999999        3.4612199167126129E-004   5.7241175938223493E-006
   4.7599999999999998        3.4466414144820922E-004   5.4814526971994396E-006
   4.7649999999999997        3.4321632463169590E-004   5.2265610524748719E-006
   4.7700000000000005        3.4177889606793713E-004   4.9596190998505590E-006
   4.7750000000000004        3.4035221060314927E-004   4.7205372548298125E-006
   4.7800000000000002        3.3893662308354805E-004   4.6235424390293897E-006
   4.7850000000000001        3.3753248835534919E-004   4.5140717120726996E-006
   4.7900000000000000        3.3614010346112293E-004   4.3912594200852593E-006
   4.7949999999999999        3.3475861585259374E-004   4.2534003366388002E-006
   4.7999999999999998        3.3338611525157708E-004   4.1012871031933856E-006
   4.8049999999999997        3.3202065198838432E-004   3.9379441451603547E-006
   4.8100000000000005        3.3066027639332666E-004   3.7664327313965506E-006
   4.8150000000000004        3.2930303879671598E-004   3.7083611172313317E-006
   4.8200000000000003        3.2794698952886328E-004   3.6887748564294631E-006
   4.8250000000000002        3.2659017892008006E-004   3.6723428737624512E-006
   4.8300000000000001        3.2523065730067762E-004   3.6396073126922657E-006
   4.8350000000000000        3.2386647500096713E-004   3.5885792878117368E-006
   4.8399999999999999        3.2249568235126041E-004   3.5172699137147787E-006
   4.8449999999999998        3.2111689984594746E-004   3.4254796550120406E-006
   4.8500000000000005        3.1973147655369247E-004   3.3195960996801961E-006
   4.8550000000000004        3.1834157682338168E-004   3.2036283999894500E-006
   4.8600000000000003        3.1694936514942867E-004   3.0807657378271818E-006
   4.8650000000000002        3.1555700602624743E-004   2.9541972950829936E-006
   4.8700000000000001        3.1416666394825179E-004   2.8271122536445360E-006
   4.8750000000000000        3.1278050340985571E-004   2.7026997954008149E-006
   4.8799999999999999        3.1140068890547312E-004   2.8220360482367505E-006
   4.8849999999999998        3.1002938492951797E-004   2.9286710846605757E-006
   4.8899999999999997        3.0866875597640415E-004   3.0127439238810923E-006
   4.8950000000000005        3.0732095958631935E-004   3.0693993793104056E-006
   4.9000000000000004        3.0598724914721802E-004   3.0953355820220198E-006
   4.9050000000000002        3.0466708727793868E-004   3.0920430797317343E-006
   4.9100000000000001        3.0335972591213027E-004   3.0620900731495875E-006
   4.9150000000000000        3.0206441698344197E-004   3.0080448475496469E-006
   4.9199999999999999        3.0078041242552266E-004   3.0297100072309473E-006
   4.9249999999999998        2.9950696417202152E-004   3.3632115665828172E-006
   4.9299999999999997        2.9824332415658743E-004   3.6023139143529100E-006
   4.9350000000000005        2.9698874431286924E-004   3.6974397166765244E-006
   4.9400000000000004        2.9574247657451649E-004   3.6518209363789575E-006
   4.9450000000000003        2.9450377287517770E-004   3.7403764161884900E-006
   4.9500000000000002        2.9327189754840171E-004   3.9396159044953233E-006
   4.9550000000000001        2.9204650326635981E-004   4.1321512419343481E-006
   4.9600000000000000        2.9082769879934593E-004   4.3170503582433384E-006
   4.9649999999999999        2.8961561897943402E-004   4.4933434870711962E-006
   4.9699999999999998        2.8841039863869813E-004   4.6600605901652358E-006
   4.9750000000000005        2.8721217260921188E-004   4.8162316292713080E-006
   4.9800000000000004        2.8602107572304981E-004   4.9608865661368356E-006
   4.9850000000000003        2.8483724281228560E-004   5.0930553625076693E-006
   4.9900000000000002        2.8366080870899320E-004   5.2198135761556555E-006
   4.9950000000000001        2.8249190824524654E-004   5.3340254709995094E-006
   5.0000000000000000        2.8133067625311968E-004   5.4316401907241862E-006
   5.0049999999999999        2.8017725416171430E-004   5.5115280105444485E-006
   5.0099999999999998        2.7903191814717234E-004   5.5719998168651547E-006
   5.0149999999999997        2.7789507032215495E-004   5.6119693254887289E-006
   5.0200000000000005        2.7676711763172047E-004   5.6306850487302111E-006
   5.0250000000000004        2.7564846702092776E-004   5.6286285618627500E-006
   5.0300000000000002        2.7453952543483515E-004   5.6116054477075780E-006
   5.0350000000000001        2.7344069981850107E-004   5.5703692461455843E-006
   5.0400000000000000        2.7235239711698389E-004   5.5043783515461449E-006
   5.0449999999999999        2.7127502427534250E-004   5.4130911582772807E-006
   5.0499999999999998        2.7020898823863521E-004   5.2959660607070124E-006
   5.0549999999999997        2.6915469595192046E-004   5.1524614532043366E-006
   5.0600000000000005        2.6811252557255258E-004   4.9820606705921404E-006
   5.0650000000000004        2.6708220629665568E-004   4.7852023254409495E-006
   5.0700000000000003        2.6606282558492249E-004   4.5655377712845832E-006
   5.0750000000000002        2.6505344355555888E-004   4.3278466197969336E-006
   5.0800000000000001        2.6405312032677051E-004   4.1316910539636103E-006
   5.0850000000000000        2.6306091601676322E-004   3.9448001358130492E-006
   5.0899999999999999        2.6207589074374272E-004   3.7593350805382834E-006
   5.0949999999999998        2.6109710462591477E-004   3.5789726997312657E-006
   5.1000000000000005        2.6012361778148489E-004   3.4073898049843824E-006
   5.1050000000000004        2.5915449032865934E-004   3.2803130168362286E-006
   5.1100000000000003        2.5818878238564359E-004   3.3034266772918788E-006
   5.1150000000000002        2.5722556041429904E-004   3.3294262454027380E-006
   5.1200000000000001        2.5626418291245756E-004   3.3594103436108491E-006
   5.1250000000000000        2.5530441633904872E-004   3.3926920748158151E-006
   5.1299999999999999        2.5434605749696262E-004   3.4275707801074431E-006
   5.1349999999999998        2.5338890318908923E-004   3.4623394180073467E-006
   5.1399999999999997        2.5243275021831837E-004   3.4952909470369227E-006
   5.1450000000000005        2.5147739538754053E-004   3.5247183257184353E-006
   5.1500000000000004        2.5052263549964530E-004   3.5489145125727393E-006
   5.1550000000000002        2.4956826735752309E-004   3.5661724661219902E-006
   5.1600000000000001        2.4861408776406379E-004   3.5747851448876392E-006
   5.1650000000000000        2.4765989352215731E-004   3.5730455073912457E-006
   5.1699999999999999        2.4670548158723169E-004   3.5592466646923991E-006
   5.1749999999999998        2.4575074994746826E-004   3.5318407379415903E-006
   5.1799999999999997        2.4479587227437877E-004   3.4907249066648690E-006
   5.1850000000000005        2.4384106882753044E-004   3.4369278162321270E-006
   5.1900000000000004        2.4288655986649129E-004   3.3715191600930134E-006
   5.1950000000000003        2.4193256565082868E-004   3.2955686316969875E-006
   5.2000000000000002        2.4097930644011016E-004   3.2101459244936170E-006
   5.2050000000000001        2.4002700249390327E-004   3.1163207319324156E-006
   5.2100000000000000        2.3907587407177559E-004   3.0151627474629510E-006
   5.2149999999999999        2.3812614143329467E-004   2.9134688627321448E-006
   5.2199999999999998        2.3717802483802804E-004   2.8179242119406043E-006
   5.2250000000000005        2.3623174454554308E-004   2.7581837720888039E-006
   5.2300000000000004        2.3528751021452101E-004   2.6958548889573274E-006
   5.2350000000000003        2.3434544618595950E-004   2.6312778146641864E-006
   5.2400000000000002        2.3340563565246031E-004   2.5647190723110651E-006
   5.2450000000000001        2.3246816154136993E-004   2.4964316244824368E-006
   5.2500000000000000        2.3153310678003479E-004   2.4266683944750012E-006
   5.2549999999999999        2.3060055429580180E-004   2.3790903485781728E-006
   5.2599999999999998        2.2967058701601730E-004   2.4075638623927641E-006
   5.2649999999999997        2.2874328786802784E-004   2.4326414614846712E-006
   5.2700000000000005        2.2781873977917978E-004   2.4536986005576635E-006
   5.2750000000000004        2.2689702567682007E-004   2.4701107343148875E-006
   5.2800000000000002        2.2597822848829504E-004   2.4812533174596520E-006
   5.2850000000000001        2.2506243272565318E-004   2.4865149902280909E-006
   5.2900000000000000        2.2414984110998774E-004   2.4861951445022585E-006
   5.2949999999999999        2.2324085428918549E-004   2.4818476927699338E-006
   5.2999999999999998        2.2233589177958512E-004   2.4748112663124057E-006
   5.3049999999999997        2.2143537309752523E-004   2.4663963065587366E-006
   5.3100000000000005        2.2053971775934429E-004   2.4579132549373112E-006
   5.3150000000000004        2.1964934528138130E-004   2.4506725528761620E-006
   5.3200000000000003        2.1876467517997471E-004   2.4583041929167283E-006
   5.3250000000000002        2.1788612697146319E-004   2.4695337901388598E-006
   5.3300000000000001        2.1701412017218532E-004   2.5046473566906207E-006
   5.3350000000000000        2.1614907429847978E-004   2.5566901100813248E-006
   5.3399999999999999        2.1529140886668519E-004   2.6023754756149687E-006
   5.3449999999999998        2.1444151533830220E-004   2.6403829763596250E-006
   5.3500000000000005        2.1359951558940982E-004   2.6668607587849590E-006
   5.3550000000000004        2.1276538112986396E-004   2.6798335722725197E-006
   5.3600000000000003        2.1193908183705394E-004   2.6828480600593510E-006
   5.3650000000000002        2.1112058758836975E-004   2.7223014864592298E-006
   5.3700000000000001        2.1030986826120086E-004   2.7589784584246106E-006
   5.3750000000000000        2.0950689373293690E-004   2.7911787267833265E-006
   5.3799999999999999        2.0871163388096756E-004   2.8172020423644574E-006
   5.3849999999999998        2.0792405858268247E-004   2.8353481559966495E-006
   5.3899999999999997        2.0714413771547128E-004   2.8439168185077901E-006
   5.3950000000000005        2.0637184115672346E-004   2.8412077807269862E-006
   5.4000000000000004        2.0560713878340617E-004   2.8255208107414039E-006
   5.4050000000000002        2.0484995215557363E-004   2.7959284810663532E-006
   5.4100000000000001        2.0410002138233511E-004   2.7580952023101497E-006
   5.4150000000000000        2.0335704398569658E-004   2.7107602382078961E-006
   5.4199999999999999        2.0262071748766391E-004   2.6527836339608772E-006
   5.4249999999999998        2.0189073941024308E-004   2.5852854112037480E-006
   5.4299999999999997        2.0116680727543995E-004   2.5173886489004732E-006
   5.4350000000000005        2.0044861860526035E-004   2.4568988841928464E-006
   5.4400000000000004        1.9973587092171047E-004   2.3901671651910955E-006
   5.4450000000000003        1.9902826174679610E-004   2.3183802690318806E-006
   5.4500000000000002        1.9832548860252314E-004   2.2427249728506694E-006
   5.4550000000000001        1.9762724901089754E-004   2.1643880537842032E-006
   5.4600000000000000        1.9693324005912052E-004   2.0845558820600709E-006
   5.4649999999999999        1.9624307158527273E-004   2.0043146856255697E-006
   5.4699999999999998        1.9555616112997850E-004   1.9240658414715610E-006
   5.4750000000000005        1.9487190057766702E-004   1.8444711212187831E-006
   5.4800000000000004        1.9418968181276780E-004   1.7789451885695789E-006
   5.4850000000000003        1.9350889671971007E-004   1.7562857306547685E-006
   5.4900000000000002        1.9282893718292309E-004   1.8663841411218512E-006
   5.4950000000000001        1.9214919508683614E-004   1.9694854283936023E-006
   5.5000000000000000        1.9146906231587850E-004   2.0636062342814542E-006
   5.5049999999999999        1.9078793075447950E-004   2.1467632005973546E-006
   5.5099999999999998        1.9010519228706839E-004   2.2169729691527359E-006
   5.5149999999999997        1.8942023879807448E-004   2.2722521817590308E-006
   5.5200000000000005        1.8873246658087251E-004   2.3106218891737532E-006
   5.5250000000000004        1.8804171502612193E-004   2.3351412511195626E-006
   5.5300000000000002        1.8734863930781629E-004   2.3661958143207694E-006
   5.5350000000000001        1.8665398236727249E-004   2.3847973118968670E-006
   5.5400000000000000        1.8595848714580748E-004   2.3926532516419755E-006
   5.5449999999999999        1.8526289658473815E-004   2.3914711413501610E-006
   5.5499999999999998        1.8456795362538142E-004   2.3829584888154895E-006
   5.5549999999999997        1.8387440120905401E-004   2.3688228018318644E-006
   5.5600000000000005        1.8318298227707318E-004   2.3507715881938395E-006
   5.5650000000000004        1.8249443977075562E-004   2.3305123556949660E-006
   5.5700000000000003        1.8180951663141818E-004   2.3097526121294181E-006
   5.5750000000000002        1.8112895580037799E-004   2.2901998652914517E-006
   5.5800000000000001        1.8045349839451833E-004   2.3680682346969607E-006
   5.5850000000000000        1.7978356484814060E-004   2.4399900714825568E-006
   5.5899999999999999        1.7911889012944482E-004   2.5020895018097560E-006
   5.5949999999999998        1.7845912093945887E-004   2.5542518211792685E-006
   5.6000000000000005        1.7780390397921053E-004   2.5964393532683123E-006
   5.6050000000000004        1.7715288594972800E-004   2.6286144217545931E-006
   5.6100000000000003        1.7650571355203905E-004   2.6507393503151391E-006
   5.6150000000000002        1.7586203348717163E-004   2.6627764626277104E-006
   5.6200000000000001        1.7522149245615364E-004   2.6646880823694976E-006
   5.6250000000000000        1.7458373716001301E-004   2.6611395374362325E-006
   5.6299999999999999        1.7394841429977767E-004   2.6474465862086230E-006
   5.6349999999999998        1.7331517057647550E-004   2.6233405648443836E-006
   5.6399999999999997        1.7268365269673561E-004   2.5885984620879201E-006
   5.6450000000000005        1.7205360158773498E-004   2.5761724161515434E-006
   5.6500000000000004        1.7142509190367337E-004   2.6438788016116491E-006
   5.6550000000000002        1.7079827215224177E-004   2.7176839557053393E-006
   5.6600000000000001        1.7017329084113137E-004   2.7799195752140798E-006
   5.6650000000000000        1.6955029647803321E-004   2.8311476867116968E-006
   5.6699999999999999        1.6892943757063869E-004   2.8719303167727217E-006
   5.6749999999999998        1.6831086262663890E-004   2.9028294919715501E-006
   5.6799999999999997        1.6769472015372495E-004   2.9244072388820896E-006
   5.6850000000000005        1.6708115865958790E-004   2.9372255840792239E-006
   5.6900000000000004        1.6647032665191921E-004   2.9418465541367251E-006
   5.6950000000000003        1.6586237263840987E-004   2.9388321756291245E-006
   5.7000000000000002        1.6525744512675103E-004   2.9287444751311428E-006
   5.7050000000000001        1.6465569545946867E-004   2.9120736972899853E-006
   5.7100000000000000        1.6405730014165161E-004   2.8886989742286115E-006
   5.7149999999999999        1.6346244884467523E-004   2.8583052365628917E-006
   5.7199999999999998        1.6287133135516014E-004   2.8206681284462622E-006
   5.7250000000000005        1.6228413745972696E-004   2.7755656339585892E-006
   5.7300000000000004        1.6170105694499650E-004   2.7227757371793592E-006
   5.7350000000000003        1.6112227959758934E-004   2.6620764221885467E-006
   5.7400000000000002        1.6054799520412615E-004   2.5932456730655298E-006
   5.7450000000000001        1.5997839355122757E-004   2.5160614738902560E-006
   5.7500000000000000        1.5941366442551424E-004   2.4303018087428081E-006
   5.7549999999999999        1.5885399761360683E-004   2.3357446617024830E-006
   5.7599999999999998        1.5829958290212602E-004   2.2321680168491196E-006
   5.7649999999999997        1.5775060618532360E-004   2.1193710239790075E-006
   5.7700000000000005        1.5720700459506004E-004   1.9984344535498130E-006
   5.7750000000000004        1.5666832066547028E-004   1.8719042347613638E-006
   5.7800000000000002        1.5613406191071543E-004   1.7412158784495930E-006
   5.7850000000000001        1.5560373584495618E-004   1.6076153020487462E-006
   5.7900000000000000        1.5507684998235347E-004   1.4723484229926624E-006
   5.7949999999999999        1.5455291183706817E-004   1.3573875902987036E-006
   5.7999999999999998        1.5403142892326112E-004   1.2470450821061357E-006
   5.8049999999999997        1.5351190875509320E-004   1.1508057232360424E-006
   5.8100000000000005        1.5299385884672519E-004   1.1294180482882021E-006
   5.8150000000000004        1.5247678671231820E-004   1.1051251938686696E-006
   5.8200000000000003        1.5196019986603296E-004   1.1366001176753857E-006
   5.8250000000000002        1.5144360582203037E-004   1.2036478119976978E-006
   5.8300000000000001        1.5092656844045328E-004   1.2681787350227560E-006
   5.8350000000000000        1.5040909431288194E-004   1.3294910034205936E-006
   5.8399999999999999        1.4989139924396672E-004   1.3874877015043090E-006
   5.8449999999999998        1.4937370027953668E-004   1.4422505872177418E-006
   5.8500000000000005        1.4885621446542082E-004   1.4946395828049268E-006
   5.8550000000000004        1.4833915884744840E-004   1.5473970969839476E-006
   5.8600000000000003        1.4782275047144837E-004   1.5973305148392033E-006
   5.8650000000000002        1.4730720638324980E-004   1.6444151863004059E-006
   5.8700000000000001        1.4679274362868177E-004   1.6886264612972946E-006
   5.8750000000000000        1.4627957925357328E-004   1.7299396897598525E-006
   5.8799999999999999        1.4576793030375354E-004   1.7683302216179545E-006
   5.8849999999999998        1.4525801382505156E-004   1.8037734068012854E-006
   5.8899999999999997        1.4475004681169674E-004   1.8362445436402347E-006
   5.8950000000000005        1.4424419593880408E-004   1.8656686212004624E-006
   5.9000000000000004        1.4374048350436543E-004   1.8919071818776457E-006
   5.9050000000000002        1.4323890607360011E-004   1.9150730128257229E-006
   5.9100000000000001        1.4273946021172760E-004   1.9353381058030944E-006
   5.9150000000000000        1.4224214248396739E-004   1.9528744525682960E-006
   5.9199999999999999        1.4174694945553887E-004   1.9678540448799995E-006
   5.9249999999999998        1.4125387769166155E-004   1.9804488744966863E-006
   5.9299999999999997        1.4076292375755486E-004   1.9908309331768384E-006
   5.9350000000000005        1.4027408421843815E-004   1.9991722126792085E-006
   5.9400000000000004        1.3978735563953111E-004   2.0056447047622512E-006
   5.9450000000000003        1.3930273458605307E-004   2.0104204011843940E-006
   5.9500000000000002        1.3882021762322348E-004   2.0136712937044170E-006
   5.9550000000000001        1.3833980181409073E-004   2.0155698719096849E-006
   5.9600000000000000        1.3786151813146208E-004   2.0163212696097405E-006
   5.9649999999999999        1.3738545257312127E-004   2.0160244033767284E-006
   5.9699999999999998        1.3691169617047053E-004   2.0144656061487677E-006
   5.9750000000000005        1.3644033995491249E-004   2.0113940882915458E-006
   5.9800000000000004        1.3597147495784945E-004   2.0065590601704795E-006
   5.9850000000000003        1.3550519221068369E-004   1.9997097321509309E-006
   5.9900000000000002        1.3504158274481781E-004   1.9916550389486080E-006
   5.9950000000000001        1.3458073759165410E-004   1.9829864787703703E-006
   6.0000000000000000        1.3412274778259496E-004   1.9713379285826846E-006
   6.0049999999999999        1.3366770434904281E-004   1.9564151200871015E-006
   6.0099999999999998        1.3321569832240002E-004   1.9391304913728168E-006
   6.0150000000000006        1.3276682073406888E-004   1.9190252458316497E-006
   6.0200000000000005        1.3232115995399143E-004   1.8952994923147318E-006
   6.0250000000000004        1.3187869614843606E-004   1.8676079258300520E-006
   6.0300000000000002        1.3143926611829457E-004   1.8358454628477337E-006
   6.0350000000000001        1.3100269679565423E-004   1.8004237966091235E-006
   6.0400000000000000        1.3056881511260237E-004   1.7617928210512945E-006
   6.0449999999999999        1.3013744800122634E-004   1.7204024301110488E-006
   6.0499999999999998        1.2970842239361338E-004   1.6951463873947901E-006
   6.0549999999999997        1.2928156522185082E-004   1.6723681184019248E-006
   6.0600000000000005        1.2885670341802592E-004   1.6481589868207332E-006
   6.0650000000000004        1.2843366391422609E-004   1.6230046181706949E-006
   6.0700000000000003        1.2801227364253863E-004   1.5973906379710995E-006
   6.0750000000000002        1.2759235953505081E-004   1.5718026717415079E-006
   6.0800000000000001        1.2717374852384985E-004   1.5467263450009928E-006
   6.0850000000000000        1.2675626917955818E-004   1.5226489218042886E-006
   6.0899999999999999        1.2633984413273477E-004   1.5001445306092782E-006
   6.0949999999999998        1.2592453941303214E-004   1.4795642934344391E-006
   6.1000000000000005        1.2551043310990833E-004   1.4607381444620333E-006
   6.1050000000000004        1.2509760331282156E-004   1.4434539739853090E-006
   6.1100000000000003        1.2468612811122992E-004   1.4403865048667535E-006
   6.1150000000000002        1.2427608559459149E-004   1.5455055250979512E-006
   6.1200000000000001        1.2386755385236439E-004   1.6654009842185450E-006
   6.1250000000000000        1.2346061097400667E-004   1.8066043113711019E-006
   6.1299999999999999        1.2305533504897650E-004   1.9424161413769756E-006
   6.1349999999999998        1.2265180416673197E-004   2.0698424522842265E-006
   6.1400000000000006        1.2225009641673109E-004   2.1858892221410773E-006
   6.1450000000000005        1.2185028988843213E-004   2.2875624289953582E-006
   6.1500000000000004        1.2145246257878049E-004   2.3723172987588788E-006
   6.1550000000000002        1.2105665524086486E-004   2.4423341640863230E-006
   6.1600000000000001        1.2066281452501503E-004   2.4931354652331248E-006
   6.1650000000000000        1.2027087244725830E-004   2.5259754663058142E-006
   6.1699999999999999        1.1988076102362199E-004   2.5421262683480083E-006
   6.1749999999999998        1.1949241227013342E-004   2.5428599724036899E-006
   6.1799999999999997        1.1910575820281983E-004   2.5294486795171127E-006
   6.1850000000000005        1.1872073083770869E-004   2.5031644907315550E-006
   6.1900000000000004        1.1833726219082713E-004   2.4652795070915823E-006
   6.1950000000000003        1.1795528427820265E-004   2.4170658296404998E-006
   6.2000000000000002        1.1757472911586249E-004   2.3597955594224258E-006
   6.2050000000000001        1.1719552871983397E-004   2.2947407974814653E-006
   6.2100000000000000        1.1681761510614437E-004   2.2231736448611537E-006
   6.2149999999999999        1.1644092029082102E-004   2.1470982720007037E-006
   6.2199999999999998        1.1606538209253340E-004   2.0679668139280891E-006
   6.2250000000000005        1.1569097602116582E-004   1.9856784044181204E-006
   6.2300000000000004        1.1531769264201042E-004   1.9005823424458093E-006
   6.2350000000000003        1.1494552255981384E-004   1.8129689370598206E-006
   6.2400000000000002        1.1457445637932283E-004   1.7231284973093610E-006
   6.2450000000000001        1.1420448470528411E-004   1.6313513322431089E-006
   6.2500000000000000        1.1383559814244443E-004   1.5379277509102032E-006
   6.2549999999999999        1.1346778729555049E-004   1.4431480623598643E-006
   6.2599999999999998        1.1310104276934907E-004   1.3647871640313814E-006
   6.2650000000000006        1.1273535516858680E-004   1.3491832763178182E-006
   6.2700000000000005        1.1237071509801057E-004   1.3322561553639627E-006
   6.2750000000000004        1.1200711316236706E-004   1.3138401597714036E-006
   6.2800000000000002        1.1164453996640297E-004   1.2977600374310198E-006
   6.2850000000000001        1.1128298674114635E-004   1.2881978610524987E-006
   6.2900000000000000        1.1092247021736638E-004   1.2743294950641693E-006
   6.2949999999999999        1.1056304093383859E-004   1.2564806850331079E-006
   6.2999999999999998        1.1020475175881475E-004   1.2351310492311567E-006
   6.3049999999999997        1.0984765556054676E-004   1.2107603938515325E-006
   6.3100000000000005        1.0949180520728643E-004   1.1946697688137092E-006
   6.3150000000000004        1.0913725356728578E-004   1.1836164424913910E-006
   6.3200000000000003        1.0878405350879663E-004   1.1712577299520239E-006
   6.3250000000000002        1.0843225790007085E-004   1.1578254772604153E-006
   6.3300000000000001        1.0808191960936035E-004   1.1435515304813592E-006
   6.3350000000000000        1.0773309150491697E-004   1.1286677356797171E-006
   6.3399999999999999        1.0738582645499262E-004   1.1193024476366110E-006
   6.3449999999999998        1.0704017732783917E-004   1.1634827370597195E-006
   6.3500000000000005        1.0669619699170844E-004   1.1949683812254437E-006
   6.3550000000000004        1.0635392963421622E-004   1.2106260181229570E-006
   6.3600000000000003        1.0601335716703568E-004   1.2073845616837028E-006
   6.3650000000000002        1.0567443430839268E-004   1.1822001192870167E-006
   6.3700000000000001        1.0533711566291466E-004   1.1328604436189451E-006
   6.3750000000000000        1.0500135583522899E-004   1.0642646570974411E-006
   6.3799999999999999        1.0466710942996312E-004   9.9878932192289257E-007
   6.3849999999999998        1.0433433105174442E-004   9.8607536448953143E-007
   6.3900000000000006        1.0400297530520023E-004   9.7364831096683347E-007
   6.3950000000000005        1.0367299679495813E-004   9.6147960023221549E-007
   6.4000000000000004        1.0334435012564537E-004   9.4954067116297233E-007
   6.4050000000000002        1.0301698990188951E-004   9.3780296263662921E-007
   6.4100000000000001        1.0269087072831785E-004   9.2623791353048097E-007
   6.4150000000000000        1.0236594720955785E-004   9.4101451302190469E-007
   6.4199999999999999        1.0204217395666936E-004   9.9993318460740949E-007
   6.4249999999999998        1.0171951680984470E-004   1.0526155364842669E-006
   6.4299999999999997        1.0139797591778723E-004   1.0990073102631372E-006
   6.4350000000000005        1.0107755795865681E-004   1.1392478114625841E-006
   6.4400000000000004        1.0075826961061346E-004   1.1734768914926826E-006
   6.4450000000000003        1.0044011755181696E-004   1.2018344017635484E-006
   6.4500000000000002        1.0012310846042723E-004   1.2244601936849581E-006
   6.4550000000000001        9.9807249014604159E-005   1.2441352935623135E-006
   6.4600000000000000        9.9492545892507605E-005   1.2609702927481237E-006
   6.4649999999999999        9.9179005772297483E-005   1.2722181728533295E-006
   6.4699999999999998        9.8866635332133649E-005   1.2779573829413383E-006
   6.4750000000000005        9.8555441250175945E-005   1.2782663720748799E-006
   6.4800000000000004        9.8245430204584391E-005   1.2732235893174839E-006
   6.4850000000000003        9.7936608873518775E-005   1.2629074837319207E-006
   6.4900000000000002        9.7628984047377974E-005   1.2544791035703731E-006
   6.4950000000000001        9.7322578439601570E-005   1.2556040894511240E-006
   6.5000000000000000        9.7017447035910090E-005   1.2526302909729589E-006
   6.5049999999999999        9.6713648725134396E-005   1.2457935694089220E-006
   6.5099999999999998        9.6411242396105150E-005   1.2353387592681930E-006
   6.5150000000000006        9.6110286937653054E-005   1.2215106950599246E-006
   6.5200000000000005        9.5810841238608944E-005   1.2045542112936217E-006
   6.5250000000000004        9.5512964187803508E-005   1.1847141424781523E-006
   6.5300000000000002        9.5216714674067462E-005   1.1622353231229807E-006
   6.5350000000000001        9.4922151586231574E-005   1.1373625877369613E-006
   6.5400000000000000        9.4629333813126546E-005   1.1103407708296396E-006
   6.5449999999999999        9.4338320243583147E-005   1.0814147069101819E-006
   6.5499999999999998        9.4049169766432080E-005   1.0508292304875239E-006
   6.5549999999999997        9.3761941270504112E-005   1.0315030389720334E-006
   6.5600000000000005        9.3476693248982888E-005   1.0440164369922555E-006
   6.5650000000000004        9.3193431199009577E-005   1.0551024422960021E-006
   6.5700000000000003        9.2912054814279263E-005   1.0645217696439587E-006
   6.5750000000000002        9.2632451220924777E-005   1.0722325873209910E-006
   6.5800000000000001        9.2354507545078980E-005   1.0782369461266790E-006
   6.5850000000000000        9.2078110912874718E-005   1.0825368968607653E-006
   6.5899999999999999        9.1803148450444837E-005   1.0851344903227894E-006
   6.5949999999999998        9.1529507283922128E-005   1.0860317773122907E-006
   6.6000000000000005        9.1257074539439559E-005   1.0870756896170749E-006
   6.6050000000000004        9.0985737343129842E-005   1.1189693259920571E-006
   6.6100000000000003        9.0715382821125956E-005   1.1493673775974582E-006
   6.6150000000000002        9.0445898099560695E-005   1.1792569022809121E-006
   6.6200000000000001        9.0177170304566904E-005   1.2069176870570160E-006
   6.6250000000000000        8.9909086562277416E-005   1.2312935712366314E-006
   6.6299999999999999        8.9641534022879944E-005   1.2517839574516818E-006
   6.6349999999999998        8.9374427419470682E-005   1.2678203584261824E-006
   6.6400000000000006        8.9107762137425326E-005   1.2791827255591971E-006
   6.6450000000000005        8.8841548225175528E-005   1.2860785465263397E-006
   6.6500000000000004        8.8575795731152816E-005   1.2887505695871598E-006
   6.6550000000000002        8.8310514703788745E-005   1.2874415430011123E-006
   6.6600000000000001        8.8045715191514872E-005   1.2823942150276790E-006
   6.6650000000000000        8.7781407242762752E-005   1.2738513339263552E-006
   6.6699999999999999        8.7517600905963940E-005   1.2620556479566228E-006
   6.6749999999999998        8.7254306229550020E-005   1.2472499053779772E-006
   6.6799999999999997        8.6991533261952521E-005   1.2296768544498731E-006
   6.6850000000000005        8.6729292051602983E-005   1.2095792434318466E-006
   6.6900000000000004        8.6467592646933045E-005   1.1871998205833389E-006
   6.6950000000000003        8.6206445096374221E-005   1.1627813341638589E-006
   6.7000000000000002        8.5945859448358081E-005   1.1365665324328885E-006
   6.7050000000000001        8.5685844705526314E-005   1.1087971151275836E-006
   6.7100000000000000        8.5426402837430194E-005   1.0796841097475640E-006
   6.7149999999999999        8.5167532914488911E-005   1.0493545166098445E-006
   6.7199999999999998        8.4909233998072434E-005   1.0206701209032127E-006
   6.7250000000000005        8.4651505149550702E-005   1.0164987494361245E-006
   6.7300000000000004        8.4394345430293776E-005   1.0100377821519650E-006
   6.7350000000000003        8.4137753901671598E-005   1.0013350073597024E-006
   6.7400000000000002        8.3881729625054133E-005   9.9043821336811490E-007
   6.7450000000000001        8.3626271661811348E-005   9.7739518848641467E-007
   6.7500000000000000        8.3371379073313224E-005   9.6225372102325807E-007
   6.7549999999999999        8.3117050920929742E-005   9.4506159928773518E-007
   6.7599999999999998        8.2863286266030882E-005   9.2586661158888188E-007
   6.7650000000000006        8.2610084169986543E-005   9.0471654623546297E-007
   6.7700000000000005        8.2357443694166827E-005   8.8165919153660919E-007
   6.7750000000000004        8.2105364754806411E-005   8.6202582120530123E-007
   6.7800000000000002        8.1853878424233367E-005   8.7113550863714714E-007
   6.7850000000000001        8.1603055085578349E-005   8.8047801350225332E-007
   6.7900000000000000        8.1352967635462970E-005   8.9004116449934009E-007
   6.7949999999999999        8.1103688970508844E-005   8.9978428190183883E-007
   6.7999999999999998        8.0855291987337586E-005   9.0966668598335709E-007
   6.8049999999999997        8.0607849582570753E-005   9.1964769701710939E-007
   6.8100000000000005        8.0361434652830057E-005   9.2968663527652712E-007
   6.8150000000000004        8.0116120094737001E-005   9.3974282103504163E-007
   6.8200000000000003        7.9871978804913309E-005   9.4977557456605720E-007
   6.8250000000000002        7.9629083679980526E-005   9.5974421614288322E-007
   6.8300000000000001        7.9387507616560281E-005   9.6960806603889685E-007
   6.8350000000000000        7.9147323511274186E-005   9.7932644452773275E-007
   6.8399999999999999        7.8908604260743829E-005   9.8885867188259189E-007
   6.8449999999999998        7.8671422761590837E-005   9.9816406837690565E-007
   6.8500000000000005        7.8435839788857422E-005   1.0071390025056447E-006
   6.8550000000000004        7.8201839226117519E-005   1.0153326343530889E-006
   6.8600000000000003        7.7969374901929933E-005   1.0225347029029852E-006
   6.8650000000000002        7.7738400575546820E-005   1.0287647936806332E-006
   6.8700000000000001        7.7508870006220363E-005   1.0340455774836044E-006
   6.8750000000000000        7.7280736953202732E-005   1.0383997251096601E-006
   6.8799999999999999        7.7053955175746124E-005   1.0418499073561280E-006
   6.8849999999999998        7.6828478433102709E-005   1.0444187950207830E-006
   6.8900000000000006        7.6604260484524603E-005   1.0461290589010476E-006
   6.8950000000000005        7.6381255089264096E-005   1.0470033697947373E-006
   6.9000000000000004        7.6159416006573306E-005   1.0470643984992339E-006
   6.9050000000000002        7.5938696995704415E-005   1.0463348158122176E-006
   6.9100000000000001        7.5719051815909607E-005   1.0448372925313140E-006
   6.9150000000000000        7.5500434226441010E-005   1.0425944994540406E-006
   6.9199999999999999        7.5282798001870044E-005   1.0503642090000070E-006
   6.9249999999999998        7.5066105140842677E-005   1.0652763683344582E-006
   6.9299999999999997        7.4850339405877267E-005   1.0790403470484639E-006
   6.9350000000000005        7.4635488118544153E-005   1.0916065562398394E-006
   6.9400000000000004        7.4421538600413792E-005   1.1029169526869477E-006
   6.9450000000000003        7.4208478173056535E-005   1.1129134931684364E-006
   6.9500000000000002        7.3996294158042747E-005   1.1215381344628178E-006
   6.9550000000000001        7.3784973876942818E-005   1.1287328333484548E-006
   6.9600000000000000        7.3574504651327112E-005   1.1344395466041037E-006
   6.9649999999999999        7.3364873802766022E-005   1.1386002310080596E-006
   6.9699999999999998        7.3156068652829924E-005   1.1411568433389161E-006
   6.9750000000000005        7.2948076523089155E-005   1.1420513403753073E-006
   6.9800000000000004        7.2740884735114162E-005   1.1412256788955963E-006
   6.9850000000000003        7.2534480610475307E-005   1.1386218156784035E-006
   6.9900000000000002        7.2328851470742942E-005   1.1371902854222113E-006
   6.9950000000000001        7.2123984490660842E-005   1.1366413544865384E-006
   7.0000000000000000        7.1919853910609906E-005   1.1343707668853126E-006
   7.0049999999999999        7.1716411102892047E-005   1.1303259822578678E-006
   7.0099999999999998        7.1513605101663455E-005   1.1244467113552282E-006
   7.0150000000000006        7.1311384941080485E-005   1.1166720383738374E-006
   7.0200000000000005        7.1109699655299340E-005   1.1069410475106947E-006
   7.0250000000000004        7.0908498278476225E-005   1.0951928229626094E-006
   7.0300000000000002        7.0707729844767466E-005   1.0813664489261473E-006
   7.0350000000000001        7.0507343388329281E-005   1.0654010095981854E-006
   7.0400000000000000        7.0307287943317915E-005   1.0472355891753300E-006
   7.0449999999999999        7.0107512543889612E-005   1.0268092718544177E-006
   7.0499999999999998        6.9907966224200645E-005   1.0040611418323257E-006
   7.0549999999999997        6.9708598018407232E-005   9.7893028330566022E-007
   7.0600000000000005        6.9509356960665604E-005   9.5135578047123069E-007
   7.0650000000000004        6.9310192085132074E-005   9.2674731633518202E-007
   7.0700000000000003        6.9111052929813442E-005   9.2685692654663292E-007
   7.0750000000000002        6.8911934997190719E-005   9.2450247525551594E-007
   7.0800000000000001        6.8712915951146515E-005   9.2023124983050761E-007
   7.0850000000000000        6.8514081973570403E-005   9.1412833725970882E-007
   7.0899999999999999        6.8315519246351969E-005   9.0610525487491928E-007
   7.0949999999999998        6.8117313951380774E-005   8.9640844305484944E-007
   7.1000000000000005        6.7919552270546336E-005   8.8528434217819622E-007
   7.1050000000000004        6.7722320385738338E-005   8.7361571677479653E-007
   7.1100000000000003        6.7525704478846299E-005   8.7242549517502427E-007
   7.1150000000000002        6.7329790731759793E-005   8.7057878011715935E-007
   7.1200000000000001        6.7134665326368337E-005   8.6819337102500885E-007
   7.1250000000000000        6.6940414444561602E-005   8.6538706732275936E-007
   7.1299999999999999        6.6747124268229119E-005   8.6240114728275614E-007
   7.1349999999999998        6.6554880979260449E-005   8.5933008848951417E-007
   7.1400000000000006        6.6363770759545138E-005   8.5592527181606586E-007
   7.1450000000000005        6.6173879751969656E-005   8.5230885588835875E-007
   7.1500000000000004        6.5985266598559376E-005   8.4913745262440131E-007
   7.1550000000000002        6.5797914249738138E-005   8.4611987843242868E-007
   7.1600000000000001        6.5611792746302460E-005   8.4325104267284751E-007
   7.1650000000000000        6.5426872129048863E-005   8.4052436475150173E-007
   7.1699999999999999        6.5243122438773867E-005   8.3793326404520575E-007
   7.1749999999999998        6.5060513716274005E-005   8.3547115993090951E-007
   7.1799999999999997        6.4879016002345784E-005   8.3313147178540033E-007
   7.1850000000000005        6.4698599337785696E-005   8.3090761898564169E-007
   7.1900000000000004        6.4519233763390328E-005   8.2879302090842091E-007
   7.1950000000000003        6.4340889319956188E-005   8.2678109693071504E-007
   7.2000000000000002        6.4163536048279768E-005   8.2486526642928427E-007
   7.2050000000000001        6.3987143989157615E-005   8.2303894878111921E-007
   7.2100000000000000        6.3811683183386222E-005   8.2129556336298006E-007
   7.2149999999999999        6.3637123671762136E-005   8.1962852955184387E-007
   7.2199999999999998        6.3463435495081835E-005   8.1803126672448439E-007
   7.2250000000000005        6.3290587286345937E-005   8.1649578646196107E-007
   7.2300000000000004        6.3118537938290512E-005   8.1701268968765496E-007
   7.2350000000000003        6.2947242225047927E-005   8.1797476069641055E-007
   7.2400000000000002        6.2776654906065857E-005   8.1883313110928558E-007
   7.2450000000000001        6.2606730740792004E-005   8.1955749362940607E-007
   7.2500000000000000        6.2437424488674109E-005   8.2011754096006069E-007
   7.2549999999999999        6.2268690909159848E-005   8.2048296580434837E-007
   7.2599999999999998        6.2100484761696962E-005   8.2062346086542225E-007
   7.2650000000000006        6.1932760805733127E-005   8.2050871884653033E-007
   7.2700000000000005        6.1765473800716111E-005   8.2010843245077831E-007
   7.2750000000000004        6.1598578506093604E-005   8.1939229438140066E-007
   7.2800000000000002        6.1432029681313306E-005   8.1832999734153018E-007
   7.2850000000000001        6.1265782085822946E-005   8.1689123403432679E-007
   7.2900000000000000        6.1099790479070214E-005   8.1504569716301138E-007
   7.2949999999999999        6.0934009620502850E-005   8.1276307943074387E-007
   7.2999999999999998        6.0768394803623982E-005   8.1001360759608905E-007
   7.3049999999999997        6.0602927628379607E-005   8.0679376521369941E-007
   7.3100000000000005        6.0437627474210907E-005   8.0313215458327573E-007
   7.3150000000000004        6.0272516643879474E-005   7.9904948892302053E-007
   7.3200000000000003        6.0107617440146827E-005   7.9456526415244748E-007
   7.3250000000000002        5.9942952165774492E-005   7.8969897619094148E-007
   7.3300000000000001        5.9778543123523982E-005   7.9934054446265514E-007
   7.3350000000000000        5.9614412616156902E-005   8.1207007650723097E-007
   7.3399999999999999        5.9450582946434744E-005   8.2352164622190717E-007
   7.3449999999999998        5.9287076417119055E-005   8.3356642608044772E-007
   7.3500000000000005        5.9123915330971340E-005   8.4207558855694864E-007
   7.3550000000000004        5.8961121990753199E-005   8.4892030612514002E-007
   7.3600000000000003        5.8798718699226138E-005   8.5397175125907722E-007
   7.3650000000000002        5.8636727759151701E-005   8.5824122593526121E-007
   7.3700000000000001        5.8475171473291416E-005   8.6244064702543233E-007
   7.3750000000000000        5.8314072144406820E-005   8.6441866675040797E-007
   7.3799999999999999        5.8153450796830444E-005   8.6405037885693318E-007
   7.3849999999999998        5.7993317281107852E-005   8.6138281650742721E-007
   7.3900000000000006        5.7833675674609152E-005   8.5656012164972515E-007
   7.3950000000000005        5.7674530006396373E-005   8.4973523534216373E-007
   7.4000000000000004        5.7515884305531444E-005   8.4106128135183369E-007
   7.4050000000000002        5.7357742601076327E-005   8.3069138344558181E-007
   7.4100000000000001        5.7200108922092979E-005   8.1877866539046494E-007
   7.4150000000000000        5.7042987297643373E-005   8.0547625095354669E-007
   7.4199999999999999        5.6886381756789467E-005   7.9093726390164676E-007
   7.4249999999999998        5.6730296328593229E-005   7.7531482800186264E-007
   7.4299999999999997        5.6574735042116580E-005   7.5876206702120376E-007
   7.4350000000000005        5.6419701926421551E-005   7.4143210472646268E-007
   7.4400000000000004        5.6265201010570044E-005   7.2347806488486566E-007
   7.4450000000000003        5.6111236323624080E-005   7.0505307126319172E-007
   7.4500000000000002        5.5957811894645596E-005   6.8631024762850449E-007
   7.4550000000000001        5.5804931752696553E-005   6.6740271774784726E-007
   7.4600000000000000        5.5652599917273954E-005   6.5288151044563862E-007
   7.4649999999999999        5.5500820367169027E-005   6.3829994655341735E-007
   7.4699999999999998        5.5349597070346494E-005   6.2371464784546926E-007
   7.4750000000000005        5.5198933994770944E-005   6.1265603548898783E-007
   7.4800000000000004        5.5048835108407054E-005   6.0760131043898478E-007
   7.4850000000000003        5.4899304379219431E-005   6.0221611218801244E-007
   7.4900000000000002        5.4750345775172684E-005   5.9651939129201192E-007
   7.4950000000000001        5.4601963264231449E-005   5.9053009830704629E-007
   7.5000000000000000        5.4454160814360340E-005   5.8426718378906342E-007
   7.5049999999999999        5.4306942393523981E-005   5.7774959829404507E-007
   7.5099999999999998        5.4160311969686998E-005   5.7099629237798656E-007
   7.5150000000000006        5.4014273510813981E-005   5.6402621659686287E-007
   7.5200000000000005        5.3868830984869620E-005   5.5685832150664897E-007
   7.5250000000000004        5.3723988359818501E-005   5.4951155766338084E-007
   7.5300000000000002        5.3579749603625249E-005   5.4200487562301313E-007
   7.5350000000000001        5.3436118683687072E-005   5.3435722537411039E-007
   7.5400000000000000        5.3293094937632360E-005   5.2658292713643983E-007
   7.5449999999999999        5.3150661864059305E-005   5.1868313668228380E-007
   7.5499999999999998        5.3008799577225087E-005   5.1067648452317061E-007
   7.5549999999999997        5.2867488191386880E-005   5.0259139545690088E-007
   7.5600000000000005        5.2726707820801838E-005   5.0606434201860904E-007
   7.5650000000000004        5.2586438579727183E-005   5.1190656715981132E-007
   7.5700000000000003        5.2446660582420083E-005   5.1853757189872929E-007
   7.5750000000000002        5.2307353943137697E-005   5.2578764120726014E-007
   7.5800000000000001        5.2168498776137206E-005   5.3348706005727396E-007
   7.5850000000000000        5.2030075195675792E-005   5.4146611342050530E-007
   7.5899999999999999        5.1892063316010635E-005   5.4955508626877681E-007
   7.5949999999999998        5.1754443251398902E-005   5.5758426357402634E-007
   7.6000000000000005        5.1617195116097748E-005   5.6538393030795456E-007
   7.6050000000000004        5.1480299024364408E-005   5.7278437144248577E-007
   7.6100000000000003        5.1343735090456028E-005   5.7961587194933420E-007
   7.6150000000000002        5.1207483428629782E-005   5.8570871680043091E-007
   7.6200000000000001        5.1071529653411136E-005   5.9093111335845950E-007
   7.6250000000000000        5.0935883752108236E-005   5.9530868593655681E-007
   7.6299999999999999        5.0800562460706084E-005   5.9886669035607611E-007
   7.6349999999999998        5.0665582515431707E-005   6.0180180192259588E-007
   7.6400000000000006        5.0530960652512229E-005   6.1506309615440671E-007
   7.6450000000000005        5.0396713608174657E-005   6.2713561866936326E-007
   7.6500000000000004        5.0262858118646095E-005   6.3798144677102900E-007
   7.6550000000000002        5.0129410920153590E-005   6.4756265776308257E-007
   7.6600000000000001        4.9996388748924192E-005   6.5584132894900611E-007
   7.6650000000000000        4.9863808341184970E-005   6.6482076497934999E-007
   7.6699999999999999        4.9731686433162978E-005   6.7236164555603415E-007
   7.6749999999999998        4.9600039761085279E-005   6.7837880256343627E-007
   7.6799999999999997        4.9468885061178942E-005   6.8282637309773607E-007
   7.6850000000000005        4.9338239069670996E-005   6.8565849425507259E-007
   7.6900000000000004        4.9208118522788549E-005   6.8682930313159168E-007
   7.6950000000000003        4.9078540156758643E-005   6.8629293682357468E-007
   7.7000000000000002        4.8949519518921130E-005   6.8400601676161512E-007
   7.7050000000000001        4.8821060651951112E-005   6.7995573552966950E-007
   7.7100000000000000        4.8693161145859070E-005   6.7418369400113224E-007
   7.7149999999999999        4.8565818519340631E-005   6.6674674953139541E-007
   7.7199999999999998        4.8439030291091448E-005   6.5770178167487019E-007
   7.7250000000000005        4.8312793979807141E-005   6.4710566998592035E-007
   7.7300000000000004        4.8187107104183410E-005   6.3501529401901129E-007
   7.7350000000000003        4.8061967182915862E-005   6.2148753332853389E-007
   7.7400000000000002        4.7937371734700143E-005   6.0657926746889257E-007
   7.7450000000000001        4.7813318278231879E-005   5.9034737599463405E-007
   7.7500000000000000        4.7689804332206765E-005   5.7284873845996623E-007
   7.7549999999999999        4.7566827415320414E-005   5.5414023441949006E-007
   7.7599999999999998        4.7444385046268478E-005   5.3427874342746765E-007
   7.7650000000000006        4.7322474743746571E-005   5.1332114503839830E-007
   7.7700000000000005        4.7201094026450387E-005   5.0155600352967612E-007
   7.7750000000000004        4.7080240413075545E-005   4.9120015087808218E-007
   7.7800000000000002        4.6959911315116186E-005   4.8061258372055453E-007
   7.7850000000000001        4.6840096421693159E-005   4.6983827209399023E-007
   7.7900000000000000        4.6720772644722718E-005   4.7223039766198626E-007
   7.7949999999999999        4.6601915696887826E-005   4.7612443658876636E-007
   7.7999999999999998        4.6483501290871452E-005   4.8229048811491255E-007
   7.8050000000000006        4.6365505139356533E-005   4.8848609049263162E-007
   7.8100000000000005        4.6247902955026084E-005   4.9448717376596093E-007
   7.8150000000000004        4.6130670450563055E-005   5.0023009855693307E-007
   7.8200000000000003        4.6013783338650403E-005   5.0565122548758062E-007
   7.8250000000000002        4.5897217331971102E-005   5.1123479993471271E-007
   7.8300000000000001        4.5780948143208117E-005   5.1690757876015134E-007
   7.8350000000000000        4.5664951485044408E-005   5.2209931022783988E-007
   7.8399999999999999        4.5549203070162953E-005   5.2673454755444959E-007
   7.8449999999999998        4.5433678611246681E-005   5.3073784395662462E-007
   7.8500000000000005        4.5318353820978615E-005   5.3403375265104978E-007
   7.8550000000000004        4.5203204412041676E-005   5.3654682685431499E-007
   7.8600000000000003        4.5088206097118869E-005   5.3820161978314574E-007
   7.8650000000000002        4.4973337480408288E-005   5.3892557616931814E-007
   7.8700000000000001        4.4858603616827748E-005   5.3867266917819232E-007
   7.8750000000000000        4.4744023744653274E-005   5.3743880813730604E-007
   7.8799999999999999        4.4629617237299387E-005   5.3528871035206724E-007
   7.8849999999999998        4.4515403468180628E-005   5.3229753058332206E-007
   7.8900000000000006        4.4401401810711498E-005   5.2854042359186246E-007
   7.8950000000000005        4.4287631638306584E-005   5.2409254413850751E-007
   7.9000000000000004        4.4174112324380389E-005   5.1902904698406947E-007
   7.9050000000000002        4.4060863242347445E-005   5.1342508688936742E-007
   7.9100000000000001        4.3947903765622288E-005   5.0735581861517296E-007
   7.9150000000000000        4.3835253267619452E-005   5.0089639692231871E-007
   7.9199999999999999        4.3722931121753464E-005   4.9412197657161696E-007
   7.9249999999999998        4.3610956701438859E-005   4.8710771232386642E-007
   7.9300000000000006        4.3499349380090144E-005   4.7992875893988616E-007
   7.9350000000000005        4.3388128531121902E-005   4.7266027118049523E-007
   7.9400000000000004        4.3277313527948645E-005   4.6537740380647881E-007
   7.9450000000000003        4.3166923743984895E-005   4.5815531157865596E-007
   7.9500000000000002        4.3056974573784991E-005   4.5106517039762890E-007
   7.9550000000000001        4.2947465287447731E-005   4.4863114043369794E-007
   7.9600000000000000        4.2838391071020048E-005   4.4730489422513300E-007
   7.9649999999999999        4.2729747110548459E-005   4.4586380884535523E-007
   7.9699999999999998        4.2621528592079528E-005   4.4430259284218560E-007
   7.9750000000000005        4.2513730701659767E-005   4.4261595476340439E-007
   7.9800000000000004        4.2406348625335781E-005   4.4079860315682581E-007
   7.9850000000000003        4.2299377549154093E-005   4.3884524657023015E-007
   7.9900000000000002        4.2192812659161249E-005   4.3675059355145193E-007
   7.9950000000000001        4.2086649141403801E-005   4.3450935264827822E-007
   8.0000000000000000        4.1980882181928298E-005   4.3211623240850289E-007
   8.0050000000000008        4.1875506966781274E-005   4.2956594137993334E-007
   8.0099999999999998        4.1770518682009332E-005   4.2685318811036343E-007
   8.0150000000000006        4.1665912513658936E-005   4.2397268114757346E-007
   8.0199999999999996        4.1561683647776726E-005   4.2091912903941149E-007
   8.0250000000000004        4.1457827270409165E-005   4.1768724033365784E-007
   8.0299999999999994        4.1354338568179898E-005   4.1427172415511876E-007
   8.0350000000000001        4.1251213791548242E-005   4.1066835346444851E-007
   8.0400000000000009        4.1148452458311479E-005   4.0687824073952088E-007
   8.0449999999999999        4.1046054711457464E-005   4.0292199640067512E-007
   8.0500000000000007        4.0944020693973919E-005   3.9883031496355922E-007
   8.0549999999999997        4.0842350548848737E-005   3.9463398586906886E-007
   8.0600000000000005        4.0741044419069702E-005   3.9036379855809293E-007
   8.0649999999999995        4.0640102447624627E-005   3.9469263988775648E-007
   8.0700000000000003        4.0539524777501313E-005   4.0017373493153444E-007
   8.0749999999999993        4.0439311551687644E-005   4.0584732769475743E-007
   8.0800000000000001        4.0339462913171331E-005   4.1167287895120687E-007
   8.0850000000000009        4.0239979004940252E-005   4.1760984947464389E-007
   8.0899999999999999        4.0140859969982255E-005   4.2361770003876859E-007
   8.0950000000000006        4.0042105951285066E-005   4.2965589141740986E-007
   8.0999999999999996        3.9943717091836594E-005   4.3568388438420006E-007
   8.1050000000000004        3.9845693534624568E-005   4.4689466650434188E-007
   8.1099999999999994        3.9748035422636883E-005   4.5813504555388996E-007
   8.1150000000000002        3.9650742898856948E-005   4.7293227078287498E-007
   8.1200000000000010        3.9553813930408450E-005   4.9546216042996972E-007
   8.1250000000000000        3.9457238106971780E-005   5.1703369778881725E-007
   8.1300000000000008        3.9361003002334985E-005   5.3756147307881732E-007
   8.1349999999999998        3.9265096190286304E-005   5.5697021453403106E-007
   8.1400000000000006        3.9169505244613796E-005   5.7518465038822826E-007
   8.1449999999999996        3.9074217739105682E-005   5.9212950887542942E-007
   8.1500000000000004        3.8979221247550033E-005   6.0772951822960083E-007
   8.1549999999999994        3.8884503343735042E-005   6.2190940668460713E-007
   8.1600000000000001        3.8790051601448815E-005   6.3459390247445527E-007
   8.1650000000000009        3.8695853594479538E-005   6.4570773383294892E-007
   8.1699999999999999        3.8601896896615332E-005   6.5517562899414922E-007
   8.1750000000000007        3.8508169081644327E-005   6.6292231619196826E-007
   8.1799999999999997        3.8414657723354718E-005   6.6887252366025713E-007
   8.1850000000000005        3.8321350395534576E-005   6.7295097963307698E-007
   8.1899999999999995        3.8228234671972115E-005   6.7508241234424504E-007
   8.1950000000000003        3.8135298126455407E-005   6.7519155002773436E-007
   8.1999999999999993        3.8042528332772672E-005   6.7320312091752478E-007
   8.2050000000000001        3.7949914426075312E-005   6.6906150842097262E-007
   8.2100000000000009        3.7857458430570096E-005   6.6286882862856371E-007
   8.2149999999999999        3.7765168721265110E-005   6.5481913169001941E-007
   8.2200000000000006        3.7673053717700417E-005   6.4511483222175957E-007
   8.2249999999999996        3.7581121839416233E-005   6.3395837621698102E-007
   8.2300000000000004        3.7489381505952629E-005   6.2155220966901613E-007
   8.2349999999999994        3.7397841136849823E-005   6.0809877857118371E-007
   8.2400000000000002        3.7306509151647877E-005   5.9380052891671448E-007
   8.2450000000000010        3.7215393969886969E-005   5.7885990669896112E-007
   8.2500000000000000        3.7124504011107283E-005   5.6347935791113403E-007
   8.2550000000000008        3.7033847694848882E-005   5.4786132854656557E-007
   8.2599999999999998        3.6943433440651963E-005   5.3220826459862198E-007
   8.2650000000000006        3.6853269668056658E-005   5.1887636413667940E-007
   8.2699999999999996        3.6763364796603095E-005   5.1356303342712535E-007
   8.2750000000000004        3.6673727245831413E-005   5.0776288656330219E-007
   8.2799999999999994        3.6584365435281794E-005   5.0150247690466959E-007
   8.2850000000000001        3.6495287784494310E-005   4.9480835781070756E-007
   8.2900000000000009        3.6406502603694873E-005   4.8770697332665253E-007
   8.2949999999999999        3.6318012235720236E-005   4.8021923962134619E-007
   8.3000000000000007        3.6229810098907919E-005   4.7237598377472485E-007
   8.3049999999999997        3.6141888880659187E-005   4.6423283285624721E-007
   8.3100000000000005        3.6054241268375176E-005   4.5584723150492466E-007
   8.3149999999999995        3.5966859949457151E-005   4.4727662435976184E-007
   8.3200000000000003        3.5879737611306249E-005   4.3857845605975660E-007
   8.3249999999999993        3.5792866941323741E-005   4.2981017124395422E-007
   8.3300000000000001        3.5706240626910751E-005   4.2102921455127801E-007
   8.3350000000000009        3.5619851355468517E-005   4.1229303062080037E-007
   8.3399999999999999        3.5533691814398283E-005   4.0365906409153948E-007
   8.3450000000000006        3.5447754691101172E-005   3.9518475960243220E-007
   8.3499999999999996        3.5362032672978456E-005   3.8983776300286291E-007
   8.3550000000000004        3.5276518447431266E-005   3.8981093318786833E-007
   8.3599999999999994        3.5191204701860859E-005   3.9026285314462677E-007
   8.3650000000000002        3.5106084123668412E-005   3.9113477366170996E-007
   8.3700000000000010        3.5021149400255109E-005   3.9236794552771669E-007
   8.3750000000000000        3.4936393219022189E-005   3.9390361953130676E-007
   8.3800000000000008        3.4851809318507335E-005   3.9568907123729727E-007
   8.3849999999999998        3.4767400485049211E-005   3.9771146758758570E-007
   8.3900000000000006        3.4683174121181733E-005   3.9990788396418193E-007
   8.3949999999999996        3.4599137666340220E-005   4.0218041179248014E-007
   8.4000000000000004        3.4515298559959860E-005   4.0443093198436279E-007
   8.4049999999999994        3.4431664241475980E-005   4.0656132545160393E-007
   8.4100000000000001        3.4348242150323763E-005   4.1050053849975174E-007
   8.4150000000000009        3.4265039725938500E-005   4.1436790581398823E-007
   8.4199999999999999        3.4182064407755488E-005   4.1755743015672056E-007
   8.4250000000000007        3.4099323635209913E-005   4.1998403787455878E-007
   8.4299999999999997        3.4016824847737098E-005   4.2156265531406549E-007
   8.4350000000000005        3.3934575484772226E-005   4.2220820882188462E-007
   8.4399999999999995        3.3852582985750631E-005   4.2183562474453813E-007
   8.4450000000000003        3.3770854790107495E-005   4.2035982942865638E-007
   8.4499999999999993        3.3689398337278143E-005   4.1769574922091718E-007
   8.4550000000000001        3.3608221066697765E-005   4.1375831046777472E-007
   8.4600000000000009        3.3527330417801653E-005   4.0846243951593391E-007
   8.4649999999999999        3.3446733830025091E-005   4.0172306271193703E-007
   8.4700000000000006        3.3366436859165181E-005   3.9352113171692299E-007
   8.4749999999999996        3.3286437155488715E-005   3.8446394298274726E-007
   8.4800000000000004        3.3206730295614035E-005   3.7417662180060660E-007
   8.4849999999999994        3.3127311856151440E-005   3.6282704535516166E-007
   8.4900000000000002        3.3048177413711129E-005   3.5058309083093079E-007
   8.4950000000000010        3.2969322544903373E-005   3.3978471059199506E-007
   8.5000000000000000        3.2890742826338464E-005   3.3208806407230662E-007
   8.5050000000000008        3.2812433834626586E-005   3.2653768994073850E-007
   8.5099999999999998        3.2734391146378052E-005   3.3056317424093713E-007
   8.5150000000000006        3.2656610338203053E-005   3.3457554689685814E-007
   8.5199999999999996        3.2579086986711909E-005   3.3852050764642016E-007
   8.5250000000000004        3.2501816668514802E-005   3.4234375622747409E-007
   8.5299999999999994        3.2424794960222047E-005   3.4599099237789114E-007
   8.5350000000000001        3.2348017438443826E-005   3.4940791583555608E-007
   8.5400000000000009        3.2271479679790439E-005   3.5254022633834692E-007
   8.5449999999999999        3.2195177260872158E-005   3.5533362362412808E-007
   8.5500000000000007        3.2119105758299167E-005   3.5773380743077079E-007
   8.5549999999999997        3.2043260748691205E-005   3.5968647750559237E-007
   8.5600000000000005        3.1967638016896430E-005   3.6131486605273772E-007
   8.5649999999999995        3.1892234093434760E-005   3.6321212401526916E-007
   8.5700000000000003        3.1817045675675241E-005   3.6454197742657996E-007
   8.5750000000000011        3.1742069460986939E-005   3.6532737627048887E-007
   8.5800000000000001        3.1667302146738944E-005   3.6559304213362400E-007
   8.5850000000000009        3.1592740430300329E-005   3.6536369660276934E-007
   8.5899999999999999        3.1518381009040160E-005   3.6466406126449879E-007
   8.5950000000000006        3.1444220580327488E-005   3.6351885770552857E-007
   8.5999999999999996        3.1370255841531431E-005   3.6195280751254779E-007
   8.6050000000000004        3.1296483490021016E-005   3.5999063227221844E-007
   8.6099999999999994        3.1222900223165354E-005   3.5765705357121609E-007
   8.6150000000000002        3.1149502738333469E-005   3.5497679299620273E-007
   8.6200000000000010        3.1076287732894462E-005   3.5197457213388103E-007
   8.6250000000000000        3.1003251904217437E-005   3.4867511257091977E-007
   8.6300000000000008        3.0930391949671399E-005   3.4510313589397417E-007
   8.6349999999999998        3.0857704566625487E-005   3.4128336368975028E-007
   8.6400000000000006        3.0785186452448713E-005   3.3724051754489655E-007
   8.6449999999999996        3.0712834304510203E-005   3.3299931904611903E-007
   8.6500000000000004        3.0640645460162977E-005   3.2858512976407991E-007
   8.6549999999999994        3.0568620610094039E-005   3.3193009093311843E-007
   8.6600000000000001        3.0496761539565469E-005   3.3841145781854677E-007
   8.6650000000000009        3.0425070034448968E-005   3.4481480949842924E-007
   8.6699999999999999        3.0353547880616264E-005   3.5107701813258795E-007
   8.6750000000000007        3.0282196863938981E-005   3.5713495588096021E-007
   8.6799999999999997        3.0211018770288850E-005   3.6292549490343252E-007
   8.6850000000000005        3.0140015385537533E-005   3.6838550735988459E-007
   8.6899999999999995        3.0069188495556762E-005   3.7345186541026389E-007
   8.6950000000000003        2.9998539886218163E-005   3.7806144121442303E-007
   8.7000000000000011        2.9928071343393458E-005   3.8215110693227898E-007
   8.7050000000000001        2.9857784652954358E-005   3.8565773472371825E-007
   8.7100000000000009        2.9787681600772501E-005   3.8851819674863748E-007
   8.7149999999999999        2.9717763972719624E-005   3.9066936516697398E-007
   8.7200000000000006        2.9648033554667364E-005   3.9204811213855326E-007
   8.7249999999999996        2.9578492132487462E-005   3.9259130982332278E-007
   8.7300000000000004        2.9509141492051550E-005   3.9223583038119276E-007
   8.7349999999999994        2.9439983419231374E-005   3.9091854597201920E-007
   8.7400000000000002        2.9371020096922685E-005   3.8858374902005287E-007
   8.7450000000000010        2.9302259586910041E-005   3.8527966901155881E-007
   8.7500000000000000        2.9233714445173374E-005   3.8111960345919488E-007
   8.7550000000000008        2.9165397341500485E-005   3.7617677695415670E-007
   8.7599999999999998        2.9097320945679283E-005   3.7051486285105128E-007
   8.7650000000000006        2.9029497927497563E-005   3.6419753450458726E-007
   8.7699999999999996        2.8961940956743237E-005   3.5728846526940892E-007
   8.7750000000000004        2.8894662703204102E-005   3.4985132850018087E-007
   8.7799999999999994        2.8827675836668056E-005   3.4194979755160497E-007
   8.7850000000000001        2.8760993026922921E-005   3.3364754577829502E-007
   8.7900000000000009        2.8694626943756581E-005   3.2500824653493255E-007
   8.7949999999999999        2.8628590256956875E-005   3.1609557317620251E-007
   8.8000000000000007        2.8562895636311648E-005   3.0697319905676271E-007
   8.8049999999999997        2.8497555751608787E-005   2.9770479753124727E-007
   8.8100000000000005        2.8432583272636097E-005   2.8835404195432757E-007
   8.8149999999999995        2.8367990869181483E-005   2.7898460568072920E-007
   8.8200000000000003        2.8303791211032747E-005   2.7883535425390904E-007
   8.8250000000000011        2.8239996967977769E-005   2.8281711228418156E-007
   8.8300000000000001        2.8176620801213942E-005   2.8698373732771932E-007
   8.8350000000000009        2.8113666955315629E-005   2.9130760350274605E-007
   8.8399999999999999        2.8051115512019820E-005   2.9573774853012289E-007
   8.8450000000000006        2.7988942243893773E-005   3.0023601392300861E-007
   8.8499999999999996        2.7927122923504836E-005   3.0478036315041701E-007
   8.8550000000000004        2.7865633323420266E-005   3.0934938769907350E-007
   8.8599999999999994        2.7804449216207418E-005   3.1392167905574752E-007
   8.8650000000000002        2.7743546374433539E-005   3.1852199165459494E-007
   8.8700000000000010        2.7682900570665963E-005   3.2335729699978374E-007
   8.8750000000000000        2.7622487577472020E-005   3.2810109623499154E-007
   8.8800000000000008        2.7562283167418958E-005   3.3273341445081008E-007
   8.8849999999999998        2.7502263113074119E-005   3.3723427673784803E-007
   8.8900000000000006        2.7442403187004798E-005   3.4158370818674114E-007
   8.8949999999999996        2.7382679161778296E-005   3.4576173388802694E-007
   8.9000000000000004        2.7323066809961903E-005   3.4974837893235136E-007
   8.9049999999999994        2.7263541904122961E-005   3.5352366841029595E-007
   8.9100000000000001        2.7204080216828723E-005   3.5706762741245245E-007
   8.9150000000000009        2.7144657520646518E-005   3.6036028102944646E-007
   8.9199999999999999        2.7085249588143676E-005   3.6338165435186292E-007
   8.9250000000000007        2.7025832625612499E-005   3.6611220619535396E-007
   8.9299999999999997        2.6966396598806007E-005   3.6854615483618359E-007
   8.9350000000000005        2.6906947735367239E-005   3.7069141398516600E-007
   8.9399999999999995        2.6847493201535018E-005   3.7254429125677897E-007
   8.9450000000000003        2.6788040163548070E-005   3.7409726730082193E-007
   8.9500000000000011        2.6728595787645187E-005   3.7534282183235962E-007
   8.9550000000000001        2.6669167240065172E-005   3.7627343456643643E-007
   8.9600000000000009        2.6609761687046747E-005   3.7688158521810352E-007
   8.9649999999999999        2.6550386294828737E-005   3.7715975350241206E-007
   8.9700000000000006        2.6491048229649869E-005   3.7710041913440644E-007
   8.9749999999999996        2.6431754657748955E-005   3.7669606182913782E-007
   8.9800000000000004        2.6372512745364733E-005   3.7593916130164722E-007
   8.9849999999999994        2.6313329658736002E-005   3.7482219726698917E-007
   8.9900000000000002        2.6254212564101530E-005   3.7333764944024535E-007
   8.9950000000000010        2.6195168627700073E-005   3.7147799753642287E-007
   9.0000000000000000        2.6136205015770435E-005   3.6923572127057629E-007
   9.0050000000000008        2.6077328894551362E-005   3.6660330035776694E-007
   9.0099999999999998        2.6018547430281665E-005   3.6357321451305615E-007
   9.0150000000000006        2.5959867789200067E-005   3.6013794345147814E-007
   9.0199999999999996        2.5901297166738511E-005   3.5628999608120675E-007
   9.0250000000000004        2.5842843244508888E-005   3.5202236886577865E-007
   9.0299999999999994        2.5784514105357548E-005   3.4733819151505044E-007
   9.0350000000000001        2.5726317844138095E-005   3.4227363583461064E-007
   9.0400000000000009        2.5668262555704211E-005   3.3687187440156852E-007
   9.0449999999999999        2.5610356334909571E-005   3.3117607979305032E-007
   9.0500000000000007        2.5552607276607780E-005   3.2522942458614159E-007
   9.0549999999999997        2.5495023475652536E-005   3.1907508135795503E-007
   9.0600000000000005        2.5437613026897451E-005   3.1284456015297972E-007
   9.0649999999999995        2.5380384025196216E-005   3.0652363014337209E-007
   9.0700000000000003        2.5323344565402447E-005   3.0011536998863150E-007
   9.0750000000000011        2.5266502742369814E-005   2.9366179969112410E-007
   9.0800000000000001        2.5209866650951994E-005   2.8720493925325671E-007
   9.0850000000000009        2.5153444386002593E-005   2.8078680867739885E-007
   9.0899999999999999        2.5097244042375305E-005   2.7444942796593362E-007
   9.0950000000000006        2.5041273714923763E-005   2.6823481712125765E-007
   9.0999999999999996        2.4985541498501626E-005   2.6218499614574727E-007
   9.1050000000000004        2.4930055487962532E-005   2.5634198504179571E-007
   9.1099999999999994        2.4874823778160170E-005   2.5074780381177929E-007
   9.1150000000000002        2.4819854062676881E-005   2.4544407118683059E-007
   9.1200000000000010        2.4765145706792095E-005   2.4046407759506912E-007
   9.1250000000000000        2.4710690219232648E-005   2.3582972703349282E-007
   9.1300000000000008        2.4656478801904706E-005   2.3154247406892217E-007
   9.1349999999999998        2.4602502656714516E-005   2.2759663959359596E-007
   9.1400000000000006        2.4548752985568242E-005   2.2398653617005813E-007
   9.1449999999999996        2.4495220990372132E-005   2.2070647636089326E-007
   9.1500000000000004        2.4441897873032348E-005   2.1776367952009508E-007
   9.1549999999999994        2.4388774835455140E-005   2.1530609155971900E-007
   9.1600000000000001        2.4335843079546673E-005   2.1318097913308715E-007
   9.1650000000000009        2.4283093807213168E-005   2.1138278143360665E-007
   9.1699999999999999        2.4230518220360863E-005   2.1036239535295333E-007
   9.1750000000000007        2.4178107520895912E-005   2.1120453951019530E-007
   9.1799999999999997        2.4125852910724567E-005   2.0933390991791174E-007
   9.1850000000000005        2.4073745591752991E-005   2.0734792177551646E-007
   9.1899999999999995        2.4021776765887423E-005   2.0881908700401145E-007
   9.1950000000000003        2.3969937635034058E-005   2.1174934100615811E-007
   9.2000000000000011        2.3918219401099092E-005   2.1476231679774509E-007
   9.2050000000000001        2.3866613265988751E-005   2.1782909698402140E-007
   9.2100000000000009        2.3815110465891830E-005   2.2092079845283073E-007
   9.2149999999999999        2.3763705356182749E-005   2.2401165727759401E-007
   9.2200000000000006        2.3712397863163326E-005   2.2708223635772769E-007
   9.2249999999999996        2.3661188490093057E-005   2.3011938256261192E-007
   9.2300000000000004        2.3610077740231342E-005   2.3311254856589142E-007
   9.2349999999999994        2.3559066116837678E-005   2.3605120039502415E-007
   9.2400000000000002        2.3508154123171466E-005   2.3892480407741387E-007
   9.2450000000000010        2.3457342262492181E-005   2.4172282564052192E-007
   9.2500000000000000        2.3406631038059293E-005   2.4443473111176222E-007
   9.2550000000000008        2.3356020953132209E-005   2.4704998651856223E-007
   9.2599999999999998        2.3305512510970418E-005   2.4955805788837314E-007
   9.2650000000000006        2.3255106214833329E-005   2.5194841124860209E-007
   9.2699999999999996        2.3204802567980430E-005   2.5421051262670025E-007
   9.2750000000000004        2.3154602073671133E-005   2.5633382805008493E-007
   9.2799999999999994        2.3104505235164928E-005   2.5830782354621071E-007
   9.2850000000000001        2.3054512555721221E-005   2.6012196514248133E-007
   9.2900000000000009        2.3004624538599481E-005   2.6176571886634119E-007
   9.2949999999999999        2.2954841687059179E-005   2.6322855074523133E-007
   9.3000000000000007        2.2905164504359724E-005   2.6449992680656565E-007
   9.3049999999999997        2.2855593493760597E-005   2.6556931307778855E-007
   9.3100000000000005        2.2806129276727129E-005   2.6642629379224186E-007
   9.3149999999999995        2.2756773228526773E-005   2.6706134119862648E-007
   9.3200000000000003        2.2707527020503696E-005   2.6747271175790664E-007
   9.3250000000000011        2.2658392324705118E-005   2.6893949024578352E-007
   9.3300000000000001        2.2609370813178259E-005   2.7117915870133400E-007
   9.3350000000000009        2.2560464157970279E-005   2.7325840602373692E-007
   9.3399999999999999        2.2511674031128416E-005   2.7517264297025591E-007
   9.3450000000000006        2.2463002104699832E-005   2.7691728029812410E-007
   9.3499999999999996        2.2414450050731765E-005   2.7848772876458479E-007
   9.3550000000000004        2.2366019541271374E-005   2.7987939912688467E-007
   9.3599999999999994        2.2317712248365901E-005   2.8108770214225348E-007
   9.3650000000000002        2.2269529844062501E-005   2.8210804856796163E-007
   9.3700000000000010        2.2221474000408401E-005   2.8336165119492983E-007
   9.3750000000000000        2.2173546389450814E-005   2.8491868851926301E-007
   9.3800000000000008        2.2125748683236903E-005   2.8625338169536947E-007
   9.3849999999999998        2.2078082553813907E-005   2.8735090123700795E-007
   9.3900000000000006        2.2030549673228986E-005   2.8819641765799814E-007
   9.3949999999999996        2.1983151713529376E-005   2.8877510147216993E-007
   9.4000000000000004        2.1935890346762245E-005   2.8907212319328202E-007
   9.4049999999999994        2.1888767238646782E-005   2.8907264700711667E-007
   9.4100000000000001        2.1841782978973117E-005   2.8876076117046449E-007
   9.4150000000000009        2.1794935875917549E-005   2.8811910175451872E-007
   9.4199999999999999        2.1748223946567439E-005   2.8714695696291113E-007
   9.4250000000000007        2.1701645208010081E-005   2.8585945136056886E-007
   9.4299999999999997        2.1655197677332855E-005   2.8427231725192139E-007
   9.4350000000000005        2.1608879371623066E-005   2.8240128694147272E-007
   9.4399999999999995        2.1562688307968088E-005   2.8026209273370652E-007
   9.4450000000000003        2.1516622503455218E-005   2.7787046693305903E-007
   9.4500000000000011        2.1470679975171824E-005   2.7524214184403086E-007
   9.4550000000000001        2.1424858740205258E-005   2.7239284977110569E-007
   9.4600000000000009        2.1379156815642821E-005   2.6933832301871975E-007
   9.4649999999999999        2.1333572218571873E-005   2.6609429389135334E-007
   9.4700000000000006        2.1288102966079754E-005   2.6267649469353079E-007
   9.4749999999999996        2.1242747075253820E-005   2.5910065772967138E-007
   9.4800000000000004        2.1197502563181375E-005   2.5538251530426897E-007
   9.4849999999999994        2.1152367446949797E-005   2.5153779972181400E-007
   9.4900000000000002        2.1107339743646380E-005   2.4758224328673932E-007
   9.4950000000000010        2.1062417470358490E-005   2.4353157830354216E-007
   9.5000000000000000        2.1017598644173481E-005   2.3940153707671297E-007
   9.5050000000000008        2.0972881328367377E-005   2.3520789809941154E-007
   9.5099999999999998        2.0928265452797378E-005   2.3096830644594676E-007
   9.5150000000000006        2.0883753413965706E-005   2.2670287085935846E-007
   9.5199999999999996        2.0839347777507003E-005   2.2243183662885976E-007
   9.5250000000000004        2.0795051109055844E-005   2.1817542893897424E-007
   9.5299999999999994        2.0750865974246870E-005   2.1395387267809598E-007
   9.5350000000000001        2.0706794938714655E-005   2.0978739273456824E-007
   9.5400000000000009        2.0662840568093828E-005   2.0569621399678511E-007
   9.5449999999999999        2.0619005428019017E-005   2.0170056135314745E-007
   9.5500000000000007        2.0575292084124792E-005   1.9782065969199173E-007
   9.5549999999999997        2.0531703102045800E-005   1.9568160718689821E-007
   9.5600000000000005        2.0488241047416613E-005   1.9405705224230651E-007
   9.5649999999999995        2.0444908485871878E-005   1.9251557129691227E-007
   9.5700000000000003        2.0401707983046165E-005   1.9106467302093847E-007
   9.5750000000000011        2.0358642104574102E-005   1.8971186608461490E-007
   9.5800000000000001        2.0315713416090321E-005   1.8846465915817133E-007
   9.5850000000000009        2.0272924483229385E-005   1.8733056091182397E-007
   9.5899999999999999        2.0230277871625948E-005   1.8631708001582293E-007
   9.5950000000000006        2.0187776146914579E-005   1.8543172514035733E-007
   9.5999999999999996        2.0145421874729921E-005   1.8468200495567048E-007
   9.6050000000000004        2.0103217583434628E-005   1.8407539086006238E-007
   9.6099999999999994        2.0061164064496441E-005   1.8361761735686608E-007
   9.6150000000000002        2.0019259670751528E-005   1.8331175766454625E-007
   9.6200000000000010        1.9977502572331081E-005   1.8315415990562353E-007
   9.6250000000000000        1.9935890939366287E-005   1.8313372669032311E-007
   9.6300000000000008        1.9894422941988282E-005   1.8323895640397168E-007
   9.6349999999999998        1.9853096750328274E-005   1.8345834743189259E-007
   9.6400000000000006        1.9811910534517400E-005   1.8378039815942270E-007
   9.6449999999999996        1.9770862464686866E-005   1.8419360697190229E-007
   9.6500000000000004        1.9729950710967806E-005   1.8468647225462420E-007
   9.6549999999999994        1.9689173443491415E-005   1.8524749239291852E-007
   9.6600000000000001        1.9648528832388879E-005   1.8586516577216619E-007
   9.6650000000000009        1.9608015047791334E-005   1.8652799077763631E-007
   9.6699999999999999        1.9567630259829970E-005   1.8722446579466577E-007
   9.6750000000000007        1.9527372638635960E-005   1.8794308920861517E-007
   9.6799999999999997        1.9487240354340490E-005   1.8867235940479089E-007
   9.6850000000000005        1.9447231577074701E-005   1.8940077476852304E-007
   9.6899999999999995        1.9407344476969796E-005   1.9011683368513833E-007
   9.6950000000000003        1.9367577224156910E-005   1.9106007267885854E-007
   9.7000000000000011        1.9327927988767240E-005   1.9330695665687971E-007
   9.7050000000000001        1.9288394939474996E-005   1.9551555331439243E-007
   9.7100000000000009        1.9248975563153595E-005   1.9766306042577389E-007
   9.7149999999999999        1.9209665580640161E-005   1.9972530214364118E-007
   9.7200000000000006        1.9170460430587836E-005   2.0168631451745182E-007
   9.7249999999999996        1.9131355551649809E-005   2.0353834251393322E-007
   9.7300000000000004        1.9092346382479217E-005   2.0527396646079712E-007
   9.7349999999999994        1.9053428361729258E-005   2.0688576668569764E-007
   9.7400000000000002        1.9014596928053067E-005   2.0836632351636347E-007
   9.7450000000000010        1.8975847520103818E-005   2.0970821728044534E-007
   9.7500000000000000        1.8937175576534694E-005   2.1090402830566853E-007
   9.7550000000000008        1.8898576535998834E-005   2.1194633691970074E-007
   9.7599999999999998        1.8860045837149427E-005   2.1282772345023674E-007
   9.7650000000000006        1.8821578918639614E-005   2.1354076822499506E-007
   9.7699999999999996        1.8783171219122586E-005   2.1407805157162304E-007
   9.7750000000000004        1.8744818177251480E-005   2.1443215381785274E-007
   9.7799999999999994        1.8706515231679488E-005   2.1459565529133830E-007
   9.7850000000000001        1.8668257821059750E-005   2.1456113631978805E-007
   9.7900000000000009        1.8630041384045441E-005   2.1432117723091035E-007
   9.7949999999999999        1.8591861359289744E-005   2.1386835835235593E-007
   9.8000000000000007        1.8553713185445796E-005   2.1319526001186364E-007
   9.8049999999999997        1.8515592301166787E-005   2.1229446253707743E-007
   9.8100000000000005        1.8477494817024854E-005   2.1115921817472497E-007
   9.8149999999999995        1.8439423272859881E-005   2.0978920945819254E-007
   9.8200000000000003        1.8401383782489396E-005   2.0819125920683160E-007
   9.8250000000000011        1.8363382498111885E-005   2.0638378721740371E-007
   9.8300000000000001        1.8325425571925842E-005   2.0438755079725033E-007
   9.8350000000000009        1.8287519156129706E-005   2.0222330725376376E-007
   9.8399999999999999        1.8249669402921987E-005   1.9991181389428209E-007
   9.8450000000000006        1.8211882464501127E-005   1.9747382802620778E-007
   9.8499999999999996        1.8174164493065628E-005   1.9493010695687891E-007
   9.8550000000000004        1.8136521640813942E-005   1.9230140799367761E-007
   9.8599999999999994        1.8098960059944567E-005   1.8960848844398601E-007
   9.8650000000000002        1.8061485902655950E-005   1.8687210561514221E-007
   9.8700000000000010        1.8024105321146578E-005   1.8411301681454188E-007
   9.8750000000000000        1.7986824467614928E-005   1.8135197934951295E-007
   9.8800000000000008        1.7949649494259492E-005   1.7860975052750192E-007
   9.8849999999999998        1.7912586553278709E-005   1.7590708765577911E-007
   9.8900000000000006        1.7875641796871074E-005   1.7326474804177410E-007
   9.8949999999999996        1.7838821377235071E-005   1.7070348899285884E-007
   9.9000000000000004        1.7802131446569148E-005   1.6824406781636804E-007
   9.9049999999999994        1.7765578157071812E-005   1.6590724181970754E-007
   9.9100000000000001        1.7729167659669655E-005   1.6371376703835480E-007
   9.9150000000000009        1.7692904002048890E-005   1.6378622843034741E-007
   9.9199999999999999        1.7656784839635053E-005   1.6797165442366196E-007
   9.9250000000000007        1.7620806617934925E-005   1.7188256295713289E-007
   9.9299999999999997        1.7584965782455351E-005   1.7551408705542075E-007
   9.9350000000000005        1.7549258778703125E-005   1.7886111664924660E-007
   9.9399999999999995        1.7513682052185085E-005   1.8191854166917904E-007
   9.9450000000000003        1.7478232048408023E-005   1.8468125204591879E-007
   9.9500000000000011        1.7442905212878766E-005   1.8714413771013611E-007
   9.9550000000000001        1.7407697991104149E-005   1.8930208859249784E-007
   9.9600000000000009        1.7372606828590956E-005   1.9114999462367422E-007
   9.9649999999999999        1.7337628170846032E-005   1.9268274573427789E-007
   9.9700000000000006        1.7302758463376165E-005   1.9389523185500620E-007
   9.9749999999999996        1.7267994151688200E-005   1.9478234291652599E-007
   9.9800000000000004        1.7233331681288923E-005   1.9533896884947025E-007
   9.9849999999999994        1.7198767497685184E-005   1.9555999958455325E-007
   9.9900000000000002        1.7164298046383764E-005   1.9544032505236392E-007
   9.9950000000000010        1.7129919772891495E-005   1.9497483518362332E-007
   10.000000000000000        1.7095629122715212E-005   1.9415841990895087E-007


==> anc/nk_betamu2.25.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.6440201015295146        1.3587194521377022E-002
   5.0000000000000001E-003   1.6440115126839363        1.3580376997871291E-002
   1.0000000000000000E-002   1.6439857424475577        1.3559922341540132E-002
   1.4999999999999999E-002   1.6439427830337858        1.3525826692697862E-002
   2.0000000000000000E-002   1.6438826194052985        1.3478082619236442E-002
   2.5000000000000001E-002   1.6438052322693313        1.3416680000730929E-002
   2.9999999999999999E-002   1.6437105960175529        1.3341605584536786E-002
   3.5000000000000003E-002   1.6435986787999963        1.3252843179895946E-002
   4.0000000000000001E-002   1.6434694437510433        1.3150373506228608E-002
   4.4999999999999998E-002   1.6433228480925239        1.3034174363749207E-002
   5.0000000000000003E-002   1.6431588429048805        1.2904220616732465E-002
   5.5000000000000000E-002   1.6429773736524222        1.2760484186274956E-002
   5.9999999999999998E-002   1.6427783801107645        1.2602934141641597E-002
   6.5000000000000002E-002   1.6425617958421661        1.2431536643655816E-002
   7.0000000000000007E-002   1.6423275485870050        1.2246254765900577E-002
   7.4999999999999997E-002   1.6420755601440082        1.2047050094682321E-002
   8.0000000000000002E-002   1.6418057460255373        1.1833876499738327E-002
   8.5000000000000006E-002   1.6415180161729883        1.1606696731328192E-002
   8.9999999999999997E-002   1.6412122736874564        1.1365457562084735E-002
   9.5000000000000001E-002   1.6408884145127365        1.1110066992776613E-002
  0.10000000000000001        1.6405463384378469        1.0840703739033897E-002
  0.10500000000000000        1.6401859001010446        1.0556605755714488E-002
  0.11000000000000000        1.6398070364994504        1.0258903512461170E-002
  0.11500000000000000        1.6394096064640624        9.9480667880036400E-003
  0.12000000000000000        1.6389930770692056        9.6127717421474745E-003
  0.12500000000000000        1.6385590365692968        9.3155163492097959E-003
  0.13000000000000000        1.6381034391860851        8.9537217946817904E-003
  0.13500000000000001        1.6376200162775483        8.2878104347929860E-003
  0.14000000000000001        1.6371147220403013        7.5170075375845524E-003
  0.14499999999999999        1.6365881033862861        6.7666501904233289E-003
  0.14999999999999999        1.6360432185049636        6.1022033586997093E-003
  0.15500000000000000        1.6354863759694991        5.4899661482117335E-003
  0.16000000000000000        1.6349124511161559        5.2232507136837913E-003
  0.16500000000000001        1.6343180567189350        5.2940469419460179E-003
  0.17000000000000001        1.6337023379801883        5.3669355029868360E-003
  0.17500000000000002        1.6330656902083427        5.4261615333621727E-003
  0.17999999999999999        1.6324152882201997        5.4702660164609451E-003
  0.18500000000000000        1.6317482731042108        5.4963785225774497E-003
  0.19000000000000000        1.6310517846723016        5.4975340240095427E-003
  0.19500000000000001        1.6303277790861417        5.4807968043599775E-003
  0.20000000000000001        1.6295749880735220        5.4425612754809283E-003
  0.20500000000000002        1.6287897617981708        5.3707593718823610E-003
  0.20999999999999999        1.6279788147304639        5.2689197001565269E-003
  0.21500000000000000        1.6271451385711584        5.1506653005368719E-003
  0.22000000000000000        1.6262877654007071        5.0581695338820509E-003
  0.22500000000000001        1.6254068357881259        5.0148481785268206E-003
  0.23000000000000001        1.6245043833290280        5.1165129373813567E-003
  0.23500000000000001        1.6235821118202449        5.2299316714534694E-003
  0.23999999999999999        1.6226365181412310        5.3366337731683977E-003
  0.24500000000000000        1.6216643041878205        5.4367871786011879E-003
  0.25000000000000000        1.6206639669076650        5.5384055021490131E-003
  0.25500000000000000        1.6196366207048063        5.6382354009727464E-003
  0.26000000000000001        1.6185801251748162        5.7317043746589746E-003
  0.26500000000000001        1.6174883725756666        5.8208214272896797E-003
  0.27000000000000002        1.6163642515527497        5.8913459408183044E-003
  0.27500000000000002        1.6152126568650798        5.9307872623011182E-003
  0.28000000000000003        1.6140336479828488        5.9701399261884447E-003
  0.28500000000000003        1.6128255478998101        6.0149902472026451E-003
  0.28999999999999998        1.6115859826463803        6.0391297287003542E-003
  0.29499999999999998        1.6103135029868894        6.0605977088796781E-003
  0.29999999999999999        1.6090093005985253        6.0961576726510369E-003
  0.30499999999999999        1.6076781430441207        6.1081448925017767E-003
  0.31000000000000000        1.6063165215744040        6.0754789051160607E-003
  0.31500000000000000        1.6049166530999130        6.0096619845368959E-003
  0.32000000000000001        1.6034816762373831        6.2859925446090426E-003
  0.32500000000000001        1.6020144222655304        6.5315196538906495E-003
  0.33000000000000002        1.6005099090922259        6.6607561437128648E-003
  0.33500000000000002        1.5989661419648276        6.6595293760349783E-003
  0.34000000000000002        1.5973846145760473        6.5969163067616243E-003
  0.34500000000000003        1.5957624803284187        6.5296763871194319E-003
  0.35000000000000003        1.5940971510276785        6.4951890779434418E-003
  0.35499999999999998        1.5923960229440539        6.5411731667057715E-003
  0.35999999999999999        1.5906632958018974        6.7485348450839755E-003
  0.36499999999999999        1.5888915839831872        6.9045603718798088E-003
  0.37000000000000000        1.5870764686954359        6.9620139059682895E-003
  0.37500000000000000        1.5852182479109669        6.9675018477715067E-003
  0.38000000000000000        1.5833109075949419        6.8293710572633337E-003
  0.38500000000000001        1.5813447825661451        6.3107665542223579E-003
  0.39000000000000001        1.5793181702084491        6.0902398189375262E-003
  0.39500000000000002        1.5772422381250359        6.1141874400507668E-003
  0.40000000000000002        1.5751707265418065        6.0677351038564975E-003
  0.40500000000000003        1.5731376507248469        5.9568565123377937E-003
  0.41000000000000003        1.5710789895730466        5.4350766537600848E-003
  0.41500000000000004        1.5689423859827223        5.0219570676841574E-003
  0.41999999999999998        1.5667422351810594        4.6969835520762615E-003
  0.42499999999999999        1.5644908277767213        4.3253148342723424E-003
  0.42999999999999999        1.5621820700723388        3.9362007678718225E-003
  0.43500000000000000        1.5598113901550279        3.5745774323583390E-003
  0.44000000000000000        1.5573786692246321        3.2362761201978341E-003
  0.44500000000000001        1.5548835456361738        2.9112556549053537E-003
  0.45000000000000001        1.5523250358492036        2.6622183513695941E-003
  0.45500000000000002        1.5497029247412200        2.7553753358915412E-003
  0.46000000000000002        1.5470177799435578        2.8305041452130197E-003
  0.46500000000000002        1.5442688638628532        2.8931529022624414E-003
  0.47000000000000003        1.5414541303661617        3.1187399904795132E-003
  0.47500000000000003        1.5385720145512503        3.3267467454884958E-003
  0.47999999999999998        1.5356215153005834        3.5219782913349373E-003
  0.48499999999999999        1.5326024413539816        3.7100203901756501E-003
  0.48999999999999999        1.5295153552239340        3.8941761406947606E-003
  0.49500000000000000        1.5263589471457548        4.1307667443406526E-003
  0.50000000000000000        1.5231297513465583        4.4642812453479230E-003
  0.50500000000000000        1.5198259142633903        4.7744603934998242E-003
  0.51000000000000001        1.5164479055804791        5.0605371066656524E-003
  0.51500000000000001        1.5129957548194004        5.3241084200827959E-003
  0.52000000000000002        1.5094684837789347        5.5753912437539466E-003
  0.52500000000000002        1.5058646767531461        5.8225377443559267E-003
  0.53000000000000003        1.5021821665619726        6.0571789734413795E-003
  0.53500000000000003        1.4984190660267116        6.2677668411974530E-003
  0.54000000000000004        1.4945746718894892        6.4500760444294869E-003
  0.54500000000000004        1.4906483968811972        6.6026672995533886E-003
  0.55000000000000004        1.4866391084026496        6.7242890047582993E-003
  0.55500000000000005        1.4825455126146621        6.8137047500975712E-003
  0.56000000000000005        1.4783663285395940        6.8688604957227728E-003
  0.56500000000000006        1.4741003154031207        6.8872199209688567E-003
  0.57000000000000006        1.4697467630793815        6.8711697057060039E-003
  0.57500000000000007        1.4653053680192085        6.8303112418093281E-003
  0.57999999999999996        1.4607752652285044        6.7725789909804934E-003
  0.58499999999999996        1.4561548073131123        6.7001615202029186E-003
  0.58999999999999997        1.4514418681994894        6.6149651974947155E-003
  0.59499999999999997        1.4466332395350796        6.5242969791114991E-003
  0.59999999999999998        1.4417259191111185        6.4353971324579984E-003
  0.60499999999999998        1.4367189514529826        6.3219517705135342E-003
  0.60999999999999999        1.4316120262073859        6.2031197739480515E-003
  0.61499999999999999        1.4264042032128754        6.0835546896940151E-003
  0.62000000000000000        1.4210940930066764        6.1920034759808118E-003
  0.62500000000000000        1.4156807092480135        6.4877066592397004E-003
  0.63000000000000000        1.4101637189844987        6.7726802341305792E-003
  0.63500000000000001        1.4045425679359080        7.0371240657307599E-003
  0.64000000000000001        1.3988156026863112        7.2847947242731248E-003
  0.64500000000000002        1.3929809027019593        7.5276889421653781E-003
  0.65000000000000002        1.3870365884379474        7.7641879121912449E-003
  0.65500000000000003        1.3809807364892419        7.9701049266469592E-003
  0.66000000000000003        1.3748056668432089        8.1476945927854150E-003
  0.66500000000000004        1.3684937746045334        8.6061830903048087E-003
  0.67000000000000004        1.3620296685138820        8.9317052833013388E-003
  0.67500000000000004        1.3554151056892123        9.1202111005364017E-003
  0.68000000000000005        1.3486573461240758        9.2202034190786986E-003
  0.68500000000000005        1.3417581969024459        9.2776498320468193E-003
  0.69000000000000006        1.3347138294615355        9.3075910666315931E-003
  0.69500000000000006        1.3275204485949372        9.3171595823084985E-003
  0.70000000000000007        1.3201752722538007        9.3105618680386915E-003
  0.70499999999999996        1.3126757766670607        9.2903040472382958E-003
  0.70999999999999996        1.3050200630176736        9.2574517060428629E-003
  0.71499999999999997        1.2972067328985879        9.2104869131546252E-003
  0.71999999999999997        1.2892342547508147        9.1478213800357810E-003
  0.72499999999999998        1.2811006554577666        9.0701036222586850E-003
  0.72999999999999998        1.2728038932477199        8.9792916621465046E-003
  0.73499999999999999        1.2643421466769240        8.8770777790381228E-003
  0.73999999999999999        1.2557137713601738        8.7647803600214846E-003
  0.74500000000000000        1.2469174213377590        8.6432082427572166E-003
  0.75000000000000000        1.2379527748959509        8.5091990977148591E-003
  0.75500000000000000        1.2288197030252792        8.3569650655024308E-003
  0.76000000000000001        1.2195173081175466        8.1836234415220144E-003
  0.76500000000000001        1.2100438868455541        7.9958921367433433E-003
  0.77000000000000002        1.2003980049145830        7.8023231431418871E-003
  0.77500000000000002        1.1905799265545494        7.6087590013889095E-003
  0.78000000000000003        1.1805904996064689        7.4780321365834901E-003
  0.78500000000000003        1.1704305414651706        7.3413256534984317E-003
  0.79000000000000004        1.1601008137297943        7.1988995968017555E-003
  0.79500000000000004        1.1496020887631837        7.0520763738117775E-003
  0.80000000000000004        1.1389353548375931        6.9681451147951545E-003
  0.80500000000000005        1.1281017512233091        6.8920762622910470E-003
  0.81000000000000005        1.1171025684534694        6.8029934819917592E-003
  0.81500000000000006        1.1059397481421225        6.7008922183580122E-003
  0.82000000000000006        1.0946154149317271        6.5875703839017863E-003
  0.82500000000000007        1.0831321015375532        6.4634851012941308E-003
  0.83000000000000007        1.0714930821969639        6.3928199257627938E-003
  0.83499999999999996        1.0597017409920166        6.3419397928374810E-003
  0.83999999999999997        1.0477620310334121        6.2641146661570613E-003
  0.84499999999999997        1.0356784008703941        6.1637814024524396E-003
  0.84999999999999998        1.0234553386443861        6.2609724282418622E-003
  0.85499999999999998        1.0110975003035370        6.4496127256663538E-003
  0.85999999999999999       0.99860961606206444        6.6396348438043651E-003
  0.86499999999999999       0.98599674651193070        6.8249815685507143E-003
  0.87000000000000000       0.97326516414531850        6.9693599212560242E-003
  0.87500000000000000       0.96042141794262648        7.0747138215930816E-003
  0.88000000000000000       0.94747180425754474        7.1417593578628757E-003
  0.88500000000000001       0.93442209347535010        7.1628917767005973E-003
  0.89000000000000001       0.92127803182994272        7.1273645852651946E-003
  0.89500000000000002       0.90804704822981452        7.0241992332915615E-003
  0.90000000000000002       0.89473879795386668        6.8457517729918482E-003
  0.90500000000000003       0.88136297429360977        6.5856820735702426E-003
  0.91000000000000003       0.86792699505288962        6.2438977054070088E-003
  0.91500000000000004       0.85443618987524106        5.8302003684226333E-003
  0.92000000000000004       0.84089538677073072        5.3560878879631568E-003
  0.92500000000000004       0.82730405720565470        4.8927945429751984E-003
  0.93000000000000005       0.81365800392864085        4.5133433702331249E-003
  0.93500000000000005       0.79995435950996530        4.2731730210904262E-003
  0.94000000000000006       0.78620345255818891        4.1854522749242840E-003
  0.94500000000000006       0.77242285461897908        4.1768762304694729E-003
  0.95000000000000007       0.75862943355601209        4.1702216903346523E-003
  0.95500000000000007       0.74483391809021993        4.3176702184639648E-003
  0.95999999999999996       0.73104412626895887        4.6683528571868083E-003
  0.96499999999999997       0.71726791726343708        4.9481261620067940E-003
  0.96999999999999997       0.70351357853673557        5.1675412285948630E-003
  0.97499999999999998       0.68978958756889475        5.3251787147485796E-003
  0.97999999999999998       0.67610464910105028        5.4193279190118959E-003
  0.98499999999999999       0.66246915392672323        5.4525547815050812E-003
  0.98999999999999999       0.64889425356026820        5.4284407596609796E-003
  0.99500000000000000       0.63539085830936359        5.3497305069808432E-003
   1.0000000000000000       0.62196782728757272        5.2191312563443226E-003
   1.0050000000000001       0.60863299659006076        5.0444208789286460E-003
   1.0100000000000000       0.59539425975345528        4.8345150660583647E-003
   1.0150000000000001       0.58226019236925863        4.5953997648051637E-003
   1.0200000000000000       0.56923977768795997        4.3247276738731522E-003
   1.0249999999999999       0.55634194944910775        4.0187261666603247E-003
   1.0300000000000000       0.54357481231675320        3.6773162941174942E-003
   1.0349999999999999       0.53094582949995273        3.3115570569464126E-003
   1.0400000000000000       0.51846244255269280        2.9596854700080222E-003
   1.0449999999999999       0.50613196095047830        2.8295360851725571E-003
   1.0500000000000000       0.49396155134645747        2.6948672311090105E-003
   1.0549999999999999       0.48195836330324004        2.5562660224993650E-003
   1.0600000000000001       0.47012883771328184        2.4147477210799684E-003
   1.0649999999999999       0.45847824833876200        2.3189178837254021E-003
   1.0700000000000001       0.44701175965238488        2.1972915216073030E-003
   1.0750000000000000       0.43573420268836527        2.0965664766330883E-003
   1.0800000000000001       0.42464947319895574        2.1520966072982595E-003
   1.0850000000000000       0.41376130417782392        2.1883610539151221E-003
   1.0900000000000001       0.40307328356035854        2.2012214905698380E-003
   1.0950000000000000       0.39258820732208416        2.1896760205841193E-003
   1.1000000000000001       0.38230860250952886        2.1746822113833386E-003
   1.1050000000000000       0.37223702380563650        2.3478860128582357E-003
   1.1100000000000001       0.36237638069277850        2.5082031633209545E-003
   1.1150000000000000       0.35272982717417095        2.6467020622271131E-003
   1.1200000000000001       0.34330047892242410        2.7525800026301783E-003
   1.1250000000000000       0.33408921267470032        2.8186029587067840E-003
   1.1300000000000001       0.32509362296777300        2.8486980558656283E-003
   1.1350000000000000       0.31631104291233891        2.8499570618528147E-003
   1.1400000000000001       0.30773919426982149        2.8289593342555319E-003
   1.1450000000000000       0.29937720379949284        2.7882091398161446E-003
   1.1500000000000001       0.29122451564575003        2.7273720130889245E-003
   1.1550000000000000       0.28328064520185076        2.6459425689644434E-003
   1.1599999999999999       0.27554589708145405        2.5419141418684399E-003
   1.1650000000000000       0.26802106712442680        2.4108653567669336E-003
   1.1699999999999999       0.26070691923778111        2.2480890194390146E-003
   1.1750000000000000       0.25360098885407739        2.0546569733716491E-003
   1.1799999999999999       0.24669523212947544        1.9013001851898303E-003
   1.1850000000000001       0.23998105113724005        1.8153991895428767E-003
   1.1899999999999999       0.23345037632498858        1.7893932680325686E-003
   1.1950000000000001       0.22709825481816528        1.8285007520647822E-003
   1.2000000000000000       0.22092087253608808        1.9041082624341454E-003
   1.2050000000000001       0.21491443225418602        1.9851937410660936E-003
   1.2100000000000000       0.20907567315421208        2.0443343448810491E-003
   1.2150000000000001       0.20340200179082438        2.0756455412860308E-003
   1.2200000000000000       0.19789086647777285        2.0964836319972147E-003
   1.2250000000000001       0.19253961638893416        2.0875138296558848E-003
   1.2300000000000000       0.18734510605524027        2.0523722011875078E-003
   1.2350000000000001       0.18230403604756606        1.9941352940197332E-003
   1.2400000000000000       0.17741309820220627        1.9157326977018718E-003
   1.2450000000000001       0.17266865026525485        1.8208235776540904E-003
   1.2500000000000000       0.16806661802895995        1.7181791905745147E-003
   1.2550000000000001       0.16360289862177652        1.6190800447831166E-003
   1.2600000000000000       0.15927346226672728        1.5346966107647186E-003
   1.2650000000000001       0.15507475241326021        1.4696153102173315E-003
   1.2700000000000000       0.15100340097011605        1.4165169660271815E-003
   1.2750000000000001       0.14705604144394915        1.3667720841687436E-003
   1.2800000000000000       0.14322944722326075        1.3195897339979556E-003
   1.2849999999999999       0.13952066624805770        1.3087054120437536E-003
   1.2900000000000000       0.13592677840827583        1.2910055739835669E-003
   1.2949999999999999       0.13244484629049513        1.2678440554071413E-003
   1.3000000000000000       0.12907168796373206        1.2409561972440974E-003
   1.3049999999999999       0.12580394036634310        1.2128687600514998E-003
   1.3100000000000001       0.12263823616962002        1.1862876849585563E-003
   1.3149999999999999       0.11957126242828739        1.1638566062995431E-003
   1.3200000000000001       0.11659996151207529        1.1469094463692070E-003
   1.3250000000000000       0.11372135064981624        1.1345852474111823E-003
   1.3300000000000001       0.11093244871116009        1.1257660102671624E-003
   1.3350000000000000       0.10823048822879335        1.1190912052982532E-003
   1.3400000000000001       0.10561312576907586        1.1130120812159472E-003
   1.3450000000000000       0.10307806790704384        1.1064994943233153E-003
   1.3500000000000001       0.10062301699162937        1.0985696792011335E-003
   1.3550000000000000        9.8245578412894025E-002   1.0884683088446256E-003
   1.3600000000000001        9.5943260736015931E-002   1.0817723347679442E-003
   1.3650000000000000        9.3713568326867683E-002   1.1004428976635894E-003
   1.3700000000000001        9.1554018419563163E-002   1.1116774388098133E-003
   1.3750000000000000        8.9462251569843679E-002   1.1152214175812747E-003
   1.3800000000000001        8.7435976971655754E-002   1.1111285400753346E-003
   1.3850000000000000        8.5472904559004012E-002   1.0995190248229425E-003
   1.3900000000000001        8.3570832498780764E-002   1.0804249860376508E-003
   1.3950000000000000        8.1728029419225925E-002   1.0534192262243308E-003
   1.4000000000000001        7.9942920121878772E-002   1.0179379893552748E-003
   1.4050000000000000        7.8213929507645247E-002   9.7341941289508238E-004
   1.4099999999999999        7.6539446531949162E-002   9.1934917478221634E-004
   1.4150000000000000        7.4917736236185403E-002   8.5573264255982273E-004
   1.4199999999999999        7.3347036980019806E-002   7.8308627059288372E-004
   1.4250000000000000        7.1825586950503131E-002   7.0195623396571150E-004
   1.4299999999999999        7.0351554978870523E-002   6.1302059155197985E-004
   1.4350000000000001        6.8922934715752671E-002   5.2741464801438209E-004
   1.4399999999999999        6.7537692578655689E-002   4.7680725599130724E-004
   1.4450000000000001        6.6193794664556938E-002   4.5461472294321126E-004
   1.4500000000000000        6.4889155881617130E-002   5.0118986159601586E-004
   1.4550000000000001        6.3621584233084755E-002   5.4045536512904724E-004
   1.4600000000000000        6.2388874325525943E-002   5.7602263992605901E-004
   1.4650000000000001        6.1188826193933517E-002   5.8972023261220224E-004
   1.4700000000000000        6.0019884507558699E-002   5.7859546872112561E-004
   1.4750000000000001        5.8881739399682921E-002   5.4806639355307885E-004
   1.4800000000000000        5.7774223194850191E-002   5.0821236520628282E-004
   1.4850000000000001        5.6697165751987695E-002   4.9088563676804448E-004
   1.4900000000000000        5.5650068051180744E-002   4.7467315135957255E-004
   1.4950000000000001        5.4631775218486688E-002   4.8954158661285163E-004
   1.5000000000000000        5.3641054580569891E-002   5.2084223418508852E-004
   1.5050000000000001        5.2676673890531184E-002   5.4005390962015565E-004
   1.5100000000000000        5.1737505713149175E-002   5.5139710170398759E-004
   1.5150000000000001        5.0822663967457923E-002   5.5707201558311686E-004
   1.5200000000000000        4.9931296425119689E-002   5.5744006473613245E-004
   1.5250000000000001        4.9062550881770715E-002   5.6108440927795517E-004
   1.5300000000000000        4.8215610095677708E-002   5.7052675544763676E-004
   1.5350000000000001        4.7389761747377891E-002   5.7395740166899661E-004
   1.5400000000000000        4.6584313117357522E-002   5.7206355901887052E-004
   1.5449999999999999        4.5798571486102890E-002   5.6558647837456205E-004
   1.5500000000000000        4.5031850680989492E-002   5.5526080378297954E-004
   1.5549999999999999        4.4283493745726460E-002   5.4170680610320099E-004
   1.5600000000000001        4.3552851870874466E-002   5.2532513065395303E-004
   1.5649999999999999        4.2839276247348915E-002   5.1623079896552515E-004
   1.5700000000000001        4.2142129489250217E-002   5.0893828358787585E-004
   1.5750000000000000        4.1460861639588863E-002   5.1937826794420244E-004
   1.5800000000000001        4.0794963134588545E-002   5.3266687022995862E-004
   1.5850000000000000        4.0143924628358703E-002   5.4514522649207892E-004
   1.5900000000000001        3.9507238840483669E-002   5.5653558738320147E-004
   1.5950000000000000        3.8884432958237354E-002   5.6663065447291189E-004
   1.6000000000000001        3.8275062650832144E-002   5.7546276174320898E-004
   1.6050000000000000        3.7678684442133563E-002   5.8314219887390523E-004
   1.6100000000000001        3.7094855477411558E-002   5.8977999855359259E-004
   1.6150000000000000        3.6523175720830116E-002   5.9551509062467922E-004
   1.6200000000000001        3.5963314900474712E-002   6.0038477914553523E-004
   1.6250000000000000        3.5414949160704243E-002   6.0432290592039861E-004
   1.6300000000000001        3.4877754645851543E-002   6.0726149177654787E-004
   1.6350000000000000        3.4351397218645552E-002   6.1032990882871341E-004
   1.6400000000000001        3.3835503285501591E-002   6.1520937558762895E-004
   1.6450000000000000        3.3329689789460104E-002   6.1925205995533306E-004
   1.6500000000000001        3.2833573673561385E-002   6.2483681824217902E-004
   1.6550000000000000        3.2346785594474396E-002   6.3311554078439997E-004
   1.6600000000000001        3.1869113757656484E-002   6.4146975325503688E-004
   1.6650000000000000        3.1400447130983458E-002   6.4983368370008510E-004
   1.6699999999999999        3.0940676322521215E-002   6.5770102829421778E-004
   1.6750000000000000        3.0489689968567161E-002   6.6455317452938575E-004
   1.6799999999999999        3.0047200247576986E-002   6.6969840929738053E-004
   1.6850000000000001        2.9612605806727407E-002   6.7272739495948322E-004
   1.6899999999999999        2.9185273033834978E-002   6.7447525593655050E-004
   1.6950000000000001        2.8764568316716248E-002   6.7594196425515077E-004
   1.7000000000000000        2.8350054192050111E-002   6.7832364080407104E-004
   1.7050000000000001        2.7942525550376195E-002   6.8355535885656141E-004
   1.7100000000000000        2.7543254748291002E-002   6.9001912420068451E-004
   1.7150000000000001        2.7153515185567439E-002   6.9412946950743459E-004
   1.7200000000000000        2.6774556566263069E-002   6.9226389417234580E-004
   1.7250000000000001        2.6406561157599030E-002   6.7977037397675896E-004
   1.7300000000000000        2.6048233485716527E-002   6.5400892157074439E-004
   1.7350000000000001        2.5698169589123868E-002   6.1848640530628302E-004
   1.7400000000000000        2.5354965506329458E-002   5.7736049053982302E-004
   1.7450000000000001        2.5017373631804233E-002   5.3494519859045506E-004
   1.7500000000000000        2.4685115925802265E-002   4.9607616132109691E-004
   1.7550000000000001        2.4358285490551169E-002   4.6199108356731466E-004
   1.7600000000000000        2.4036976179966783E-002   4.3185463050702394E-004
   1.7650000000000001        2.3721280742531672E-002   4.2211929139081283E-004
   1.7700000000000000        2.3411199143547383E-002   4.2209400324732041E-004
   1.7750000000000001        2.3106569819006377E-002   4.2169340209112505E-004
   1.7800000000000000        2.2807215011004627E-002   4.2088934332099037E-004
   1.7850000000000001        2.2512956961638030E-002   4.1964746482976364E-004
   1.7900000000000000        2.2223622565591693E-002   4.1793805709928675E-004
   1.7949999999999999        2.1939090454836774E-002   4.1577341009425145E-004
   1.8000000000000000        2.1659271557643481E-002   4.1317297597391958E-004
   1.8049999999999999        2.1384077293940731E-002   4.1015586154554556E-004
   1.8100000000000001        2.1113419083661312E-002   4.0674120315489434E-004
   1.8149999999999999        2.0847208757755378E-002   4.0294839179120731E-004
   1.8200000000000001        2.0585359687460451E-002   3.9878525803516834E-004
   1.8250000000000000        2.0327785604758966E-002   3.9423696783208104E-004
   1.8300000000000001        2.0074400241633272E-002   3.8928632882411288E-004
   1.8350000000000000        1.9825117382299931E-002   3.8391620088773851E-004
   1.8400000000000001        1.9579854322782614E-002   3.7811475596473756E-004
   1.8450000000000000        1.9338534031501459E-002   3.7190887533719227E-004
   1.8500000000000001        1.9101079992619074E-002   3.6535527009247046E-004
   1.8550000000000000        1.8867415690298137E-002   3.5851169496623272E-004
   1.8600000000000001        1.8637464768091371E-002   3.5143606408420680E-004
   1.8650000000000000        1.8411153595579589E-002   3.4417982542176220E-004
   1.8700000000000001        1.8188410830230609E-002   3.3673432338550760E-004
   1.8750000000000000        1.7969165200430050E-002   3.2906501291479068E-004
   1.8800000000000001        1.7753345434563462E-002   3.2934238135310864E-004
   1.8850000000000000        1.7540881978271337E-002   3.3569418847955584E-004
   1.8900000000000001        1.7331719325661410E-002   3.4084865824275321E-004
   1.8950000000000000        1.7125808840543672E-002   3.4475134826908102E-004
   1.9000000000000001        1.6923101933497251E-002   3.4731084029377551E-004
   1.9050000000000000        1.6723550015101341E-002   3.4843400044269265E-004
   1.9100000000000001        1.6527101478427751E-002   3.4803071176915668E-004
   1.9150000000000000        1.6333689469030403E-002   3.4603008673418298E-004
   1.9199999999999999        1.6143242327559919E-002   3.4243213296666908E-004
   1.9250000000000000        1.5955688392868216E-002   3.3727999242834719E-004
   1.9299999999999999        1.5770956004074462E-002   3.3061736982742743E-004
   1.9350000000000001        1.5588987344315007E-002   3.2247425605997672E-004
   1.9399999999999999        1.5409775581470808E-002   3.1286003400690134E-004
   1.9450000000000001        1.5233325617565813E-002   3.0171489832593774E-004
   1.9500000000000000        1.5059642354624026E-002   2.8890910101331269E-004
   1.9550000000000001        1.4888730670819441E-002   2.7431245359043482E-004
   1.9600000000000000        1.4720543958339011E-002   2.5784533834873925E-004
   1.9650000000000001        1.4554875177641818E-002   2.3949619940115061E-004
   1.9700000000000000        1.4391486129268008E-002   2.1956849390617622E-004
   1.9750000000000001        1.4230138613757682E-002   1.9860505432908390E-004
   1.9800000000000000        1.4070594481652236E-002   1.8894618165543262E-004
   1.9850000000000001        1.3912702563096291E-002   1.7984682262131221E-004
   1.9900000000000000        1.3756577347845569E-002   1.7199202753782374E-004
   1.9950000000000001        1.3602383867123289E-002   1.6546419757313378E-004
   2.0000000000000000        1.3450287152152714E-002   1.5999688324162646E-004
   2.0049999999999999        1.3300452229978775E-002   1.5532250162599362E-004
   2.0100000000000002        1.3152999299599009E-002   1.5112864176154185E-004
   2.0150000000000001        1.3007893003284947E-002   1.4698626074357950E-004
   2.0200000000000000        1.2865064264084614E-002   1.4275173860823359E-004
   2.0249999999999999        1.2724444005046062E-002   1.3843780777576982E-004
   2.0300000000000002        1.2585963149217319E-002   1.3405827291407095E-004
   2.0350000000000001        1.2449556928674260E-002   1.2963124771884008E-004
   2.0400000000000000        1.2315180369643762E-002   1.2519429885928315E-004
   2.0449999999999999        1.2182794178552871E-002   1.2078658310264896E-004
   2.0499999999999998        1.2052359062313998E-002   1.1644455887005120E-004
   2.0550000000000002        1.1923835727839579E-002   1.1220463682527770E-004
   2.0600000000000001        1.1797184808700770E-002   1.0810315429081972E-004
   2.0649999999999999        1.1672366412558824E-002   1.0508333427732865E-004
   2.0699999999999998        1.1549340417526918E-002   1.0679039227875532E-004
   2.0750000000000002        1.1428066700761233E-002   1.0850646725551680E-004
   2.0800000000000001        1.1308505139417956E-002   1.0978519243868071E-004
   2.0850000000000000        1.1190615967317973E-002   1.1053269205444673E-004
   2.0899999999999999        1.1074364479827334E-002   1.1078158113515986E-004
   2.0950000000000002        1.0959719732569808E-002   1.1056104182898159E-004
   2.1000000000000001        1.0846650870349655E-002   1.0993069864843712E-004
   2.1050000000000000        1.0735127037971099E-002   1.1089892511834121E-004
   2.1099999999999999        1.0625117403354698E-002   1.1117273226126691E-004
   2.1150000000000002        1.0516592246618342E-002   1.1077511628522323E-004
   2.1200000000000001        1.0409523429999668E-002   1.1067116077374990E-004
   2.1250000000000000        1.0303882936511761E-002   1.1335111215242388E-004
   2.1299999999999999        1.0199642749167738E-002   1.1607195234748791E-004
   2.1350000000000002        1.0096774851368930E-002   1.1880904365123117E-004
   2.1400000000000001        9.9952529160856653E-003   1.2153943764839706E-004
   2.1450000000000000        9.8950561781562790E-003   1.2424041278068232E-004
   2.1499999999999999        9.7961650152197169E-003   1.2687138728810152E-004
   2.1550000000000002        9.6985598049149201E-003   1.2938755017472166E-004
   2.1600000000000001        9.6022209248808488E-003   1.3174409044460281E-004
   2.1650000000000000        9.5071284784750323E-003   1.3389592282040536E-004
   2.1699999999999999        9.4132598517237213E-003   1.3579691545058566E-004
   2.1750000000000003        9.3205908780927948E-003   1.3741840268229402E-004
   2.1800000000000002        9.2290973728547197E-003   1.3874378178228668E-004
   2.1850000000000001        9.1387551512819628E-003   1.3975664304338026E-004
   2.1899999999999999        9.0495401789074444E-003   1.4044072701884826E-004
   2.1949999999999998        8.9614395962793331E-003   1.4079051677473586E-004
   2.2000000000000002        8.8744592361971013E-003   1.4076816013133993E-004
   2.2050000000000001        8.7886067110447188E-003   1.4023917591621422E-004
   2.2100000000000000        8.7038896332061067E-003   1.3905787275441187E-004
   2.2149999999999999        8.6203156150652053E-003   1.3707855927100158E-004
   2.2200000000000002        8.5378819654585297E-003   1.3414524054361499E-004
   2.2250000000000001        8.4565197379782280E-003   1.3008078428057221E-004
   2.2300000000000000        8.3761337636353659E-003   1.2503936485589416E-004
   2.2349999999999999        8.2966288083023542E-003   1.2473243343445392E-004
   2.2400000000000002        8.2179096378516212E-003   1.2736644959834842E-004
   2.2450000000000001        8.1398819008542071E-003   1.2929525082222559E-004
   2.2500000000000000        8.0625061564871727E-003   1.3035524194486212E-004
   2.2549999999999999        7.9858292151844621E-003   1.3050116865632837E-004
   2.2600000000000002        7.9099054416793824E-003   1.2987068697966914E-004
   2.2650000000000001        7.8347892007052458E-003   1.2866105123270338E-004
   2.2700000000000000        7.7605348569953474E-003   1.2706956488984546E-004
   2.2749999999999999        7.6871917332424228E-003   1.2528848938494607E-004
   2.2800000000000002        7.6147663639881758E-003   1.2346665906023090E-004
   2.2850000000000001        7.5432437086355251E-003   1.2168499403045034E-004
   2.2900000000000000        7.4726085614552819E-003   1.1994739990932399E-004
   2.2949999999999999        7.4028457167182767E-003   1.1825054745081762E-004
   2.3000000000000003        7.3339399693436160E-003   1.1659110805718308E-004
   2.3050000000000002        7.2658765275846054E-003   1.1496616646485686E-004
   2.3100000000000001        7.1986417214978358E-003   1.1337419344160157E-004
   2.3149999999999999        7.1322220696297695E-003   1.1181695316118349E-004
   2.3199999999999998        7.0666040905268505E-003   1.1029822887862958E-004
   2.3250000000000002        7.0017743027355264E-003   1.0882183822238586E-004
   2.3300000000000001        6.9377192363463515E-003   1.0739161036499301E-004
   2.3350000000000000        6.8744257642896160E-003   1.0601171731873613E-004
   2.3399999999999999        6.8118811517440640E-003   1.0468564863295223E-004
   2.3450000000000002        6.7500726853704654E-003   1.0341210923011865E-004
   2.3500000000000001        6.6889876518296167E-003   1.0218846107398847E-004
   2.3550000000000000        6.6286133377822876E-003   1.0101206606656903E-004
   2.3599999999999999        6.5689371042264785E-003   9.9880360447088951E-005
   2.3650000000000002        6.5099470562173410E-003   9.8791523932212702E-005
   2.3700000000000001        6.4516317273546082E-003   9.7744049341087075E-005
   2.3750000000000000        6.3939796563865755E-003   9.6736180646401528E-005
   2.3799999999999999        6.3369793820615434E-003   9.5766128000437239E-005
   2.3850000000000002        6.2806194431278082E-003   9.5458750887519352E-005
   2.3900000000000001        6.2248885928269486E-003   9.6336753896208299E-005
   2.3950000000000000        6.1697767031161652E-003   9.7089374832554608E-005
   2.3999999999999999        6.1152740094939512E-003   9.7702292640057010E-005
   2.4050000000000002        6.0613707476519264E-003   9.8160163215992718E-005
   2.4100000000000001        6.0080571532817378E-003   9.8447642408574024E-005
   2.4150000000000000        5.9553234621140009E-003   9.8549386105016741E-005
   2.4199999999999999        5.9031601580610835E-003   9.8450312761184065E-005
   2.4250000000000003        5.8515585621450473E-003   9.8139364926194857E-005
   2.4300000000000002        5.8005101717008931E-003   9.7612934433364412E-005
   2.4350000000000001        5.7500064840636010E-003   9.6868431921615615E-005
   2.4399999999999999        5.7000389965681528E-003   9.5903268029879155E-005
   2.4449999999999998        5.6505992064902451E-003   9.4714853337806749E-005
   2.4500000000000002        5.6016785813721654E-003   9.3300466592407226E-005
   2.4550000000000001        5.5532685108937146E-003   9.1644103277602716E-005
   2.4600000000000000        5.5053603721454888E-003   8.9702725568572769E-005
   2.4649999999999999        5.4579455422180973E-003   8.7429914060951908E-005
   2.4700000000000002        5.4110153982021335E-003   8.4779249350355572E-005
   2.4750000000000001        5.3645613232453466E-003   8.1741193753036810E-005
   2.4800000000000000        5.3185766223455598E-003   7.9446790050635534E-005
   2.4849999999999999        5.2730592543580330E-003   7.8259690639764790E-005
   2.4900000000000002        5.2280078687595086E-003   7.6974294850993934E-005
   2.4950000000000001        5.1834211150267404E-003   7.5672632913098385E-005
   2.5000000000000000        5.1392976426364806E-003   7.4437917692624263E-005
   2.5049999999999999        5.0956360992023657E-003   7.3353360192988243E-005
   2.5100000000000002        5.0524341077655705E-003   7.2501146845153214E-005
   2.5150000000000001        5.0096865700976056E-003   7.1956483596644256E-005
   2.5200000000000000        4.9673879412128847E-003   7.1712515876283349E-005
   2.5249999999999999        4.9255326761258158E-003   7.1688940693347310E-005
   2.5300000000000002        4.8841152298508082E-003   7.1802834602607661E-005
   2.5350000000000001        4.8431300574282065E-003   7.1971274184749225E-005
   2.5400000000000000        4.8025719186885023E-003   7.2111640810618681E-005
   2.5449999999999999        4.7624366358075447E-003   7.2143404294239787E-005
   2.5500000000000003        4.7227202622745004E-003   7.2020215155589422E-005
   2.5550000000000002        4.6834188515785533E-003   7.1736667118294829E-005
   2.5600000000000001        4.6445284572088699E-003   7.1289794168876049E-005
   2.5649999999999999        4.6060451326546221E-003   7.0676630293858324E-005
   2.5699999999999998        4.5679650114457881E-003   6.9894289520573347E-005
   2.5750000000000002        4.5302846701708701E-003   6.8940371778443942E-005
   2.5800000000000001        4.4930008378643227E-003   6.7817560930656488E-005
   2.5850000000000000        4.4561102437007689E-003   6.6537985729970064E-005
   2.5899999999999999        4.4196096168548343E-003   6.5114841745372853E-005
   2.5950000000000002        4.3834956865011513E-003   6.3561324545860845E-005
   2.6000000000000001        4.3477651613278981E-003   6.1890609213965941E-005
   2.6050000000000000        4.3124145208447446E-003   6.0115641648492493E-005
   2.6099999999999999        4.2774401008579786E-003   5.8248546091006943E-005
   2.6150000000000002        4.2428382349587214E-003   5.6298891778571759E-005
   2.6200000000000001        4.2086052567380976E-003   5.4275647201877490E-005
   2.6250000000000000        4.1747374997872224E-003   5.2187780851612950E-005
   2.6299999999999999        4.1412312938557405E-003   5.0771701724740617E-005
   2.6350000000000002        4.1080828194089165E-003   5.0184898193489196E-005
   2.6400000000000001        4.0752880630169136E-003   4.9557602414418249E-005
   2.6450000000000000        4.0428429982946297E-003   4.8887351497621870E-005
   2.6499999999999999        4.0107435988569716E-003   4.8171418050369126E-005
   2.6550000000000002        3.9789858383188362E-003   4.7407074679916943E-005
   2.6600000000000001        3.9475656902783892E-003   4.6591593976786933E-005
   2.6650000000000000        3.9164790362110208E-003   4.5722156408731663E-005
   2.6699999999999999        3.8857214496229742E-003   4.4795947216142579E-005
   2.6750000000000003        3.8552884397406880E-003   4.3812544632060649E-005
   2.6800000000000002        3.8251755157906100E-003   4.2772688052557586E-005
   2.6850000000000001        3.7953781869991790E-003   4.1677123761862684E-005
   2.6899999999999999        3.7658919625928426E-003   4.0526598044214341E-005
   2.6949999999999998        3.7367124151564393E-003   4.0375253811521759E-005
   2.7000000000000002        3.7078358813986004E-003   4.2418989501608485E-005
   2.7050000000000001        3.6792592044324083E-003   4.4209711579337469E-005
   2.7100000000000000        3.6509792364350087E-003   4.5711699511592676E-005
   2.7149999999999999        3.6229928295835523E-003   4.6888702661811252E-005
   2.7200000000000002        3.5952968360551847E-003   4.7704470393438586E-005
   2.7250000000000001        3.5678881020872887E-003   4.8122758009698247E-005
   2.7300000000000000        3.5407620213695735E-003   4.8108773361463242E-005
   2.7349999999999999        3.5139106462553056E-003   4.7638744775035501E-005
   2.7400000000000002        3.4873255609939270E-003   4.6728646618206249E-005
   2.7450000000000001        3.4609983498348918E-003   4.5407103987624414E-005
   2.7500000000000000        3.4349205970276419E-003   4.3702751025765513E-005
   2.7549999999999999        3.4090838868216233E-003   4.1644221875120676E-005
   2.7600000000000002        3.3834797164529929E-003   3.9260237691447417E-005
   2.7650000000000001        3.3580985352604951E-003   3.8862603901955971E-005
   2.7700000000000000        3.3329300988405607E-003   3.8591066596633302E-005
   2.7749999999999999        3.3079641504063684E-003   3.8013893087003592E-005
   2.7800000000000002        3.2831904331710924E-003   3.7141963410842940E-005
   2.7850000000000001        3.2585986903479187E-003   3.5984836537709518E-005
   2.7900000000000000        3.2341786659319826E-003   3.4552428453627371E-005
   2.7949999999999999        3.2099245102461546E-003   3.2864195666497398E-005
   2.8000000000000003        3.1858451260510430E-003   3.0942467796063553E-005
   2.8050000000000002        3.1619524999243302E-003   2.8807587608604187E-005
   2.8100000000000001        3.1382586184436970E-003   2.6452519402786132E-005
   2.8149999999999999        3.1147754681868228E-003   2.4541302520794759E-005
   2.8199999999999998        3.0915150357313926E-003   2.5793578775224445E-005
   2.8250000000000002        3.0684891260686180E-003   2.6910624826860172E-005
   2.8300000000000001        3.0457023191516660E-003   2.7765471039142061E-005
   2.8350000000000000        3.0231497122552484E-003   2.8271112269985261E-005
   2.8399999999999999        3.0008257590482660E-003   2.8444537319745854E-005
   2.8450000000000002        2.9787249131996117E-003   2.8333047574387316E-005
   2.8500000000000001        2.9568416283781841E-003   2.8289390431820906E-005
   2.8550000000000000        2.9351703582528818E-003   3.0608934456212173E-005
   2.8599999999999999        2.9137057744735642E-003   3.2912633979082732E-005
   2.8650000000000002        2.8924450886898263E-003   3.5193040083994053E-005
   2.8700000000000001        2.8713871541005118E-003   3.7443794379361621E-005
   2.8750000000000000        2.8505308513914838E-003   3.9655010869217838E-005
   2.8799999999999999        2.8298750612486025E-003   4.1815392232296290E-005
   2.8850000000000002        2.8094186643577283E-003   4.3913637578487860E-005
   2.8900000000000001        2.7891605414047246E-003   4.5938446017679962E-005
   2.8950000000000000        2.7690994450045689E-003   4.7878388588878853E-005
   2.8999999999999999        2.7492333650774481E-003   4.9721273643805498E-005
   2.9050000000000002        2.7295600103603591E-003   5.1455224022558914E-005
   2.9100000000000001        2.7100770891474667E-003   5.3070580577248717E-005
   2.9150000000000000        2.6907823097329273E-003   5.4558200509462022E-005
   2.9199999999999999        2.6716733804108992E-003   5.5908941020782910E-005
   2.9250000000000003        2.6527480094755375E-003   5.7113659312798496E-005
   2.9300000000000002        2.6340038560900862E-003   5.8163163456176510E-005
   2.9350000000000001        2.6154383848303684E-003   5.9048070551132124E-005
   2.9399999999999999        2.5970490121046590E-003   5.9761019941955828E-005
   2.9449999999999998        2.5788331543212333E-003   6.0300182994440892E-005
   2.9500000000000002        2.5607882278883679E-003   6.0664645141993417E-005
   2.9550000000000001        2.5429116492143404E-003   6.0853491818019939E-005
   2.9600000000000000        2.5252008347961116E-003   6.0865808544610829E-005
   2.9649999999999999        2.5076535265635292E-003   6.0701006276743692E-005
   2.9700000000000002        2.4902685248798899E-003   6.0359533797450099E-005
   2.9750000000000001        2.4730448449220726E-003   5.9836368150668114E-005
   2.9800000000000000        2.4559815018669550E-003   5.9113080813335585E-005
   2.9849999999999999        2.4390775108914129E-003   5.8169312618311288E-005
   2.9900000000000002        2.4223318871723276E-003   5.6984704398462677E-005
   2.9950000000000001        2.4057436455761604E-003   5.5538896676233206E-005
   3.0000000000000000        2.3893104921597556E-003   5.3810221164453994E-005
   3.0049999999999999        2.3730258339201989E-003   5.1772764325073561E-005
   3.0100000000000002        2.3568821964877044E-003   4.9421871564331570E-005
   3.0150000000000001        2.3408721054924862E-003   4.6809036611651297E-005
   3.0200000000000000        2.3249880865647550E-003   4.3994520419499920E-005
   3.0249999999999999        2.3092226653347258E-003   4.1038583940347217E-005
   3.0300000000000002        2.2935683674326092E-003   3.8001488126658198E-005
   3.0350000000000001        2.2780190594261138E-003   3.4944834868396498E-005
   3.0400000000000000        2.2625740922183760E-003   3.1935709127268921E-005
   3.0449999999999999        2.2472342186174114E-003   2.9035228820816199E-005
   3.0500000000000003        2.2320001914317893E-003   2.6279788099123867E-005
   3.0550000000000002        2.2168727634700840E-003   2.4230717874764926E-005
   3.0600000000000001        2.2018526875408643E-003   2.3283342201241980E-005
   3.0649999999999999        2.1869407164527045E-003   2.2382951379645247E-005
   3.0700000000000003        2.1721376157047435E-003   2.1545402854019659E-005
   3.0750000000000002        2.1574442312532428E-003   2.0786408531895013E-005
   3.0800000000000001        2.1428614404875547E-003   2.0111426603461498E-005
   3.0850000000000000        2.1283901208692959E-003   1.9511615797592440E-005
   3.0899999999999999        2.1140311498600837E-003   1.8977078543277667E-005
   3.0950000000000002        2.0997854049215336E-003   1.8497917269504408E-005
   3.1000000000000001        2.0856537635152673E-003   1.8064234405264657E-005
   3.1050000000000000        2.0716370176998991E-003   1.7666046976546300E-005
   3.1099999999999999        2.0577348345796119E-003   1.7292253142440518E-005
   3.1150000000000002        2.0439460873692972E-003   1.6934137182053610E-005
   3.1200000000000001        2.0302696326259086E-003   1.6591347140176675E-005
   3.1250000000000000        2.0167043269063933E-003   1.6264895363102012E-005
   3.1299999999999999        2.0032490267677008E-003   1.5955794197121918E-005
   3.1350000000000002        1.9899025887667784E-003   1.5665055988528260E-005
   3.1400000000000001        1.9766638763169635E-003   1.5393699939999887E-005
   3.1450000000000000        1.9635321310561811E-003   1.5143123478804886E-005
   3.1499999999999999        1.9505071625599182E-003   1.4915015732946089E-005
   3.1550000000000002        1.9375888271793633E-003   1.4709292273488300E-005
   3.1600000000000001        1.9247769812657119E-003   1.4525131975417615E-005
   3.1650000000000000        1.9120714811701534E-003   1.4361711634381042E-005
   3.1699999999999999        1.8994721832438781E-003   1.4460721140249289E-005
   3.1750000000000003        1.8869789438380783E-003   1.4906760845878999E-005
   3.1800000000000002        1.8745915652398956E-003   1.5363659579280958E-005
   3.1850000000000001        1.8623096232892600E-003   1.5823557237737169E-005
   3.1899999999999999        1.8501326345476230E-003   1.6279141146119001E-005
   3.1950000000000003        1.8380601155762340E-003   1.6725849116864264E-005
   3.2000000000000002        1.8260915829363415E-003   1.7159898008947466E-005
   3.2050000000000001        1.8142265531891928E-003   1.7577504731297079E-005
   3.2100000000000000        1.8024645428960347E-003   1.7974886192839842E-005
   3.2149999999999999        1.7908051020129765E-003   1.8348292697364021E-005
   3.2200000000000002        1.7792483931476776E-003   1.8694587200211721E-005
   3.2250000000000001        1.7677951159337391E-003   1.9057197770039553E-005
   3.2300000000000000        1.7564459881921491E-003   1.9411292748439416E-005
   3.2349999999999999        1.7452017277438941E-003   1.9715309425427131E-005
   3.2400000000000002        1.7340630524099604E-003   1.9966478951297844E-005
   3.2450000000000001        1.7230306800113360E-003   2.0162032476342797E-005
   3.2500000000000000        1.7121053283184102E-003   2.0299201100259590E-005
   3.2549999999999999        1.7012869394117860E-003   2.0374440232959331E-005
   3.2600000000000002        1.6905727187761909E-003   2.0381470506335587E-005
   3.2650000000000001        1.6799592687081950E-003   2.0313871857744956E-005
   3.2700000000000000        1.6694431915043680E-003   2.0179720164587847E-005
   3.2749999999999999        1.6590210894612779E-003   2.0059029253228968E-005
   3.2800000000000002        1.6486895648754924E-003   1.9868604362637335E-005
   3.2850000000000001        1.6384452200435835E-003   1.9602555048432854E-005
   3.2900000000000000        1.6282846547840872E-003   1.9254988388200511E-005
   3.2949999999999999        1.6182043990013593E-003   1.8819941545344509E-005
   3.3000000000000003        1.6082009046521940E-003   1.8291562328463015E-005
   3.3050000000000002        1.5982706196027224E-003   1.7673401677050947E-005
   3.3100000000000001        1.5884099917190704E-003   1.6982588989649392E-005
   3.3149999999999999        1.5786154688673666E-003   1.6237311890748363E-005
   3.3200000000000003        1.5688834989137368E-003   1.5455758004835488E-005
   3.3250000000000002        1.5592105297243123E-003   1.4656114956400779E-005
   3.3300000000000001        1.5495935544787374E-003   1.3857115683451899E-005
   3.3350000000000000        1.5400336111206546E-003   1.3081537887991816E-005
   3.3399999999999999        1.5305335561805252E-003   1.2352675037611725E-005
   3.3450000000000002        1.5210962548901667E-003   1.1679196868606819E-005
   3.3500000000000001        1.5117245724813970E-003   1.1060570794193180E-005
   3.3550000000000000        1.5024213741860323E-003   1.0921805485393770E-005
   3.3599999999999999        1.4931895252358887E-003   1.1265633858582045E-005
   3.3650000000000002        1.4840318906608882E-003   1.1608557888727594E-005
   3.3700000000000001        1.4749503592015106E-003   1.1954757039750767E-005
   3.3750000000000000        1.4659435828950119E-003   1.2311272665338751E-005
   3.3799999999999999        1.4570095439084751E-003   1.2678845436899433E-005
   3.3850000000000002        1.4481462244089805E-003   1.3053695720488230E-005
   3.3900000000000001        1.4393516065636114E-003   1.3432524385613995E-005
   3.3950000000000000        1.4306236725394482E-003   1.3812032648876640E-005
   3.3999999999999999        1.4219604045035740E-003   1.4188921726868706E-005
   3.4050000000000002        1.4133597892041134E-003   1.4559888255149265E-005
   3.4100000000000001        1.4048203708407799E-003   1.4921071417682520E-005
   3.4150000000000000        1.3963417779629885E-003   1.5267791152981684E-005
   3.4199999999999999        1.3879237639420131E-003   1.5597620821807380E-005
   3.4250000000000003        1.3795660821491248E-003   1.5908647156082220E-005
   3.4300000000000002        1.3712684859555966E-003   1.6198762795198354E-005
   3.4350000000000001        1.3630307287327021E-003   1.6465860378552487E-005
   3.4399999999999999        1.3548525638517126E-003   1.6707832545535903E-005
   3.4450000000000003        1.3467337437738209E-003   1.6922572845624179E-005
   3.4500000000000002        1.3386739748934326E-003   1.7108020895079991E-005
   3.4550000000000001        1.3306728967206959E-003   1.7262255494524068E-005
   3.4600000000000000        1.3227301435098672E-003   1.7384361840550207E-005
   3.4649999999999999        1.3148453495152035E-003   1.7474827177459086E-005
   3.4700000000000002        1.3070181489909607E-003   1.7534317333941065E-005
   3.4750000000000001        1.2992481761913981E-003   1.7563498138679131E-005
   3.4800000000000000        1.2915350653707719E-003   1.7563035420362777E-005
   3.4849999999999999        1.2838784518796888E-003   1.7533593911326934E-005
   3.4900000000000002        1.2762780170312382E-003   1.7475792381428136E-005
   3.4950000000000001        1.2687335038540429E-003   1.7389799886342525E-005
   3.5000000000000000        1.2612446597097164E-003   1.7271471468871232E-005
   3.5049999999999999        1.2538112319598739E-003   1.7111697140655743E-005
   3.5100000000000002        1.2464329679661265E-003   1.6900797387421314E-005
   3.5150000000000001        1.2391096150900888E-003   1.6629092694886265E-005
   3.5200000000000000        1.2318409206933749E-003   1.6286903548776068E-005
   3.5249999999999999        1.2246266357981439E-003   1.5864546774261050E-005
   3.5300000000000002        1.2174667249435539E-003   1.5352125679524674E-005
   3.5350000000000001        1.2103614801507038E-003   1.4740662375955149E-005
   3.5400000000000000        1.2033112212095508E-003   1.4037320231570808E-005
   3.5449999999999999        1.1963162679100537E-003   1.3270111847868546E-005
   3.5500000000000003        1.1893769400421670E-003   1.2469932584848950E-005
   3.5550000000000002        1.1824935573958521E-003   1.1667677802505239E-005
   3.5600000000000001        1.1756664397610636E-003   1.0894242860837134E-005
   3.5649999999999999        1.1688959050144704E-003   1.0298667822857292E-005
   3.5700000000000003        1.1621818976489458E-003   9.8232917875654135E-006
   3.5750000000000002        1.1555235443882405E-003   1.0058455998257672E-005
   3.5800000000000001        1.1489198636395221E-003   1.0274647015272960E-005
   3.5850000000000000        1.1423698738099633E-003   1.0620755145782741E-005
   3.5899999999999999        1.1358725933067323E-003   1.1098603376856692E-005
   3.5950000000000002        1.1294270405370012E-003   1.1616601219389911E-005
   3.6000000000000001        1.1230322339079407E-003   1.2154992775443348E-005
   3.6050000000000000        1.1166871918267219E-003   1.2694022147077735E-005
   3.6099999999999999        1.1103909896009513E-003   1.3213990336788687E-005
   3.6150000000000002        1.1041429338186689E-003   1.3695429627506297E-005
   3.6200000000000001        1.0979423898225097E-003   1.4120189517627781E-005
   3.6250000000000000        1.0917887229551176E-003   1.4483391619682460E-005
   3.6299999999999999        1.0856812985591340E-003   1.4788116792036716E-005
   3.6350000000000002        1.0796194819772034E-003   1.5037553894334124E-005
   3.6400000000000001        1.0736026385519684E-003   1.5234891786216958E-005
   3.6450000000000000        1.0676301336260728E-003   1.5383319327328141E-005
   3.6499999999999999        1.0617013280612680E-003   1.5486020896418595E-005
   3.6550000000000002        1.0558155365523777E-003   1.5546134705312189E-005
   3.6600000000000001        1.0499720466000664E-003   1.5566757697078534E-005
   3.6650000000000000        1.0441701453551351E-003   1.5550342290819412E-005
   3.6699999999999999        1.0384091199683854E-003   1.5498443196825017E-005
   3.6750000000000003        1.0326882575906169E-003   1.5412548586594792E-005
   3.6800000000000002        1.0270068453726317E-003   1.5294146631627311E-005
   3.6850000000000001        1.0213641704652306E-003   1.5144725503421800E-005
   3.6899999999999999        1.0157595208394234E-003   1.4965774193688355E-005
   3.6950000000000003        1.0101922373342582E-003   1.4758834562173407E-005
   3.7000000000000002        1.0046617449083269E-003   1.4525532588165885E-005
   3.7050000000000001        9.9916747601651377E-004   1.4267600897687393E-005
   3.7100000000000000        9.9370886311370425E-004   1.3987206600100119E-005
   3.7149999999999999        9.8828533865478107E-004   1.3686635783412304E-005
   3.7200000000000002        9.8289633509462916E-004   1.3368174538686277E-005
   3.7250000000000001        9.7754128488813301E-004   1.3034108956982309E-005
   3.7300000000000000        9.7221962049017765E-004   1.2686725129363490E-005
   3.7349999999999999        9.6693075183245888E-004   1.2328286623702130E-005
   3.7400000000000002        9.6167395224464926E-004   1.1960920405850481E-005
   3.7450000000000001        9.5644844383076537E-004   1.1586679076622253E-005
   3.7500000000000000        9.5125344860413680E-004   1.1207034576631979E-005
   3.7549999999999999        9.4608818857809063E-004   1.0822850064997735E-005
   3.7600000000000002        9.4095188576595623E-004   1.0434959915083647E-005
   3.7650000000000001        9.3584376218106241E-004   1.0044198500253195E-005
   3.7700000000000000        9.3076303983673865E-004   9.6514001938705074E-006
   3.7749999999999999        9.2570894695434059E-004   9.2574055773259924E-006
   3.7800000000000002        9.2068113100967535E-004   8.8634744864614194E-006
   3.7850000000000001        9.1567991774724503E-004   8.4715450258134560E-006
   3.7900000000000000        9.1070569471069808E-004   8.0839780136408683E-006
   3.7949999999999999        9.0575884944368032E-004   7.7050327600314446E-006
   3.8000000000000003        9.0083976948984008E-004   7.3395906116590585E-006
   3.8050000000000002        8.9594884239282480E-004   7.1976121480429953E-006
   3.8100000000000001        8.9108645569628271E-004   7.1144976828436263E-006
   3.8149999999999999        8.8625299694385985E-004   7.0299393581131891E-006
   3.8200000000000003        8.8144889348250452E-004   7.1244533092146636E-006
   3.8250000000000002        8.7667500361414484E-004   7.1991713297678067E-006
   3.8300000000000001        8.7193244930316288E-004   7.2535527420785955E-006
   3.8350000000000000        8.6722235630546339E-004   7.2879426236117885E-006
   3.8399999999999999        8.6254585037695336E-004   7.3022902920408857E-006
   3.8450000000000002        8.5790405727353893E-004   7.2965449238769154E-006
   3.8500000000000001        8.5329810275112635E-004   7.2706556956251590E-006
   3.8550000000000000        8.4872911256562262E-004   7.2822056786901734E-006
   3.8599999999999999        8.4419821247293237E-004   7.3982602283732867E-006
   3.8650000000000002        8.3970617055688184E-004   7.4933411790521504E-006
   3.8700000000000001        8.3525218618180443E-004   7.5618676855008192E-006
   3.8750000000000000        8.3083502875885644E-004   7.6002553667552705E-006
   3.8799999999999999        8.2645346768784591E-004   7.6118593955482473E-006
   3.8850000000000002        8.2210627236858284E-004   7.6012676174201784E-006
   3.8900000000000001        8.1779221220087690E-004   7.5730678779103002E-006
   3.8950000000000000        8.1351005658453787E-004   7.5318480225577402E-006
   3.8999999999999999        8.0925857491937403E-004   7.4821958969006506E-006
   3.9050000000000002        8.0503653745347969E-004   7.4287001947633598E-006
   3.9100000000000001        8.0084300973680780E-004   7.6517398069951906E-006
   3.9150000000000000        7.9667778469079658E-004   7.9117118190629885E-006
   3.9199999999999999        7.9254076523190334E-004   8.1682989101283321E-006
   3.9250000000000003        7.8843185427658700E-004   8.4201253191515174E-006
   3.9300000000000002        7.8435095474130604E-004   8.6665111095971924E-006
   3.9350000000000001        7.8029796954251951E-004   8.9067873935440691E-006
   3.9399999999999999        7.7627280159668448E-004   9.1402852830679317E-006
   3.9450000000000003        7.7227535382026020E-004   9.3663358902469499E-006
   3.9500000000000002        7.6830552802168231E-004   9.5842692191354644E-006
   3.9550000000000001        7.6436311770357247E-004   9.7933069679741712E-006
   3.9600000000000000        7.6044771862626313E-004   9.9924730927142096E-006
   3.9650000000000003        7.5655890549624130E-004   1.0180792091271304E-005
   3.9700000000000002        7.5269625301999359E-004   1.0357474826342750E-005
   3.9750000000000001        7.4885933590400713E-004   1.0521827445176385E-005
   3.9800000000000000        7.4504772885476711E-004   1.0673156862615017E-005
   3.9849999999999999        7.4126100657876065E-004   1.0810769993503514E-005
   3.9900000000000002        7.3749874378247436E-004   1.0933973752686094E-005
   3.9950000000000001        7.3376051543492876E-004   1.1042075317540894E-005
   4.0000000000000000        7.3004591832616253E-004   1.1134403686464457E-005
   4.0049999999999999        7.2635458711536155E-004   1.1210325727000056E-005
   4.0099999999999998        7.2268616024291003E-004   1.1269079008640508E-005
   4.0149999999999997        7.1904027614919075E-004   1.1308713763286344E-005
   4.0200000000000005        7.1541657327458749E-004   1.1326656331685919E-005
   4.0250000000000004        7.1181469005948564E-004   1.1320327512305355E-005
   4.0300000000000002        7.0823426494426734E-004   1.1287148103608603E-005
   4.0350000000000001        7.0467493636931745E-004   1.1224538904063409E-005
   4.0400000000000000        7.0113634296060262E-004   1.1129920897717804E-005
   4.0449999999999999        6.9761815419078633E-004   1.1000745915316977E-005
   4.0499999999999998        6.9412010458819293E-004   1.0834530843267061E-005
   4.0549999999999997        6.9064193692784540E-004   1.0629173408776443E-005
   4.0600000000000005        6.8718339398476805E-004   1.0387305301449426E-005
   4.0650000000000004        6.8374421853398672E-004   1.0114815076147938E-005
   4.0700000000000003        6.8032415335052396E-004   9.8176554475720495E-006
   4.0750000000000002        6.7692294120940452E-004   9.5017791304230232E-006
   4.0800000000000001        6.7354032488565303E-004   9.1731388394022300E-006
   4.0850000000000000        6.7017604716435042E-004   8.8376872992670160E-006
   4.0899999999999999        6.6682991084189092E-004   8.5014372460891132E-006
   4.0949999999999998        6.6350192034404863E-004   8.1706030453189199E-006
   4.0999999999999996        6.6019212239629924E-004   7.8513746952314561E-006
   4.1050000000000004        6.5690056372411836E-004   7.5479934430779105E-006
   4.1100000000000003        6.5362729105298124E-004   7.2624885617255395E-006
   4.1150000000000002        6.5037235110836349E-004   6.9967697474450363E-006
   4.1200000000000001        6.4713579061574092E-004   6.7527466965068778E-006
   4.1250000000000000        6.4391765630058791E-004   6.7425899052927021E-006
   4.1299999999999999        6.4071799488838105E-004   6.7675794139577562E-006
   4.1349999999999998        6.3753683805084103E-004   6.8018392869226936E-006
   4.1399999999999997        6.3437410793297966E-004   6.8440969525815874E-006
   4.1450000000000005        6.3122967825846434E-004   6.8929267079504905E-006
   4.1500000000000004        6.2810342253653254E-004   6.9466987330314743E-006
   4.1550000000000002        6.2499521427642195E-004   7.0146068869664192E-006
   4.1600000000000001        6.2190492698737071E-004   7.0834360186573363E-006
   4.1650000000000000        6.1883243417861563E-004   7.1520327143260011E-006
   4.1699999999999999        6.1577760935939484E-004   7.2195953760805084E-006
   4.1749999999999998        6.1274032603894624E-004   7.2853224060285193E-006
   4.1799999999999997        6.0972046126854019E-004   7.3484157483108981E-006
   4.1850000000000005        6.0671799173720006E-004   7.4081769848203345E-006
   4.1900000000000004        6.0373300505259134E-004   7.4640271698165218E-006
   4.1950000000000003        6.0076559462872707E-004   7.5156451496672348E-006
   4.2000000000000002        5.9781585387962285E-004   7.5629969094808758E-006
   4.2050000000000001        5.9488387621929205E-004   7.6060640562933182E-006
   4.2100000000000000        5.9196975506174958E-004   7.6448281971418447E-006
   4.2149999999999999        5.8907358382101049E-004   7.6792709390639553E-006
   4.2199999999999998        5.8619545591108836E-004   7.7093738890956316E-006
   4.2249999999999996        5.8333546474592039E-004   7.7351186541965277E-006
   4.2300000000000004        5.8049369251803485E-004   7.7564756199183802E-006
   4.2350000000000003        5.7767017907890390E-004   7.7733728307537728E-006
   4.2400000000000002        5.7486495429520028E-004   7.7857213747399524E-006
   4.2450000000000001        5.7207804803359604E-004   7.7934034168051407E-006
   4.2500000000000000        5.6930949016076424E-004   7.7962936224257621E-006
   4.2549999999999999        5.6655931054337802E-004   7.7942666570652306E-006
   4.2599999999999998        5.6382753904810946E-004   7.7871971861858758E-006
   4.2649999999999997        5.6111420554163160E-004   7.7749598752511117E-006
   4.2700000000000005        5.5841933989061727E-004   7.7574293897244607E-006
   4.2750000000000004        5.5574297606418653E-004   7.7344844975158009E-006
   4.2800000000000002        5.5308524907584766E-004   7.7061050109232532E-006
   4.2850000000000001        5.5044639884498558E-004   7.6723626917467704E-006
   4.2900000000000000        5.4782667016606940E-004   7.6329119685254743E-006
   4.2949999999999999        5.4522630783357005E-004   7.5869017706976837E-006
   4.2999999999999998        5.4264555664195694E-004   7.5334512437091709E-006
   4.3049999999999997        5.4008466138570036E-004   7.4716795330065757E-006
   4.3100000000000005        5.3754386685927048E-004   7.4007057840366460E-006
   4.3150000000000004        5.3502341785713738E-004   7.3196491422451541E-006
   4.3200000000000003        5.3252355917377111E-004   7.2276287530788482E-006
   4.3250000000000002        5.3004445280436889E-004   7.1236809627116130E-006
   4.3300000000000001        5.2758574866176595E-004   7.0063300349543830E-006
   4.3350000000000000        5.2514690111681278E-004   6.8742296584028929E-006
   4.3399999999999999        5.2272736415046484E-004   6.7286057604247929E-006
   4.3449999999999998        5.2032659174367835E-004   6.5719077801737599E-006
   4.3500000000000005        5.1794403787740943E-004   6.4065926093753419E-006
   4.3550000000000004        5.1557915653261419E-004   6.2351171397542196E-006
   4.3600000000000003        5.1323140169024840E-004   6.0599382630355074E-006
   4.3650000000000002        5.1090022733126872E-004   5.9261523948318448E-006
   4.3700000000000001        5.0858508737970437E-004   5.8392666714986814E-006
   4.3750000000000000        5.0628539933904901E-004   5.7622850774538071E-006
   4.3799999999999999        5.0400048181747307E-004   5.6987247946542518E-006
   4.3849999999999998        5.0172963679760273E-004   5.6520394014945245E-006
   4.3899999999999997        4.9947216626206558E-004   5.6230403728053154E-006
   4.3950000000000005        4.9722737219348734E-004   5.6085423514960070E-006
   4.4000000000000004        4.9499455657449592E-004   5.6050274191396564E-006
   4.4050000000000002        4.9277302138771794E-004   5.6089776573089415E-006
   4.4100000000000001        4.9056206861577978E-004   5.6168751475767567E-006
   4.4150000000000000        4.8836100024130837E-004   5.6252019715156173E-006
   4.4199999999999999        4.8616912204792797E-004   5.6304440116957495E-006
   4.4249999999999998        4.8398601517397367E-004   5.6293625053980374E-006
   4.4299999999999997        4.8181171723248430E-004   5.6191751646073214E-006
   4.4350000000000005        4.7964630878869960E-004   5.5972225885128147E-006
   4.4400000000000004        4.7748987040786156E-004   5.5627881633264049E-006
   4.4450000000000003        4.7534248265521101E-004   5.5171578258055606E-006
   4.4500000000000002        4.7320422609598825E-004   5.4617094038548943E-006
   4.4550000000000001        4.7107518129543450E-004   5.3978207253796147E-006
   4.4600000000000000        4.6895542881879093E-004   5.3268696182857977E-006
   4.4649999999999999        4.6684504923129782E-004   5.2502339104777847E-006
   4.4699999999999998        4.6474412153669809E-004   5.1692898683627290E-006
   4.4750000000000005        4.6265265922357235E-004   5.0853482431858035E-006
   4.4800000000000004        4.6057058778061204E-004   4.9996317863022538E-006
   4.4850000000000003        4.5849782651498296E-004   4.9133290821436952E-006
   4.4900000000000002        4.5643429473385150E-004   4.8270815417329467E-006
   4.4950000000000001        4.5437991174438283E-004   4.7457830177387111E-006
   4.5000000000000000        4.5233459685374360E-004   4.6693567444880684E-006
   4.5049999999999999        4.5029826936909915E-004   4.5908897019345299E-006
   4.5099999999999998        4.4827084859761570E-004   4.5104648742885279E-006
   4.5149999999999997        4.4625225384645954E-004   4.4281652457613617E-006
   4.5200000000000005        4.4424240366914034E-004   4.3440730469073200E-006
   4.5250000000000004        4.4224118072101287E-004   4.2582346101246614E-006
   4.5300000000000002        4.4024841680058847E-004   4.1706454109701743E-006
   4.5350000000000001        4.3826393984672794E-004   4.0813503015611047E-006
   4.5400000000000000        4.3628757779829336E-004   3.9952493895610498E-006
   4.5449999999999999        4.3431915859414543E-004   3.9185030177883912E-006
   4.5499999999999998        4.3235851017314590E-004   3.8447443411850687E-006
   4.5549999999999997        4.3040546047415644E-004   3.7747746176756752E-006
   4.5600000000000005        4.2845983743603757E-004   3.7093951051837197E-006
   4.5650000000000004        4.2652146899765161E-004   3.6494070616335784E-006
   4.5700000000000003        4.2459018446173064E-004   3.5956131088209914E-006
   4.5750000000000002        4.2266598353924768E-004   3.5489862767815183E-006
   4.5800000000000001        4.2074919983310806E-004   3.5108334874833216E-006
   4.5850000000000000        4.1884020572091006E-004   3.4824878884848936E-006
   4.5899999999999999        4.1693937358025111E-004   3.4645168196588525E-006
   4.5949999999999998        4.1504707578872988E-004   3.4562931639245485E-006
   4.6000000000000005        4.1316368472394353E-004   3.4570861789245152E-006
   4.6050000000000004        4.1128957276349105E-004   3.4661651223022081E-006
   4.6100000000000003        4.0942511228497037E-004   3.4827992517009738E-006
   4.6150000000000002        4.0757067566597901E-004   3.5062578247634004E-006
   4.6200000000000001        4.0572663528395692E-004   3.5358100989742701E-006
   4.6250000000000000        4.0389335288285456E-004   3.5707146983295925E-006
   4.6299999999999999        4.0207115077037280E-004   3.6101908105751050E-006
   4.6349999999999998        4.0026034211394020E-004   3.6534485044271742E-006
   4.6399999999999997        3.9846124008098419E-004   3.6997562961827097E-006
   4.6450000000000005        3.9667415783893275E-004   3.7485686240542335E-006
   4.6500000000000004        3.9489940855521455E-004   3.7993768119000642E-006
   4.6550000000000002        3.9313730539725685E-004   3.8516721835780325E-006
   4.6600000000000001        3.9138816153248785E-004   3.9049460629466196E-006
   4.6650000000000000        3.8965229012833573E-004   3.9586897738641980E-006
   4.6699999999999999        3.8793000435222792E-004   4.0123946401882733E-006
   4.6749999999999998        3.8622158026296443E-004   4.0655148771495241E-006
   4.6799999999999997        3.8452691275310237E-004   4.1171235337351497E-006
   4.6850000000000005        3.8284567272225489E-004   4.1660696659887985E-006
   4.6900000000000004        3.8117752820868134E-004   4.2112778938322446E-006
   4.6950000000000003        3.7952214725064042E-004   4.2524280780520634E-006
   4.7000000000000002        3.7787919788639040E-004   4.2896220530632334E-006
   4.7050000000000001        3.7624834815419046E-004   4.3229662598962774E-006
   4.7100000000000000        3.7462926609229872E-004   4.3525671395806343E-006
   4.7149999999999999        3.7302161973897419E-004   4.3785311331465018E-006
   4.7199999999999998        3.7142507713247580E-004   4.4009646816239151E-006
   4.7250000000000005        3.6983930685542628E-004   4.4199747704075929E-006
   4.7300000000000004        3.6826402983307604E-004   4.4357207275185265E-006
   4.7350000000000003        3.6669906208103270E-004   4.4484569713357670E-006
   4.7400000000000002        3.6514422967626073E-004   4.4584474050428000E-006
   4.7450000000000001        3.6359935869572540E-004   4.4658924953308869E-006
   4.7500000000000000        3.6206427521639123E-004   4.4708727698098360E-006
   4.7549999999999999        3.6053880531522334E-004   4.4734554207214350E-006
   4.7599999999999998        3.5902277506918691E-004   4.4737076403075803E-006
   4.7649999999999997        3.5751601055524629E-004   4.4716966208092467E-006
   4.7700000000000005        3.5601833785036654E-004   4.4674895544683847E-006
   4.7750000000000004        3.5452958303151312E-004   4.4611536335266736E-006
   4.7800000000000002        3.5304957238389118E-004   4.4527562584659565E-006
   4.7850000000000001        3.5157813404726744E-004   4.4423666843300446E-006
   4.7900000000000000        3.5011509713445181E-004   4.4300551392053049E-006
   4.7949999999999999        3.4866029076685275E-004   4.4158709096752866E-006
   4.7999999999999998        3.4721354406587945E-004   4.3996430991188082E-006
   4.8049999999999997        3.4577468615294032E-004   4.3810691168876936E-006
   4.8100000000000005        3.4434354614944424E-004   4.3598445992116988E-006
   4.8150000000000004        3.4291995317680074E-004   4.3356651823205257E-006
   4.8200000000000003        3.4150373635641790E-004   4.3082265024431171E-006
   4.8250000000000002        3.4009472480970486E-004   4.2772241958093375E-006
   4.8300000000000001        3.3869274764329312E-004   4.2423538838711047E-006
   4.8350000000000000        3.3729761746554849E-004   4.2032946898152884E-006
   4.8399999999999999        3.3590909879029480E-004   4.1596776422861957E-006
   4.8449999999999998        3.3452694741526156E-004   4.1111250581447227E-006
   4.8500000000000005        3.3315091913817865E-004   4.0575798232529606E-006
   4.8550000000000004        3.3178076975677655E-004   4.0001767971129627E-006
   4.8600000000000003        3.3041625506878455E-004   3.9403278260610763E-006
   4.8650000000000002        3.2905713087193271E-004   3.8794447564342448E-006
   4.8700000000000001        3.2770315296395112E-004   3.8189394345695201E-006
   4.8750000000000000        3.2635407714256935E-004   3.7602237068033576E-006
   4.8799999999999999        3.2500965920551734E-004   3.7047094194724299E-006
   4.8849999999999998        3.2366965840894407E-004   3.6538118773330494E-006
   4.8899999999999997        3.2233400262536035E-004   3.6091150015026907E-006
   4.8950000000000005        3.2100286088146011E-004   3.5724438672824735E-006
   4.9000000000000004        3.1967642075468925E-004   3.5456354709296556E-006
   4.9050000000000002        3.1835486982249221E-004   3.5297011317032053E-006
   4.9100000000000001        3.1703839566231466E-004   3.5240357993446378E-006
   4.9150000000000000        3.1572718585160144E-004   3.5278469166490837E-006
   4.9199999999999999        3.1442142796779792E-004   3.5403419264122700E-006
   4.9249999999999998        3.1312130958834950E-004   3.5607282714297610E-006
   4.9299999999999997        3.1182701829070091E-004   3.5882133944965789E-006
   4.9350000000000005        3.1053874165229748E-004   3.6220047384086132E-006
   4.9400000000000004        3.0925666365847631E-004   3.6613061538525588E-006
   4.9450000000000003        3.0798089057100758E-004   3.7052437679495169E-006
   4.9500000000000002        3.0671145355399833E-004   3.7528686101566074E-006
   4.9550000000000001        3.0544838070482085E-004   3.8032322833438494E-006
   4.9600000000000000        3.0419170012084806E-004   3.8555655991960960E-006
   4.9649999999999999        3.0294143989945290E-004   3.9093566804870319E-006
   4.9699999999999998        3.0169762813800761E-004   3.9641135541659258E-006
   4.9750000000000005        3.0046029293388500E-004   4.0193442471830767E-006
   4.9800000000000004        2.9922946238445828E-004   4.0745567864885123E-006
   4.9850000000000003        2.9800516458709960E-004   4.1292591990317183E-006
   4.9900000000000002        2.9678742763918189E-004   4.1829595117626682E-006
   4.9950000000000001        2.9557627734811412E-004   4.2351634616679236E-006
   5.0000000000000000        2.9437169818731691E-004   4.2853354517450801E-006
   5.0049999999999999        2.9317363875734084E-004   4.3329040121219543E-006
   5.0099999999999998        2.9198204646787489E-004   4.3773009061331427E-006
   5.0149999999999997        2.9079686872860870E-004   4.4181671702253730E-006
   5.0200000000000005        2.8961805294923154E-004   4.4554394782079999E-006
   5.0250000000000004        2.8844554653943287E-004   4.4890768497372847E-006
   5.0300000000000002        2.8727929690890202E-004   4.5190383044698681E-006
   5.0350000000000001        2.8611925146732856E-004   4.5452828620625536E-006
   5.0400000000000000        2.8496535762440153E-004   4.5677695421714399E-006
   5.0449999999999999        2.8381756278981070E-004   4.5864573644533303E-006
   5.0499999999999998        2.8267581902510823E-004   4.6013100004279077E-006
   5.0549999999999997        2.8154019288013362E-004   4.6124056099015984E-006
   5.0600000000000005        2.8041086971877110E-004   4.6199411667260199E-006
   5.0650000000000004        2.7928804042229294E-004   4.6241159461293813E-006
   5.0700000000000003        2.7817189587197119E-004   4.6247904101630495E-006
   5.0750000000000002        2.7706262694907822E-004   4.6211924620772086E-006
   5.0800000000000001        2.7596042453488582E-004   4.6124807605911976E-006
   5.0850000000000000        2.7486547951066637E-004   4.5978139644248434E-006
   5.0899999999999999        2.7377798275769218E-004   4.5763507322979730E-006
   5.0949999999999998        2.7269812515723504E-004   4.5472497229296542E-006
   5.1000000000000005        2.7162609759056710E-004   4.5096695950399852E-006
   5.1050000000000004        2.7056208644002556E-004   4.4627645084132262E-006
   5.1100000000000003        2.6950594791496079E-004   4.4053584498472470E-006
   5.1150000000000002        2.6845698843991193E-004   4.3357256213287618E-006
   5.1200000000000001        2.6741446240563017E-004   4.2520882702277150E-006
   5.1250000000000000        2.6637762420286712E-004   4.1534201341565896E-006
   5.1299999999999999        2.6534572822237455E-004   4.0412866023773397E-006
   5.1349999999999998        2.6431802885490353E-004   3.9178113406094801E-006
   5.1399999999999997        2.6329378049120595E-004   3.7851180145734471E-006
   5.1450000000000005        2.6227223752203278E-004   3.6453302899887557E-006
   5.1500000000000004        2.6125265433813604E-004   3.5005718325755711E-006
   5.1550000000000002        2.6023428533026720E-004   3.3529663080543296E-006
   5.1600000000000001        2.5921638489006729E-004   3.2046373830342968E-006
   5.1650000000000000        2.5819845091662583E-004   3.0579522315735889E-006
   5.1699999999999999        2.5718091069575571E-004   2.9162074144535024E-006
   5.1749999999999998        2.5616441320621476E-004   2.7829211854004765E-006
   5.1799999999999997        2.5514960742676121E-004   2.6613446685760087E-006
   5.1850000000000005        2.5413714233615310E-004   2.5521782851265829E-006
   5.1900000000000004        2.5312766691314848E-004   2.4547068913213441E-006
   5.1950000000000003        2.5212183013650544E-004   2.3682002232538178E-006
   5.2000000000000002        2.5112028098498216E-004   2.2919280170174213E-006
   5.2050000000000001        2.5012366843733645E-004   2.2251600087051381E-006
   5.2100000000000000        2.4913264147232670E-004   2.1671659344108733E-006
   5.2149999999999999        2.4814784906871063E-004   2.1172155302275563E-006
   5.2199999999999998        2.4716990742907469E-004   2.0745457560767994E-006
   5.2250000000000005        2.4619896447561633E-004   2.0379252914915738E-006
   5.2300000000000004        2.4523481864952766E-004   2.0057733349989216E-006
   5.2350000000000003        2.4427726001528984E-004   1.9765069498030958E-006
   5.2400000000000002        2.4332607863738437E-004   1.9657294142687439E-006
   5.2450000000000001        2.4238106458029213E-004   1.9890283438168878E-006
   5.2500000000000000        2.4144200790849466E-004   2.0112105275829476E-006
   5.2549999999999999        2.4050869868647294E-004   2.0324008136074934E-006
   5.2599999999999998        2.3958092697870835E-004   2.0527240499313662E-006
   5.2649999999999997        2.3865848284968224E-004   2.0723050845954615E-006
   5.2700000000000005        2.3774115636387549E-004   2.0912687656402949E-006
   5.2750000000000004        2.3682873761888870E-004   2.1097399742259128E-006
   5.2800000000000002        2.3592106901323186E-004   2.1278958924215974E-006
   5.2850000000000001        2.3501815117483185E-004   2.1460719317139383E-006
   5.2900000000000000        2.3412001453919050E-004   2.1646176313141769E-006
   5.2949999999999999        2.3322668954180959E-004   2.1836033486329119E-006
   5.2999999999999998        2.3233820661819048E-004   2.2028591776404680E-006
   5.3049999999999997        2.3145459620383510E-004   2.2222073711645584E-006
   5.3100000000000005        2.3057588873424465E-004   2.2414701820322187E-006
   5.3150000000000004        2.2970211464492122E-004   2.2604698630710265E-006
   5.3200000000000003        2.2883330437136644E-004   2.2790286671085054E-006
   5.3250000000000002        2.2796948834908167E-004   2.2969688469718535E-006
   5.3300000000000001        2.2711069701356873E-004   2.3141126554883503E-006
   5.3350000000000000        2.2625695800483828E-004   2.3302795499945757E-006
   5.3399999999999999        2.2540822106664093E-004   2.3452110915668392E-006
   5.3449999999999998        2.2456434964612603E-004   2.3585625446802651E-006
   5.3500000000000005        2.2372520270935703E-004   2.3700345522827940E-006
   5.3550000000000004        2.2289063922239819E-004   2.3796003925568503E-006
   5.3600000000000003        2.2206051815131338E-004   2.3873260608426759E-006
   5.3650000000000002        2.2123469846216620E-004   2.3932776293751666E-006
   5.3700000000000001        2.2041303912102061E-004   2.3975211703896248E-006
   5.3750000000000000        2.1959539909394062E-004   2.4001227561214883E-006
   5.3799999999999999        2.1878163734698986E-004   2.4011484588054631E-006
   5.3849999999999998        2.1797161284623228E-004   2.4006643506769600E-006
   5.3899999999999997        2.1716518455773188E-004   2.3987365039713083E-006
   5.3950000000000005        2.1636221166890403E-004   2.3954312122752850E-006
   5.4000000000000004        2.1556255556399426E-004   2.3908169660055430E-006
   5.4050000000000002        2.1476607888415493E-004   2.3849634933448369E-006
   5.4100000000000001        2.1397264428533067E-004   2.3970915602195952E-006
   5.4150000000000000        2.1318211442346668E-004   2.4257249186015106E-006
   5.4199999999999999        2.1239435195450758E-004   2.4516940708264683E-006
   5.4249999999999998        2.1160921953439845E-004   2.4746247313600991E-006
   5.4299999999999997        2.1082657981908430E-004   2.4941426146681965E-006
   5.4350000000000005        2.1004629546450968E-004   2.5098734352161202E-006
   5.4400000000000004        2.0926822912661989E-004   2.5214429074695824E-006
   5.4450000000000003        2.0849224346135983E-004   2.5284767458944035E-006
   5.4500000000000002        2.0771820112467417E-004   2.5306006649559163E-006
   5.4550000000000001        2.0694599700801040E-004   2.5274726146223218E-006
   5.4600000000000000        2.0617573298544581E-004   2.5189575274916413E-006
   5.4649999999999999        2.0540759274165072E-004   2.5050021467549186E-006
   5.4699999999999998        2.0464176016292841E-004   2.4855589552490436E-006
   5.4750000000000005        2.0387841913558166E-004   2.4608466909408020E-006
   5.4800000000000004        2.0311775354591398E-004   2.4314627308362371E-006
   5.4850000000000003        2.0235994728022853E-004   2.3980333440584169E-006
   5.4900000000000002        2.0160518422482826E-004   2.3611847997300568E-006
   5.4950000000000001        2.0085364826601638E-004   2.3215433669741977E-006
   5.5000000000000000        2.0010552329009621E-004   2.2797353149139345E-006
   5.5049999999999999        1.9936099318337066E-004   2.2363869126720099E-006
   5.5099999999999998        1.9862024183214309E-004   2.1921244293715461E-006
   5.5149999999999997        1.9788342920451496E-004   2.1475502159338004E-006
   5.5200000000000005        1.9715056843244800E-004   2.1031197871404289E-006
   5.5250000000000004        1.9642161695977595E-004   2.0592329696446355E-006
   5.5300000000000002        1.9569653212409910E-004   2.0162865889524959E-006
   5.5350000000000001        1.9497527126301821E-004   1.9745140035829878E-006
   5.5400000000000000        1.9425779171413406E-004   1.9339009105491750E-006
   5.5449999999999999        1.9354405081504702E-004   1.8944123565783053E-006
   5.5499999999999998        1.9283400590335801E-004   1.8560133883980330E-006
   5.5549999999999997        1.9212761431666741E-004   1.8186690527356058E-006
   5.5600000000000005        1.9142483339257589E-004   1.7823443963185153E-006
   5.5650000000000004        1.9072562046868442E-004   1.7470044658743887E-006
   5.5700000000000003        1.9002993288259331E-004   1.7126143081303653E-006
   5.5750000000000002        1.8933773487511484E-004   1.6791458730255004E-006
   5.5800000000000001        1.8864905009707567E-004   1.6466305205133818E-006
   5.5850000000000000        1.8796393250598763E-004   1.6151299172326020E-006
   5.5899999999999999        1.8728243630150329E-004   1.5847062813851057E-006
   5.5949999999999998        1.8660461568327530E-004   1.5554892974559403E-006
   5.6000000000000005        1.8593052485095583E-004   1.5277601043268930E-006
   5.6050000000000004        1.8526021800419770E-004   1.5018204782839175E-006
   5.6100000000000003        1.8459374934265337E-004   1.4779721956130758E-006
   5.6150000000000002        1.8393117306597520E-004   1.4565170326001045E-006
   5.6200000000000001        1.8327254337381586E-004   1.4377567655310928E-006
   5.6250000000000000        1.8261791446582765E-004   1.4219931706917503E-006
   5.6299999999999999        1.8196734054166317E-004   1.4115699899426321E-006
   5.6349999999999998        1.8132087104939652E-004   1.4043958577785657E-006
   5.6399999999999997        1.8067845880321467E-004   1.3984617307922478E-006
   5.6450000000000005        1.8003996653000889E-004   1.3944169007225153E-006
   5.6500000000000004        1.7940525351643047E-004   1.3972622900870703E-006
   5.6550000000000002        1.7877417904913016E-004   1.4041315443009126E-006
   5.6600000000000001        1.7814660241475923E-004   1.4145646184016039E-006
   5.6650000000000000        1.7752238289996846E-004   1.4279573703932197E-006
   5.6699999999999999        1.7690137979140899E-004   1.4437056215002282E-006
   5.6749999999999998        1.7628345237573196E-004   1.4612051929471250E-006
   5.6799999999999997        1.7566845993958821E-004   1.4798519059579446E-006
   5.6850000000000005        1.7505626176962877E-004   1.4990415817573723E-006
   5.6900000000000004        1.7444671715250497E-004   1.5181700415697679E-006
   5.6950000000000003        1.7383968544490921E-004   1.5366331766609575E-006
   5.7000000000000002        1.7323504598969078E-004   1.5538468644535667E-006
   5.7050000000000001        1.7263272555565628E-004   1.5692744083275340E-006
   5.7100000000000000        1.7203265779221341E-004   1.5823859922638672E-006
   5.7149999999999999        1.7143477634877017E-004   1.5926739991936904E-006
   5.7199999999999998        1.7083901487473417E-004   1.6000493360576577E-006
   5.7250000000000005        1.7024530701951332E-004   1.6047959020280334E-006
   5.7300000000000004        1.6965358643251566E-004   1.6072106509853838E-006
   5.7350000000000003        1.6906378676314880E-004   1.6075905368101667E-006
   5.7400000000000002        1.6847584166082062E-004   1.6062325133828128E-006
   5.7450000000000001        1.6788968477493907E-004   1.6034335345842135E-006
   5.7500000000000000        1.6730524975491182E-004   1.5994905542946098E-006
   5.7549999999999999        1.6672247025014683E-004   1.5947005263947306E-006
   5.7599999999999998        1.6614128677392055E-004   1.5893672686336652E-006
   5.7649999999999997        1.6556170926347336E-004   1.5838640227245574E-006
   5.7700000000000005        1.6498378796823808E-004   1.5786043425729918E-006
   5.7750000000000004        1.6440757363424789E-004   1.5740022758995570E-006
   5.7800000000000002        1.6383311700753609E-004   1.5703791052844101E-006
   5.7850000000000001        1.6326046883413593E-004   1.5701938025666057E-006
   5.7900000000000000        1.6268967986008052E-004   1.5738547255378442E-006
   5.7949999999999999        1.6212080083140312E-004   1.5766250758771940E-006
   5.7999999999999998        1.6155388249413708E-004   1.5785647160267526E-006
   5.8049999999999997        1.6098897559431547E-004   1.5797335084284279E-006
   5.8100000000000005        1.6042613087797146E-004   1.5801913155242902E-006
   5.8150000000000004        1.5986539909113861E-004   1.5799979997565725E-006
   5.8200000000000003        1.5930683096349225E-004   1.5792134072094993E-006
   5.8250000000000002        1.5875046001819903E-004   1.5778801774585889E-006
   5.8300000000000001        1.5819626996340080E-004   1.5759911350543977E-006
   5.8350000000000000        1.5764423554430446E-004   1.5735295419182563E-006
   5.8399999999999999        1.5709433150611687E-004   1.5747481641415699E-006
   5.8449999999999998        1.5654653259404469E-004   1.5756629337232951E-006
   5.8500000000000005        1.5600081355329472E-004   1.5760386832376161E-006
   5.8550000000000004        1.5545714912907396E-004   1.5757688092501738E-006
   5.8600000000000003        1.5491551406658901E-004   1.5747467083265820E-006
   5.8650000000000002        1.5437588311104677E-004   1.5728657770325630E-006
   5.8700000000000001        1.5383823100765392E-004   1.5700194119336764E-006
   5.8750000000000000        1.5330253250161734E-004   1.5661010095956174E-006
   5.8799999999999999        1.5276876233814388E-004   1.5610039665841624E-006
   5.8849999999999998        1.5223689693010878E-004   1.5546233471333700E-006
   5.8899999999999997        1.5170698324319592E-004   1.5469247682859571E-006
   5.8950000000000005        1.5117916334871374E-004   1.5379689527093778E-006
   5.9000000000000004        1.5065358603388954E-004   1.5278233389894892E-006
   5.9050000000000002        1.5013040008595048E-004   1.5165664526106920E-006
   5.9100000000000001        1.4960975429212383E-004   1.5044237315784076E-006
   5.9150000000000000        1.4909179743963669E-004   1.4917247238458798E-006
   5.9199999999999999        1.4857667831571635E-004   1.4788011841974512E-006
   5.9249999999999998        1.4806454570758993E-004   1.4659848674172750E-006
   5.9299999999999997        1.4755554840248464E-004   1.4536075282895855E-006
   5.9350000000000005        1.4704983518762775E-004   1.4420009215987525E-006
   5.9400000000000004        1.4654755485024644E-004   1.4314968021288208E-006
   5.9450000000000003        1.4604885617756791E-004   1.4224269246641060E-006
   5.9500000000000002        1.4555387972275317E-004   1.4151148099225816E-006
   5.9550000000000001        1.4506260504757777E-004   1.4097229872369590E-006
   5.9600000000000000        1.4457486507483489E-004   1.4062673469573907E-006
   5.9649999999999999        1.4409048737157979E-004   1.4047584236961486E-006
   5.9699999999999998        1.4360929950486798E-004   1.4051848843645227E-006
   5.9750000000000005        1.4313112904175491E-004   1.4073387031955989E-006
   5.9800000000000004        1.4265580354929603E-004   1.4109078167739042E-006
   5.9850000000000003        1.4218315059454678E-004   1.4155792159413223E-006
   5.9900000000000002        1.4171299774456264E-004   1.4210398915397366E-006
   5.9950000000000001        1.4124517256639894E-004   1.4269768344108682E-006
   6.0000000000000000        1.4077950262711124E-004   1.4330770353967364E-006
   6.0049999999999999        1.4031581549375484E-004   1.4390274853388993E-006
   6.0099999999999998        1.3985393873338525E-004   1.4445151750794847E-006
   6.0150000000000006        1.3939370498816292E-004   1.4492321705652904E-006
   6.0200000000000005        1.3893503741128969E-004   1.4529610487844301E-006
   6.0250000000000004        1.3847793712853075E-004   1.4555623592885905E-006
   6.0300000000000002        1.3802240781556863E-004   1.4568992015466856E-006
   6.0350000000000001        1.3756845314808565E-004   1.4568494950547249E-006
   6.0400000000000000        1.3711607680176431E-004   1.4554338721256511E-006
   6.0449999999999999        1.3666528245228707E-004   1.4527527003253121E-006
   6.0499999999999998        1.3621607377533628E-004   1.4489072175954845E-006
   6.0549999999999997        1.3576845444659448E-004   1.4439986618781887E-006
   6.0600000000000005        1.3532242814174390E-004   1.4381282711152282E-006
   6.0650000000000004        1.3487799853646721E-004   1.4313972832485694E-006
   6.0700000000000003        1.3443516930644682E-004   1.4239069362201513E-006
   6.0750000000000002        1.3399394412736505E-004   1.4157584679717775E-006
   6.0800000000000001        1.3355432552487296E-004   1.4070519664139281E-006
   6.0850000000000000        1.3311628190917796E-004   1.3978534040135133E-006
   6.0899999999999999        1.3267974268041572E-004   1.3881897431656316E-006
   6.0949999999999998        1.3224463510424613E-004   1.3780858117896531E-006
   6.1000000000000005        1.3181088644632872E-004   1.3675640214281702E-006
   6.1050000000000004        1.3137842397232342E-004   1.3566059222394850E-006
   6.1100000000000003        1.3094717494788993E-004   1.3451590144281252E-006
   6.1150000000000002        1.3051706663868784E-004   1.3331697583251632E-006
   6.1200000000000001        1.3008802631037696E-004   1.3205846142617255E-006
   6.1250000000000000        1.2965998122861706E-004   1.3073500425688845E-006
   6.1299999999999999        1.2923285865906777E-004   1.2934125035776311E-006
   6.1349999999999998        1.2880658586738884E-004   1.2787184576190918E-006
   6.1400000000000006        1.2838109011924001E-004   1.2714050470536591E-006
   6.1450000000000005        1.2795629898710261E-004   1.2659511914891758E-006
   6.1500000000000004        1.2753219813749859E-004   1.2591958786669472E-006
   6.1550000000000002        1.2710889959406468E-004   1.2512361018970854E-006
   6.1600000000000001        1.2668653198353449E-004   1.2421855086107913E-006
   6.1650000000000000        1.2626522393264190E-004   1.2321636440566026E-006
   6.1699999999999999        1.2584510406812052E-004   1.2213013623346442E-006
   6.1749999999999998        1.2542630101670420E-004   1.2097307967698682E-006
   6.1799999999999997        1.2500894340512674E-004   1.1975840806871182E-006
   6.1850000000000005        1.2459315986012169E-004   1.1849933474109399E-006
   6.1900000000000004        1.2417907900842302E-004   1.1720907302662583E-006
   6.1950000000000003        1.2376682947676446E-004   1.1590083625779169E-006
   6.2000000000000002        1.2335653989187966E-004   1.1458783776705970E-006
   6.2050000000000001        1.2294833888050247E-004   1.1328329088691828E-006
   6.2100000000000000        1.2254235506936655E-004   1.1200040894983825E-006
   6.2149999999999999        1.2213869938117820E-004   1.1075063488555055E-006
   6.2199999999999998        1.2173736644831473E-004   1.0953378259089051E-006
   6.2250000000000005        1.2133830397720405E-004   1.0834497336776428E-006
   6.2300000000000004        1.2094145954397504E-004   1.0718010882495048E-006
   6.2350000000000003        1.2054678072475636E-004   1.0604008764304734E-006
   6.2400000000000002        1.2015421509567658E-004   1.0492774913091561E-006
   6.2450000000000001        1.1976371023286441E-004   1.0384593689918462E-006
   6.2500000000000000        1.1937521371244859E-004   1.0279749455848511E-006
   6.2549999999999999        1.1898867311055767E-004   1.0178526571942743E-006
   6.2599999999999998        1.1860403600332045E-004   1.0088770091850696E-006
   6.2650000000000006        1.1822124996686541E-004   1.0158260479132479E-006
   6.2700000000000005        1.1784026257732141E-004   1.0233444573442061E-006
   6.2750000000000004        1.1746102141081714E-004   1.0311829266437464E-006
   6.2800000000000002        1.1708347427759843E-004   1.0390923790949892E-006
   6.2850000000000001        1.1670758322237650E-004   1.0468379724462373E-006
   6.2900000000000000        1.1633333246173398E-004   1.0542070363172559E-006
   6.2949999999999999        1.1596070813224297E-004   1.0609888203173004E-006
   6.2999999999999998        1.1558969637047579E-004   1.0669741351201364E-006
   6.3049999999999997        1.1522028331300456E-004   1.0720535942059428E-006
   6.3100000000000005        1.1485245509640153E-004   1.0762761425210009E-006
   6.3150000000000004        1.1448619785723907E-004   1.0797047790708048E-006
   6.3200000000000003        1.1412149773208923E-004   1.0824025028606185E-006
   6.3250000000000002        1.1375834085752430E-004   1.0844323128958683E-006
   6.3300000000000001        1.1339671337011656E-004   1.0858572081821568E-006
   6.3350000000000000        1.1303660140643811E-004   1.0867401877247073E-006
   6.3399999999999999        1.1267799110306125E-004   1.0871442505290139E-006
   6.3449999999999998        1.1232086859655825E-004   1.0871323956005303E-006
   6.3500000000000005        1.1196522088395577E-004   1.0867684823991585E-006
   6.3550000000000004        1.1161104413784262E-004   1.0861255459468036E-006
   6.3600000000000003        1.1125834008002008E-004   1.0852821704779899E-006
   6.3650000000000002        1.1090711050946971E-004   1.0843170174074611E-006
   6.3700000000000001        1.1055735722517332E-004   1.0833063771499985E-006
   6.3750000000000000        1.1020908202611245E-004   1.0822961740464027E-006
   6.3799999999999999        1.0986228671126885E-004   1.0813113225962412E-006
   6.3849999999999998        1.0951697307962424E-004   1.0803763174946726E-006
   6.3900000000000006        1.0917314293016016E-004   1.0795156534367195E-006
   6.3950000000000005        1.0883079806185842E-004   1.0787538251175540E-006
   6.4000000000000004        1.0848994027370071E-004   1.0781153272323887E-006
   6.4050000000000002        1.0815057136466859E-004   1.0776246544762328E-006
   6.4100000000000001        1.0781269313374386E-004   1.0773063015443395E-006
   6.4150000000000000        1.0747630737990808E-004   1.0771847631317453E-006
   6.4199999999999999        1.0714140870205366E-004   1.0772773338442882E-006
   6.4249999999999998        1.0680795434161455E-004   1.0775639508294116E-006
   6.4299999999999997        1.0647588946138527E-004   1.0780124725950381E-006
   6.4350000000000005        1.0614515921808356E-004   1.0785907515725029E-006
   6.4400000000000004        1.0581570876842729E-004   1.0792646477698930E-006
   6.4450000000000003        1.0548748326913405E-004   1.0799861758356083E-006
   6.4500000000000002        1.0516042787692160E-004   1.0807014732114366E-006
   6.4550000000000001        1.0483448774850774E-004   1.0813566559678058E-006
   6.4600000000000000        1.0450960804061009E-004   1.0818978401749678E-006
   6.4649999999999999        1.0418573390994647E-004   1.0822711419034047E-006
   6.4699999999999998        1.0386281051323452E-004   1.0824226772233685E-006
   6.4750000000000005        1.0354078300719196E-004   1.0822985622052736E-006
   6.4800000000000004        1.0321959654853667E-004   1.0818449129195346E-006
   6.4850000000000003        1.0289919629398624E-004   1.0810078454363760E-006
   6.4900000000000002        1.0257954382984664E-004   1.0797499054145338E-006
   6.4950000000000001        1.0226066670558821E-004   1.0780996016768874E-006
   6.5000000000000000        1.0194260902290290E-004   1.0761019952680676E-006
   6.5049999999999999        1.0162541488348293E-004   1.0738021472329087E-006
   6.5099999999999998        1.0130912838902028E-004   1.0712467269412360E-006
   6.5150000000000006        1.0099379364120705E-004   1.0684922411984151E-006
   6.5200000000000005        1.0067945474173548E-004   1.0655989149972717E-006
   6.5250000000000004        1.0036615579229753E-004   1.0626269802667610E-006
   6.5300000000000002        1.0005394089458533E-004   1.0679619326504588E-006
   6.5350000000000001        9.9742854150291046E-005   1.0732920001418341E-006
   6.5400000000000000        9.9432939661106676E-005   1.0782575108022517E-006
   6.5449999999999999        9.9124241528724357E-005   1.0827564852742985E-006
   6.5499999999999998        9.8816803854836235E-005   1.0866869442005750E-006
   6.5549999999999997        9.8510670741134310E-005   1.0899469082235056E-006
   6.5600000000000005        9.8205877851981820E-005   1.0924259606568250E-006
   6.5650000000000004        9.7902421002420655E-005   1.0939738354928072E-006
   6.5700000000000003        9.7600284254199755E-005   1.0944285134308616E-006
   6.5750000000000002        9.7299451667377481E-005   1.0936477040261261E-006
   6.5800000000000001        9.6999907302012015E-005   1.0916385083746793E-006
   6.5850000000000000        9.6701635218161648E-005   1.0884764084156202E-006
   6.5899999999999999        9.6404619475884686E-005   1.0842372403380434E-006
   6.5949999999999998        9.6108844135239311E-005   1.0789968403309482E-006
   6.6000000000000005        9.5814293256283787E-005   1.0728310445834156E-006
   6.6050000000000004        9.5520950899076500E-005   1.0658156892845536E-006
   6.6100000000000003        9.5228801123675580E-005   1.0580266106233346E-006
   6.6150000000000002        9.4937827990139385E-005   1.0495396447888936E-006
   6.6200000000000001        9.4648015558526085E-005   1.0418442585581839E-006
   6.6250000000000000        9.4359347888893985E-005   1.0415390012088923E-006
   6.6299999999999999        9.4071810887535708E-005   1.0409067740293479E-006
   6.6349999999999998        9.3785406522807832E-005   1.0398962353811309E-006
   6.6400000000000006        9.3500145030349881E-005   1.0384643109088797E-006
   6.6450000000000005        9.3216036714037501E-005   1.0365679944931088E-006
   6.6500000000000004        9.2933091877746093E-005   1.0341651729172177E-006
   6.6550000000000002        9.2651320825351235E-005   1.0312323577572186E-006
   6.6600000000000001        9.2370733860728477E-005   1.0277636813045164E-006
   6.6650000000000000        9.2091341287753276E-005   1.0237539677443648E-006
   6.6699999999999999        9.1813153410301237E-005   1.0191980412622206E-006
   6.6749999999999998        9.1536180532247814E-005   1.0140907260433509E-006
   6.6799999999999997        9.1260432957468560E-005   1.0084268462731314E-006
   6.6850000000000005        9.0985920989839010E-005   1.0022012261369783E-006
   6.6900000000000004        9.0712654933234701E-005   9.9540868982015860E-007
   6.6950000000000003        9.0440645091531145E-005   9.8804406150806154E-007
   6.7000000000000002        9.0169901374990296E-005   9.8010177177241349E-007
   6.7050000000000001        8.9900419553545595E-005   9.7156211085658761E-007
   6.7100000000000000        8.9632177673338307E-005   9.6238764521160689E-007
   6.7149999999999999        8.9365152658721028E-005   9.5253981949990562E-007
   6.7199999999999998        8.9099321434046435E-005   9.4198015883341336E-007
   6.7250000000000005        8.8834660923667192E-005   9.3071416235543933E-007
   6.7300000000000004        8.8571148051935975E-005   9.1886401795302983E-007
   6.7350000000000003        8.8308759743205409E-005   9.0657105176316234E-007
   6.7400000000000002        8.8047472921828210E-005   8.9397658992286858E-007
   6.7450000000000001        8.7787264512156961E-005   8.8122195856907184E-007
   6.7500000000000000        8.7528111438544339E-005   8.6844848383869542E-007
   6.7549999999999999        8.7269990625343062E-005   8.5579749186886589E-007
   6.7599999999999998        8.7012878996905685E-005   8.4341030879641168E-007
   6.7650000000000006        8.6756753477584884E-005   8.3142826075837805E-007
   6.7700000000000005        8.6501590991733420E-005   8.1999267389176961E-007
   6.7750000000000004        8.6247369319588762E-005   8.0924573021838489E-007
   6.7800000000000002        8.5994070420375711E-005   7.9933379074735166E-007
   6.7850000000000001        8.5741677526834540E-005   7.9040449000328402E-007
   6.7900000000000000        8.5490173872012067E-005   7.8260546281728647E-007
   6.7949999999999999        8.5239542688955055E-005   7.7607360397506805E-007
   6.7999999999999998        8.4989767210710186E-005   7.7079301378790439E-007
   6.8049999999999997        8.4740830670324279E-005   7.6663408899794159E-007
   6.8100000000000005        8.4492716300843960E-005   7.6346451911428774E-007
   6.8150000000000004        8.4245407335316102E-005   7.6115199364626776E-007
   6.8200000000000003        8.3998887006787442E-005   7.5956420210313881E-007
   6.8250000000000002        8.3753138548304661E-005   7.5856883399410386E-007
   6.8300000000000001        8.3508145192914523E-005   7.5803357882840651E-007
   6.8350000000000000        8.3263890173663831E-005   7.5782612611538524E-007
   6.8399999999999999        8.3020356723599242E-005   7.5781416536418881E-007
   6.8449999999999998        8.2777528187642411E-005   7.5786549795897986E-007
   6.8500000000000005        8.2535395967717336E-005   7.5785598228629266E-007
   6.8550000000000004        8.2293964795471236E-005   7.5767480645578319E-007
   6.8600000000000003        8.2053240653500933E-005   7.5721240952678222E-007
   6.8650000000000002        8.1813229524403346E-005   7.5635923055876963E-007
   6.8700000000000001        8.1573937390775272E-005   7.5503163725379973E-007
   6.8750000000000000        8.1335370235213628E-005   7.5326965260330396E-007
   6.8799999999999999        8.1097534040315211E-005   7.5115012139538345E-007
   6.8849999999999998        8.0860434788676913E-005   7.4874989463908812E-007
   6.8900000000000006        8.0624078462895597E-005   7.4614582334344077E-007
   6.8950000000000005        8.0388471045568115E-005   7.4341475851739643E-007
   6.9000000000000004        8.0153618519291343E-005   7.4063355117001857E-007
   6.9050000000000002        7.9919526866662174E-005   7.3787905231032999E-007
   6.9100000000000001        7.9686202070277377E-005   7.3522811294724508E-007
   6.9150000000000000        7.9453650112733910E-005   7.3275758408990861E-007
   6.9199999999999999        7.9221876636846047E-005   7.3220070786626703E-007
   6.9249999999999998        7.8990880708243151E-005   7.3280189536763241E-007
   6.9299999999999997        7.8760655437370961E-005   7.3321278553342337E-007
   6.9350000000000005        7.8531193719677829E-005   7.3340139645255618E-007
   6.9400000000000004        7.8302488450612283E-005   7.3334209257047928E-007
   6.9450000000000003        7.8074532525622813E-005   7.3302294040613388E-007
   6.9500000000000002        7.7847318840157783E-005   7.3243379156785792E-007
   6.9550000000000001        7.7620840289665681E-005   7.3156449766411129E-007
   6.9600000000000000        7.7395089769595010E-005   7.3040491030339455E-007
   6.9649999999999999        7.7170060175394176E-005   7.2996181096467985E-007
   6.9699999999999998        7.6945744402511599E-005   7.3174672886353422E-007
   6.9750000000000005        7.6722135346395700E-005   7.3366924116058472E-007
   6.9800000000000004        7.6499225902495143E-005   7.3565803771241287E-007
   6.9850000000000003        7.6277008966258185E-005   7.3764180837538338E-007
   6.9900000000000002        7.6055477433133314E-005   7.3954924300596934E-007
   6.9950000000000001        7.5834625397005849E-005   7.4131022989760986E-007
   7.0000000000000000        7.5614463574337132E-005   7.4287127991956418E-007
   7.0049999999999999        7.5395014839316061E-005   7.4419106166890539E-007
   7.0099999999999998        7.5176302344119887E-005   7.4522852173076126E-007
   7.0150000000000006        7.4958349240925983E-005   7.4594266001399223E-007
   7.0200000000000005        7.4741178681911913E-005   7.4631354672281532E-007
   7.0250000000000004        7.4524813819254858E-005   7.4637432034381425E-007
   7.0300000000000002        7.4309277805132274E-005   7.4616634349828422E-007
   7.0350000000000001        7.4094593791721534E-005   7.4573097880718158E-007
   7.0400000000000000        7.3880784931199998E-005   7.4510958889172020E-007
   7.0449999999999999        7.3667874375745132E-005   7.4434353637293778E-007
   7.0499999999999998        7.3455885277534162E-005   7.4347418387185843E-007
   7.0549999999999997        7.3244840788744554E-005   7.4254289400972314E-007
   7.0600000000000005        7.3034764061553656E-005   7.4159102940751537E-007
   7.0650000000000004        7.2825678248138854E-005   7.4065995268629992E-007
   7.0700000000000003        7.2617605270194451E-005   7.3978979598419514E-007
   7.0750000000000002        7.2410544582238374E-005   7.3899822426273559E-007
   7.0800000000000001        7.2204476002003942E-005   7.3828326569906979E-007
   7.0850000000000000        7.1999378686039096E-005   7.3764228728473533E-007
   7.0899999999999999        7.1795231790891832E-005   7.3707265596398503E-007
   7.0949999999999998        7.1592014473109941E-005   7.3657097304000824E-007
   7.1000000000000005        7.1389705889241364E-005   7.3613113306207883E-007
   7.1050000000000004        7.1188285195834217E-005   7.3574643271877467E-007
   7.1100000000000003        7.0987731549436239E-005   7.3541016869860590E-007
   7.1150000000000002        7.0788024106595437E-005   7.3511563769002844E-007
   7.1200000000000001        7.0589142023859712E-005   7.3485613638170149E-007
   7.1250000000000000        7.0391064457777031E-005   7.3462496146206742E-007
   7.1299999999999999        7.0193770564895349E-005   7.3441540961982610E-007
   7.1349999999999998        6.9997239501762499E-005   7.3422077754328437E-007
   7.1400000000000006        6.9801450424926406E-005   7.3403436192110143E-007
   7.1450000000000005        6.9606382544361081E-005   7.3384951286785524E-007
   7.1500000000000004        6.9412018281910727E-005   7.3366279236827890E-007
   7.1550000000000002        6.9218345041454501E-005   7.3347574444222144E-007
   7.1600000000000001        6.9025350655858785E-005   7.3329034209669997E-007
   7.1650000000000000        6.8833022957989930E-005   7.3310855833859606E-007
   7.1699999999999999        6.8641349780714411E-005   7.3293007266987350E-007
   7.1749999999999998        6.8450318956898474E-005   7.3273613402769606E-007
   7.1799999999999997        6.8259918319408551E-005   7.3249911376284448E-007
   7.1850000000000005        6.8070135701111037E-005   7.3219132629162120E-007
   7.1900000000000004        6.7880958934872298E-005   7.3178508603034223E-007
   7.1950000000000003        6.7692375853558727E-005   7.3125270739552686E-007
   7.2000000000000002        6.7504374290036705E-005   7.3056650480339623E-007
   7.2050000000000001        6.7316942077172597E-005   7.2969879267040184E-007
   7.2100000000000000        6.7130067047832851E-005   7.2862188541303590E-007
   7.2149999999999999        6.6943737034883739E-005   7.2730809744743822E-007
   7.2199999999999998        6.6757939871191682E-005   7.2572974319014163E-007
   7.2250000000000005        6.6572666062739345E-005   7.2386181017374776E-007
   7.2300000000000004        6.6387918087344524E-005   7.2169125776600255E-007
   7.2350000000000003        6.6203701772992544E-005   7.1920839550231584E-007
   7.2400000000000002        6.6020022947828704E-005   7.1640353307788176E-007
   7.2450000000000001        6.5836887439998275E-005   7.1326723443202995E-007
   7.2500000000000000        6.5654301077646625E-005   7.0980323609631172E-007
   7.2549999999999999        6.5472269688918901E-005   7.0603457724670857E-007
   7.2599999999999998        6.5290799101960458E-005   7.0198583370510747E-007
   7.2650000000000006        6.5109895144916581E-005   6.9768158129319209E-007
   7.2700000000000005        6.4929563645932568E-005   6.9314639583265968E-007
   7.2750000000000004        6.4749810433153691E-005   6.8840485314537010E-007
   7.2800000000000002        6.4570641334725249E-005   6.8348152905295281E-007
   7.2850000000000001        6.4392062178792513E-005   6.7840099937725414E-007
   7.2900000000000000        6.4214078793500782E-005   6.7318783993993065E-007
   7.2949999999999999        6.4036697006995409E-005   6.6786662656290999E-007
   7.2999999999999998        6.3859922479862137E-005   6.6246176750827898E-007
   7.3049999999999997        6.3683755611934587E-005   6.5699241028618026E-007
   7.3100000000000005        6.3508190616826281E-005   6.5147151618668187E-007
   7.3150000000000004        6.3333221353972734E-005   6.4591169232157658E-007
   7.3200000000000003        6.3158841682809476E-005   6.4032554580295531E-007
   7.3250000000000002        6.2985045462771996E-005   6.3472583284651175E-007
   7.3300000000000001        6.2811826553295824E-005   6.2912648346698035E-007
   7.3350000000000000        6.2639178813816518E-005   6.2354198326294060E-007
   7.3399999999999999        6.2467096103769498E-005   6.1798682115096943E-007
   7.3449999999999998        6.2295572282590334E-005   6.1247548604800969E-007
   7.3500000000000005        6.2124601209714517E-005   6.0702246687073318E-007
   7.3550000000000004        6.1954176744577588E-005   6.0164225253590657E-007
   7.3600000000000003        6.1784292746615039E-005   5.9634933196036429E-007
   7.3650000000000002        6.1614943075262411E-005   5.9115819406080523E-007
   7.3700000000000001        6.1446121589955194E-005   5.8608332775402319E-007
   7.3750000000000000        6.1277822150128958E-005   5.8113922195689323E-007
   7.3799999999999999        6.1110039785228635E-005   5.7634153559550259E-007
   7.3849999999999998        6.0942779431061129E-005   5.7171583395810704E-007
   7.3900000000000006        6.0776051009054316E-005   5.6729266795378560E-007
   7.3950000000000005        6.0609864478525448E-005   5.6310262638100024E-007
   7.4000000000000004        6.0444229798791798E-005   5.5917629746089558E-007
   7.4050000000000002        6.0279156929170623E-005   5.5553915525990429E-007
   7.4100000000000001        6.0114655828979185E-005   5.5219910056598074E-007
   7.4150000000000000        5.9950736457534794E-005   5.4916026250987807E-007
   7.4199999999999999        5.9787408774154624E-005   5.4642677022236297E-007
   7.4249999999999998        5.9624682738155979E-005   5.4400275283435120E-007
   7.4299999999999997        5.9462568308856125E-005   5.4189233947655525E-007
   7.4350000000000005        5.9301075445572323E-005   5.4009965927988410E-007
   7.4400000000000004        5.9140214107621836E-005   5.3862884137510444E-007
   7.4450000000000003        5.8979994254321925E-005   5.3748401489296942E-007
   7.4500000000000002        5.8820425844989862E-005   5.3666930896440835E-007
   7.4550000000000001        5.8661518838942946E-005   5.3618885272016759E-007
   7.4600000000000000        5.8503280964092214E-005   5.3604454388493422E-007
   7.4649999999999999        5.8345708655050580E-005   5.3622698688506759E-007
   7.4699999999999998        5.8188794782089188E-005   5.3672322180531545E-007
   7.4750000000000005        5.8032532214119512E-005   5.3752028737075473E-007
   7.4800000000000004        5.7876913820053054E-005   5.3860520175900159E-007
   7.4850000000000003        5.7721932468801303E-005   5.3995769535221692E-007
   7.4900000000000002        5.7567581029275738E-005   5.4153948728491013E-007
   7.4950000000000001        5.7413852370387861E-005   5.4330956287967517E-007
   7.5000000000000000        5.7260739361049202E-005   5.4522690745934996E-007
   7.5049999999999999        5.7108234870171159E-005   5.4725050634644036E-007
   7.5099999999999998        5.6956331766665262E-005   5.4933934486376394E-007
   7.5150000000000006        5.6805022919443005E-005   5.5145240833397565E-007
   7.5200000000000005        5.6654301197415882E-005   5.5354868207972365E-007
   7.5250000000000004        5.6504159469495368E-005   5.5558715142372389E-007
   7.5300000000000002        5.6354590604592972E-005   5.5752680168874650E-007
   7.5350000000000001        5.6205587471620166E-005   5.5932661819736512E-007
   7.5400000000000000        5.6057142102709850E-005   5.6094474949377321E-007
   7.5449999999999999        5.5909242361022191E-005   5.6233517514925135E-007
   7.5499999999999998        5.5761874813926164E-005   5.6345057894406381E-007
   7.5549999999999997        5.5615026028382651E-005   5.6424364425019825E-007
   7.5600000000000005        5.5468682571352539E-005   5.6466707249358035E-007
   7.5650000000000004        5.5322831009796718E-005   5.6468886729940182E-007
   7.5700000000000003        5.5177457910676076E-005   5.6432018278891588E-007
   7.5750000000000002        5.5032549840951501E-005   5.6357972446877569E-007
   7.5800000000000001        5.4888093367583922E-005   5.6248619784569540E-007
   7.5850000000000000        5.4744075057534145E-005   5.6105830842611133E-007
   7.5899999999999999        5.4600481477763094E-005   5.5931476171675797E-007
   7.5949999999999998        5.4457299195231664E-005   5.5727426322417327E-007
   7.6000000000000005        5.4314514776900735E-005   5.5495551845504429E-007
   7.6050000000000004        5.4172114789731203E-005   5.5237723291596321E-007
   7.6100000000000003        5.4030085800683957E-005   5.4955811211349510E-007
   7.6150000000000002        5.3888414376719877E-005   5.4651686155432700E-007
   7.6200000000000001        5.3747088465048762E-005   5.4557866309610744E-007
   7.6250000000000000        5.3606107173483827E-005   5.4938318051956552E-007
   7.6299999999999999        5.3465475013931120E-005   5.5261250473306726E-007
   7.6349999999999998        5.3325196533687933E-005   5.5522232807275832E-007
   7.6400000000000006        5.3185276280051517E-005   5.5718734820043827E-007
   7.6450000000000005        5.3045718800319157E-005   5.5853712408930969E-007
   7.6500000000000004        5.2906528641788118E-005   5.5931105516818079E-007
   7.6550000000000002        5.2767710351755680E-005   5.5954854086580553E-007
   7.6600000000000001        5.2629268477519147E-005   5.5928898061112763E-007
   7.6650000000000000        5.2491207566375725E-005   5.5857177383279266E-007
   7.6699999999999999        5.2353532165622704E-005   5.5743631995971044E-007
   7.6749999999999998        5.2216246822557377E-005   5.5592201842062818E-007
   7.6799999999999997        5.2079356084477003E-005   5.5406826864442860E-007
   7.6850000000000005        5.1942864498678859E-005   5.5191447005986568E-007
   7.6900000000000004        5.1806776612460225E-005   5.4950002209573406E-007
   7.6950000000000003        5.1671096973118358E-005   5.4686432418088937E-007
   7.7000000000000002        5.1535830030841104E-005   5.4404667863468552E-007
   7.7050000000000001        5.1400977462524586E-005   5.4108361448473478E-007
   7.7100000000000000        5.1266537833953812E-005   5.3800854964765766E-007
   7.7149999999999999        5.1132509545960700E-005   5.3485473708683208E-007
   7.7199999999999998        5.0998890999377118E-005   5.3165345515082836E-007
   7.7250000000000005        5.0865680595034935E-005   5.2841904379213720E-007
   7.7300000000000004        5.0732876733766026E-005   5.2515722553653080E-007
   7.7350000000000003        5.0600477816402245E-005   5.2187365473867241E-007
   7.7400000000000002        5.0468482243775476E-005   5.1857398575311009E-007
   7.7450000000000001        5.0336888416717628E-005   5.1526387293456807E-007
   7.7500000000000000        5.0205694736060487E-005   5.1194897063751987E-007
   7.7549999999999999        5.0074899602635957E-005   5.0863493321658132E-007
   7.7599999999999998        4.9944501417275920E-005   5.0532741502643598E-007
   7.7650000000000006        4.9814498580812237E-005   5.0203207042165225E-007
   7.7700000000000005        4.9684889494076777E-005   4.9953258524798751E-007
   7.7750000000000004        4.9555672557901416E-005   5.0140041528395202E-007
   7.7800000000000002        4.9426846173118015E-005   5.0317697214222065E-007
   7.7850000000000001        4.9298409871543831E-005   5.0481218201683833E-007
   7.7900000000000000        4.9170368039644915E-005   5.0626082575075263E-007
   7.7949999999999999        4.9042726366182164E-005   5.0747898648176483E-007
   7.7999999999999998        4.8915490539932196E-005   5.0842274736326840E-007
   7.8050000000000006        4.8788666249671645E-005   5.0904819156685110E-007
   7.8100000000000005        4.8662259184177148E-005   5.0932466331210849E-007
   7.8150000000000004        4.8536275032225324E-005   5.0927279887560267E-007
   7.8200000000000003        4.8410719482592806E-005   5.0892563389000084E-007
   7.8250000000000002        4.8285598224056259E-005   5.0831620398784824E-007
   7.8300000000000001        4.8160916945392241E-005   5.0747754480175107E-007
   7.8350000000000000        4.8036681335377419E-005   5.0644269196425457E-007
   7.8399999999999999        4.7912897082788423E-005   5.0524468110799885E-007
   7.8449999999999998        4.7789569876401879E-005   5.0391654786560366E-007
   7.8500000000000005        4.7666705404994414E-005   5.0249132786962781E-007
   7.8550000000000004        4.7544309357342664E-005   5.0100205675261651E-007
   7.8600000000000003        4.7422387422223257E-005   4.9948177014725052E-007
   7.8650000000000002        4.7300945211971990E-005   4.9796342724521406E-007
   7.8700000000000001        4.7179983715573839E-005   4.9647536388751172E-007
   7.8750000000000000        4.7059496734522477E-005   4.9503872842370812E-007
   7.8799999999999999        4.6939477449536760E-005   4.9367404842868922E-007
   7.8849999999999998        4.6819919041335547E-005   4.9240185147721898E-007
   7.8900000000000006        4.6700814690637709E-005   4.9124250641653807E-007
   7.8950000000000005        4.6582157578162103E-005   4.9020536978410293E-007
   7.9000000000000004        4.6463940884627587E-005   4.8928181312869534E-007
   7.9050000000000002        4.6346157790753025E-005   4.8846154867034222E-007
   7.9100000000000001        4.6228801477257316E-005   4.8773428862911115E-007
   7.9150000000000000        4.6111865124859249E-005   4.8708974522484609E-007
   7.9199999999999999        4.5995341914277716E-005   4.8651763067763496E-007
   7.9249999999999998        4.5879225026231588E-005   4.8600765720740980E-007
   7.9300000000000006        4.5763507641439724E-005   4.8554953703422465E-007
   7.9350000000000005        4.5648182940620986E-005   4.8513298237803866E-007
   7.9400000000000004        4.5533244104494233E-005   4.8474770545879067E-007
   7.9450000000000003        4.5418684313778323E-005   4.8438341849654825E-007
   7.9500000000000002        4.5304496819847969E-005   4.8637311796461373E-007
   7.9550000000000001        4.5190676346063627E-005   4.8870142414378994E-007
   7.9600000000000000        4.5077219007429578E-005   4.9087070154968219E-007
   7.9649999999999999        4.4964120973521529E-005   4.9284881742451864E-007
   7.9699999999999998        4.4851378413915215E-005   4.9460554847834376E-007
   7.9750000000000005        4.4738987498186356E-005   4.9613039393946439E-007
   7.9800000000000004        4.4626944395910672E-005   4.9742449277268464E-007
   7.9850000000000003        4.4515245276663885E-005   4.9848913455942899E-007
   7.9900000000000002        4.4403886310021755E-005   4.9932560888127104E-007
   7.9950000000000001        4.4292863665559943E-005   4.9993520531954719E-007
   8.0000000000000000        4.4182173512854195E-005   5.0031921345581747E-007
   8.0050000000000008        4.4071812021480240E-005   5.0047892287151993E-007
   8.0099999999999998        4.3961775361013805E-005   5.0041562314809263E-007
   8.0150000000000006        4.3852059701030611E-005   5.0013060386706849E-007
   8.0199999999999996        4.3742661211106405E-005   4.9962515460986524E-007
   8.0250000000000004        4.3633576060816826E-005   4.9890056495794803E-007
   8.0299999999999994        4.3524800419737718E-005   4.9795812449282269E-007
   8.0350000000000001        4.3416330573697396E-005   4.9679923904861751E-007
   8.0400000000000009        4.3308165013907316E-005   4.9542751984251311E-007
   8.0449999999999999        4.3200304204398142E-005   4.9384855091086913E-007
   8.0500000000000007        4.3092748678759111E-005   4.9206798584877035E-007
   8.0549999999999997        4.2985498970579633E-005   4.9009196829412230E-007
   8.0600000000000005        4.2878555613448945E-005   4.8793206736063400E-007
   8.0649999999999995        4.2771919140956516E-005   4.8560322782057927E-007
   8.0700000000000003        4.2665590086691579E-005   4.8312044536301548E-007
   8.0749999999999993        4.2559568984243514E-005   4.8049871567701352E-007
   8.0800000000000001        4.2453856367201661E-005   4.7775303445175273E-007
   8.0850000000000009        4.2348452769155340E-005   4.7489839737627015E-007
   8.0899999999999999        4.2243358723693913E-005   4.7194980013966377E-007
   8.0950000000000006        4.2138574764406698E-005   4.6892223843107906E-007
   8.0999999999999996        4.2034101424883070E-005   4.6583070793958014E-007
   8.1050000000000004        4.1929939238712275E-005   4.6269020435425149E-007
   8.1099999999999994        4.1826088739483781E-005   4.5951572336425209E-007
   8.1150000000000002        4.1722550460786820E-005   4.5632226065863931E-007
   8.1200000000000010        4.1619324925002258E-005   4.5312480071801555E-007
   8.1250000000000000        4.1516412203171973E-005   4.4993787668398449E-007
   8.1300000000000008        4.1413811770838806E-005   4.4677542619921210E-007
   8.1349999999999998        4.1311523062809074E-005   4.4365134616971744E-007
   8.1400000000000006        4.1209545513889077E-005   4.4057908735027239E-007
   8.1449999999999996        4.1107878558885145E-005   4.3756136017028525E-007
   8.1500000000000004        4.1006521632603479E-005   4.3458986177526512E-007
   8.1549999999999994        4.0905474169850494E-005   4.3165578855682311E-007
   8.1600000000000001        4.0804735605432406E-005   4.2875033690670586E-007
   8.1650000000000009        4.0704305374155496E-005   4.2586470321642284E-007
   8.1699999999999999        4.0604182910826167E-005   4.2299008387772745E-007
   8.1750000000000007        4.0504367650250606E-005   4.2011767528222404E-007
   8.1799999999999997        4.0404859027235190E-005   4.1723867382156436E-007
   8.1850000000000005        4.0305656476586106E-005   4.1434427588735954E-007
   8.1899999999999995        4.0206759433109776E-005   4.1142567787131554E-007
   8.1950000000000003        4.0108167331612409E-005   4.0847407616505704E-007
   8.1999999999999993        4.0009879606900334E-005   4.0548066716019515E-007
   8.2050000000000001        3.9911895693682239E-005   4.0243664715083053E-007
   8.2100000000000009        3.9814214728663739E-005   3.9948610440378033E-007
   8.2149999999999999        3.9716834892701385E-005   3.9744129186185408E-007
   8.2200000000000006        3.9619754175396641E-005   3.9535947884676044E-007
   8.2249999999999996        3.9522970566350988E-005   3.9323259506879652E-007
   8.2300000000000004        3.9426482055165796E-005   3.9105257023823908E-007
   8.2349999999999994        3.9330286631442639E-005   3.8881320477254702E-007
   8.2400000000000002        3.9234382284782881E-005   3.8652056296702646E-007
   8.2450000000000010        3.9138767004787988E-005   3.8418564910490968E-007
   8.2500000000000000        3.9043438781059493E-005   3.8181948104977942E-007
   8.2550000000000008        3.8948395603198773E-005   3.7943307666516422E-007
   8.2599999999999998        3.8853635460807336E-005   3.7703745381459939E-007
   8.2650000000000006        3.8759156343486551E-005   3.7464363036159313E-007
   8.2699999999999996        3.8664956240837992E-005   3.7226262416973499E-007
   8.2750000000000004        3.8571033142463031E-005   3.6990545310258737E-007
   8.2799999999999994        3.8477385037963147E-005   3.6758313502363138E-007
   8.2850000000000001        3.8384009916939805E-005   3.6530668779649042E-007
   8.2900000000000009        3.8290905768994450E-005   3.6308712928465238E-007
   8.2949999999999999        3.8198070649225547E-005   3.6093554284865139E-007
   8.3000000000000007        3.8105503671751037E-005   3.5886407086856576E-007
   8.3049999999999997        3.8013204808311942E-005   3.5688571334746062E-007
   8.3100000000000005        3.7921174055304239E-005   3.5501349494344311E-007
   8.3149999999999995        3.7829411409124114E-005   3.5326044031474234E-007
   8.3200000000000003        3.7737916866167557E-005   3.5163950299249612E-007
   8.3249999999999993        3.7646690422830661E-005   3.5015759310849334E-007
   8.3300000000000001        3.7555732075509509E-005   3.4881105819743410E-007
   8.3350000000000009        3.7465041820600159E-005   3.4759518152156907E-007
   8.3399999999999999        3.7374619654498691E-005   3.4650524634316244E-007
   8.3450000000000006        3.7284465573601167E-005   3.4553653592455297E-007
   8.3499999999999996        3.7194579574303694E-005   3.4468433352799808E-007
   8.3550000000000004        3.7104961653002261E-005   3.4394392241576875E-007
   8.3599999999999994        3.7015611806093048E-005   3.4331058585020374E-007
   8.3650000000000002        3.6926530029972032E-005   3.4277960709354691E-007
   8.3700000000000010        3.6837716321035304E-005   3.4234626940807603E-007
   8.3750000000000000        3.6749170675679004E-005   3.4200585605610273E-007
   8.3800000000000008        3.6660893090299120E-005   3.4175365029995899E-007
   8.3849999999999998        3.6572883670782179E-005   3.4158504489222025E-007
   8.3900000000000006        3.6485143093134781E-005   3.4149600270584921E-007
   8.3949999999999996        3.6397672218336697E-005   3.4148267158674265E-007
   8.4000000000000004        3.6310471907464131E-005   3.4154119947738616E-007
   8.4049999999999994        3.6223543021593364E-005   3.4166773432021117E-007
   8.4100000000000001        3.6136886421800681E-005   3.4185858441315617E-007
   8.4150000000000009        3.6050502969162341E-005   3.4211283534357832E-007
   8.4199999999999999        3.5964393524754629E-005   3.4243192208656832E-007
   8.4250000000000007        3.5878558949653805E-005   3.4281735364054418E-007
   8.4299999999999997        3.5793000104936175E-005   3.4327063900386296E-007
   8.4350000000000005        3.5707717851677930E-005   3.4379328717485460E-007
   8.4399999999999995        3.5622713050955445E-005   3.4438680715195066E-007
   8.4450000000000003        3.5537986563844916E-005   3.4505270793348786E-007
   8.4499999999999993        3.5453539251422657E-005   3.4579249851783681E-007
   8.4550000000000001        3.5369371974764873E-005   3.4660768790335453E-007
   8.4600000000000009        3.5285485594947904E-005   3.4749978508844551E-007
   8.4649999999999999        3.5201880973048029E-005   3.4847029907146001E-007
   8.4700000000000006        3.5118558969880580E-005   3.4952073858988926E-007
   8.4749999999999996        3.5035519418658969E-005   3.5065158477918943E-007
   8.4800000000000004        3.4952758793299156E-005   3.5185995947747256E-007
   8.4849999999999994        3.4870272882362164E-005   3.5314229916777804E-007
   8.4900000000000002        3.4788057474408973E-005   3.5449504033328752E-007
   8.4950000000000010        3.4706108358000581E-005   3.5591461945704716E-007
   8.5000000000000000        3.4624421321697961E-005   3.5739702483372814E-007
   8.5050000000000008        3.4542992154062109E-005   3.5893294944806185E-007
   8.5099999999999998        3.4461816643654034E-005   3.6050962909808077E-007
   8.5150000000000006        3.4380890579034651E-005   3.6211424009832558E-007
   8.5199999999999996        3.4300209748765049E-005   3.6373395876337759E-007
   8.5250000000000004        3.4219769941406135E-005   3.6535596140776393E-007
   8.5299999999999994        3.4139566945518926E-005   3.6696742434600495E-007
   8.5350000000000001        3.4059596549664417E-005   3.6855552389270229E-007
   8.5400000000000009        3.3979854542403576E-005   3.7010743636236275E-007
   8.5449999999999999        3.3900336712297412E-005   3.7161033806952021E-007
   8.5500000000000007        3.3821038847906900E-005   3.7305140532875602E-007
   8.5549999999999997        3.3741956737793049E-005   3.7441781445460406E-007
   8.5600000000000005        3.3663086170574419E-005   3.7569674181921003E-007
   8.5649999999999995        3.3584423693713166E-005   3.7687612263825556E-007
   8.5700000000000003        3.3505968513707485E-005   3.7794655116353348E-007
   8.5750000000000011        3.3427720419144388E-005   3.7889920373558930E-007
   8.5800000000000001        3.3349679198610930E-005   3.7972525669501602E-007
   8.5850000000000009        3.3271844640694043E-005   3.8041588638234561E-007
   8.5899999999999999        3.3194216533980776E-005   3.8096264510935042E-007
   8.5950000000000006        3.3116794667058048E-005   3.8136314849240567E-007
   8.5999999999999996        3.3039578828512952E-005   3.8161991417591594E-007
   8.6050000000000004        3.2962568806932423E-005   3.8173560022423551E-007
   8.6099999999999994        3.2885764390903480E-005   3.8171286470172546E-007
   8.6150000000000002        3.2809165369013117E-005   3.8155436567278750E-007
   8.6200000000000010        3.2732771529848328E-005   3.8126276120177592E-007
   8.6250000000000000        3.2656582661996119E-005   3.8084070935304502E-007
   8.6300000000000008        3.2580598554043484E-005   3.8029086819101006E-007
   8.6349999999999998        3.2504818994577444E-005   3.7961589578002533E-007
   8.6400000000000006        3.2429243772184924E-005   3.7881845018443834E-007
   8.6449999999999996        3.2353872675453019E-005   3.7790118946866438E-007
   8.6500000000000004        3.2278705492968656E-005   3.7686677169706449E-007
   8.6549999999999994        3.2203742100488926E-005   3.7571794210405093E-007
   8.6600000000000001        3.2128982940161124E-005   3.7445801231434083E-007
   8.6650000000000009        3.2054428680435708E-005   3.7309052025574486E-007
   8.6699999999999999        3.1980079990357100E-005   3.7161900445004033E-007
   8.6750000000000007        3.1905937538969643E-005   3.7004700341899098E-007
   8.6799999999999997        3.1832001995317847E-005   3.6837808586171177E-007
   8.6850000000000005        3.1758274028446063E-005   3.6661782293372558E-007
   8.6899999999999995        3.1684754307398725E-005   3.6477500522714729E-007
   8.6950000000000003        3.1611443501220259E-005   3.6285871424472508E-007
   8.7000000000000011        3.1538342278955079E-005   3.6087803148896993E-007
   8.7050000000000001        3.1465451309647590E-005   3.5884203846247415E-007
   8.7100000000000009        3.1392771262342220E-005   3.5675981666793847E-007
   8.7149999999999999        3.1320302806083408E-005   3.5464044760794841E-007
   8.7200000000000006        3.1248046609915508E-005   3.5249301278508273E-007
   8.7249999999999996        3.1176003342883012E-005   3.5032659370200827E-007
   8.7300000000000004        3.1104173674030282E-005   3.4815027186131057E-007
   8.7349999999999994        3.1032558272401747E-005   3.4597312876558193E-007
   8.7400000000000002        3.0961157807041832E-005   3.4380424591748919E-007
   8.7450000000000010        3.0889972916460207E-005   3.4165267428487296E-007
   8.7500000000000000        3.0819003362808341E-005   3.3952658847739050E-007
   8.7550000000000008        3.0748247922656144E-005   3.3743317752317912E-007
   8.7599999999999998        3.0677705320099612E-005   3.3537957797640043E-007
   8.7650000000000006        3.0607374279234660E-005   3.3337292639120587E-007
   8.7699999999999996        3.0537253524157345E-005   3.3142035932180790E-007
   8.7750000000000004        3.0467341778963588E-005   3.2952844264886834E-007
   8.7799999999999994        3.0397637767749399E-005   3.2770041352523917E-007
   8.7850000000000001        3.0328140214610696E-005   3.2593830554097629E-007
   8.7900000000000009        3.0258847843643519E-005   3.2424415063927320E-007
   8.7949999999999999        3.0189759378943840E-005   3.2261998076325900E-007
   8.8000000000000007        3.0120873544607576E-005   3.2106782785607636E-007
   8.8049999999999997        3.0052189064730786E-005   3.1958972386089842E-007
   8.8100000000000005        2.9983704663409387E-005   3.1818770072090173E-007
   8.8149999999999995        2.9915419064739369E-005   3.1686379037919508E-007
   8.8200000000000003        2.9847330992816713E-005   3.1562002477898211E-007
   8.8250000000000011        2.9779439171737395E-005   3.1445843586339531E-007
   8.8300000000000001        2.9711742325597395E-005   3.1338105557557396E-007
   8.8350000000000009        2.9644239178492681E-005   3.1238991585870137E-007
   8.8399999999999999        2.9576928463316436E-005   3.1148705745310615E-007
   8.8450000000000006        2.9509808962699404E-005   3.1067457083674925E-007
   8.8499999999999996        2.9442879476733966E-005   3.0995456394914534E-007
   8.8550000000000004        2.9376138805531361E-005   3.0932914474875891E-007
   8.8599999999999994        2.9309585749202929E-005   3.0880042119406801E-007
   8.8650000000000002        2.9243219107859912E-005   3.0837047227405488E-007
   8.8700000000000010        2.9177037681613667E-005   3.0803775173092135E-007
   8.8750000000000000        2.9111040270575502E-005   3.0779360708826087E-007
   8.8800000000000008        2.9045225674856654E-005   3.0762856020136395E-007
   8.8849999999999998        2.8979592694568505E-005   3.0753313292558883E-007
   8.8900000000000006        2.8914140129822298E-005   3.0749784711624293E-007
   8.8949999999999996        2.8848866780729351E-005   3.0751322462862013E-007
   8.9000000000000004        2.8783771447400967E-005   3.0756978731807867E-007
   8.9049999999999994        2.8718852929948466E-005   3.0765805703989889E-007
   8.9100000000000001        2.8654110028483090E-005   3.0776855564942207E-007
   8.9150000000000009        2.8589541543116205E-005   3.0789180500198954E-007
   8.9199999999999999        2.8525146273959100E-005   3.0801832695289517E-007
   8.9250000000000007        2.8460923021123030E-005   3.0813864335744299E-007
   8.9299999999999997        2.8396870585234095E-005   3.0824327658571623E-007
   8.9350000000000005        2.8332988100564493E-005   3.0832308265396762E-007
   8.9399999999999995        2.8269275609034140E-005   3.0836982522609808E-007
   8.9450000000000003        2.8205733305451265E-005   3.0837542085438823E-007
   8.9500000000000011        2.8142361384624099E-005   3.0833178609106788E-007
   8.9550000000000001        2.8079160041360871E-005   3.0823083748837021E-007
   8.9600000000000009        2.8016129470469807E-005   3.0806468569990266E-007
   8.9649999999999999        2.7953269866759163E-005   3.0783174821783508E-007
   8.9700000000000006        2.7890581425037103E-005   3.0753798303876558E-007
   8.9749999999999996        2.7828064340111938E-005   3.0718979146515928E-007
   8.9800000000000004        2.7765718806791842E-005   3.0679357479940678E-007
   8.9849999999999994        2.7703545019885077E-005   3.0635573434392575E-007
   8.9900000000000002        2.7641543174199821E-005   3.0588267140111355E-007
   8.9950000000000010        2.7579713464544356E-005   3.0538078727342514E-007
   9.0000000000000000        2.7518056085726917E-005   3.0485648326325789E-007
   9.0050000000000008        2.7456571232555672E-005   3.0431616067301252E-007
   9.0099999999999998        2.7395259099838926E-005   3.0376622080513385E-007
   9.0150000000000006        2.7334119882384855E-005   3.0321306496202939E-007
   9.0199999999999996        2.7273153775001706E-005   3.0266309444607279E-007
   9.0250000000000004        2.7212360971502600E-005   3.0212270956465179E-007
   9.0299999999999994        2.7151741417271745E-005   3.0159806219609973E-007
   9.0350000000000001        2.7091294483777429E-005   3.0109473030293001E-007
   9.0400000000000009        2.7031019461695828E-005   3.0061821105548513E-007
   9.0449999999999999        2.6970915641703068E-005   3.0017400162406690E-007
   9.0500000000000007        2.6910982314475213E-005   2.9976759917895685E-007
   9.0549999999999997        2.6851218770688462E-005   2.9940436174052119E-007
   9.0600000000000005        2.6791624301018886E-005   2.9908504672223322E-007
   9.0649999999999995        2.6732198196142638E-005   2.9880486506938785E-007
   9.0700000000000003        2.6672939746735786E-005   2.9855869732948182E-007
   9.0750000000000011        2.6613848243474515E-005   2.9834142405007287E-007
   9.0800000000000001        2.6554922977034943E-005   2.9814792577866113E-007
   9.0850000000000009        2.6496163238093136E-005   2.9797308306273658E-007
   9.0899999999999999        2.6437568317325296E-005   2.9781177644986373E-007
   9.0950000000000006        2.6379137505407484E-005   2.9765888648753254E-007
   9.0999999999999996        2.6320870093015848E-005   2.9750929372324993E-007
   9.1050000000000004        2.6262765370826508E-005   2.9735787870456687E-007
   9.1099999999999994        2.6204822629515602E-005   2.9719952197898008E-007
   9.1150000000000002        2.6147041159759204E-005   2.9702910409398973E-007
   9.1200000000000010        2.6089420252220455E-005   2.9684150558411938E-007
   9.1250000000000000        2.6031959107762769E-005   2.9663151718413959E-007
   9.1300000000000008        2.5974656622941741E-005   2.9639362532110796E-007
   9.1349999999999998        2.5917511629915337E-005   2.9612225202433552E-007
   9.1400000000000006        2.5860522960841389E-005   2.9581181932308249E-007
   9.1449999999999996        2.5803689447877814E-005   2.9545674924662263E-007
   9.1500000000000004        2.5747009923182494E-005   2.9505147876597221E-007
   9.1549999999999994        2.5690483218913342E-005   2.9459254872429467E-007
   9.1600000000000001        2.5634108167228194E-005   2.9408075570773503E-007
   9.1650000000000009        2.5577883600284997E-005   2.9351740980880695E-007
   9.1699999999999999        2.5521808350241641E-005   2.9290382111995974E-007
   9.1750000000000007        2.5465881249255963E-005   2.9224129973364269E-007
   9.1799999999999997        2.5410101129485925E-005   2.9153115574236268E-007
   9.1850000000000005        2.5354466823089365E-005   2.9077469923857239E-007
   9.1899999999999995        2.5298977162224211E-005   2.8997324031474145E-007
   9.1950000000000003        2.5243630979048299E-005   2.8912808906332254E-007
   9.2000000000000011        2.5188427105719573E-005   2.8824055557681577E-007
   9.2050000000000001        2.5133364374395926E-005   2.8731194994768060E-007
   9.2100000000000009        2.5078441617235195E-005   2.8634358226836633E-007
   9.2149999999999999        2.5023657666395339E-005   2.8533676263137306E-007
   9.2200000000000006        2.4969011497263686E-005   2.8429294435864370E-007
   9.2249999999999996        2.4914503409733101E-005   2.8327324876691279E-007
   9.2300000000000004        2.4860134420157760E-005   2.8227409697363206E-007
   9.2349999999999994        2.4805905551923259E-005   2.8117728383366658E-007
   9.2400000000000002        2.4751817828415128E-005   2.7997819573716479E-007
   9.2450000000000010        2.4697872273018996E-005   2.7867403597868677E-007
   9.2500000000000000        2.4644069909120441E-005   2.7743357442292367E-007
   9.2550000000000008        2.4590411760104993E-005   2.7622123808591472E-007
   9.2599999999999998        2.4536898849358293E-005   2.7499441164578138E-007
   9.2650000000000006        2.4483532200265878E-005   2.7375401735163407E-007
   9.2699999999999996        2.4430312836213357E-005   2.7250097745260357E-007
   9.2750000000000004        2.4377241780586258E-005   2.7123621419779015E-007
   9.2799999999999994        2.4324320056770227E-005   2.6996064983635508E-007
   9.2850000000000001        2.4271548688150794E-005   2.6867520661740880E-007
   9.2900000000000009        2.4218928698113540E-005   2.6738080679005835E-007
   9.2949999999999999        2.4166461110044088E-005   2.6607837260345823E-007
   9.3000000000000007        2.4114146947327973E-005   2.6476882630672226E-007
   9.3049999999999997        2.4061987233350789E-005   2.6345309014896089E-007
   9.3100000000000005        2.4009982991498112E-005   2.6213208637932182E-007
   9.3149999999999995        2.3958135243323159E-005   2.6080673541453928E-007
   9.3200000000000003        2.3906444688022738E-005   2.5947763531499555E-007
   9.3250000000000011        2.3854911335609468E-005   2.5814469495684552E-007
   9.3300000000000001        2.3803535107328899E-005   2.5680773444916984E-007
   9.3350000000000009        2.3752315924426511E-005   2.5546657390102209E-007
   9.3399999999999999        2.3701253708147914E-005   2.5412103342151005E-007
   9.3450000000000006        2.3650348379738593E-005   2.5277095088261194E-007
   9.3499999999999996        2.3599599860444105E-005   2.5141792406633374E-007
   9.3550000000000004        2.3549008071509987E-005   2.5006677709633350E-007
   9.3599999999999994        2.3498572934181791E-005   2.4872267936339540E-007
   9.3650000000000002        2.3448294369705010E-005   2.4739080025830358E-007
   9.3700000000000010        2.3398172299325227E-005   2.4607630917188966E-007
   9.3750000000000000        2.3348206644287986E-005   2.4478437549494458E-007
   9.3800000000000008        2.3298397325838771E-005   2.4352016861824572E-007
   9.3849999999999998        2.3248744265223184E-005   2.4228885793262469E-007
   9.3900000000000006        2.3199247383686719E-005   2.4109561282887243E-007
   9.3949999999999996        2.3149906602474945E-005   2.3994560269778665E-007
   9.4000000000000004        2.3100721842833349E-005   2.3884399693014814E-007
   9.4049999999999994        2.3051693026007536E-005   2.3779596491679526E-007
   9.4100000000000001        2.3002820073242997E-005   2.3680667604851220E-007
   9.4150000000000009        2.2954102847402508E-005   2.3588124133331738E-007
   9.4199999999999999        2.2905539889663675E-005   2.3502345009407023E-007
   9.4250000000000007        2.2857128431145772E-005   2.3423578159533320E-007
   9.4299999999999997        2.2808865646910817E-005   2.3352065904435747E-007
   9.4350000000000005        2.2760748712020820E-005   2.3288050564844844E-007
   9.4399999999999995        2.2712774801537804E-005   2.3231774461484711E-007
   9.4450000000000003        2.2664941090523735E-005   2.3183460806501001E-007
   9.4500000000000011        2.2617244754040664E-005   2.3142885616426985E-007
   9.4550000000000001        2.2569682967150601E-005   2.3109373393111391E-007
   9.4600000000000009        2.2522252904915504E-005   2.3082228665982695E-007
   9.4649999999999999        2.2474951742397446E-005   2.3060755964474450E-007
   9.4700000000000006        2.2427776654658392E-005   2.3044259818016146E-007
   9.4749999999999996        2.2380724816760376E-005   2.3032044756036936E-007
   9.4800000000000004        2.2333793403765363E-005   2.3023415307966646E-007
   9.4849999999999994        2.2286979590735422E-005   2.3017676003237817E-007
   9.4900000000000002        2.2240280552732515E-005   2.3014131371279259E-007
   9.4950000000000010        2.2193693464818652E-005   2.3012085941520125E-007
   9.5000000000000000        2.2147215502055884E-005   2.3010844243393630E-007
   9.5050000000000008        2.2100843839506176E-005   2.3009710806328249E-007
   9.5099999999999998        2.2054575652231550E-005   2.3007990159753131E-007
   9.5150000000000006        2.2008408246849825E-005   2.3004999988682245E-007
   9.5199999999999996        2.1962340942862366E-005   2.3000259266478746E-007
   9.5250000000000004        2.1916374632329077E-005   2.2993444222365261E-007
   9.5299999999999994        2.1870510249114962E-005   2.2984235266068761E-007
   9.5350000000000001        2.1824748727084936E-005   2.2972312807313509E-007
   9.5400000000000009        2.1779091000103953E-005   2.2957357255822409E-007
   9.5449999999999999        2.1733538002037001E-005   2.2939059831419148E-007
   9.5500000000000007        2.1688090666748990E-005   2.2917334670498546E-007
   9.5549999999999997        2.1642749928104892E-005   2.2892305411560351E-007
   9.5600000000000005        2.1597516719969658E-005   2.2864103817074217E-007
   9.5649999999999995        2.1552391976208253E-005   2.2832861649502007E-007
   9.5700000000000003        2.1507376630685585E-005   2.2798710671306940E-007
   9.5750000000000011        2.1462471617266652E-005   2.2761782644955958E-007
   9.5800000000000001        2.1417677869816406E-005   2.2722209332912621E-007
   9.5850000000000009        2.1372996322199752E-005   2.2680122497639466E-007
   9.5899999999999999        2.1328427908281704E-005   2.2635653901604118E-007
   9.5950000000000006        2.1283973561927171E-005   2.2588935307269454E-007
   9.5999999999999996        2.1239634217001132E-005   2.2540098477100726E-007
   9.6050000000000004        2.1195410807368496E-005   2.2489275173559795E-007
   9.6099999999999994        2.1151304266894277E-005   2.2436597159114963E-007
   9.6150000000000002        2.1107315497806025E-005   2.2382193032493625E-007
   9.6200000000000010        2.1063444625634611E-005   2.2326113722750119E-007
   9.6250000000000000        2.1019690970952987E-005   2.2268329663148082E-007
   9.6300000000000008        2.0976053817042145E-005   2.2208807557758838E-007
   9.6349999999999998        2.0932532447183141E-005   2.2147514110653710E-007
   9.6400000000000006        2.0889126144657009E-005   2.2084416025909103E-007
   9.6449999999999996        2.0845834192744810E-005   2.2019483818271871E-007
   9.6500000000000004        2.0802655874727533E-005   2.1952889321495903E-007
   9.6549999999999994        2.0759590473886277E-005   2.1885101642463107E-007
   9.6600000000000001        2.0716637273502038E-005   2.1816613808171292E-007
   9.6650000000000009        2.0673795556855860E-005   2.1747918845613521E-007
   9.6699999999999999        2.0631064607228814E-005   2.1679509781788621E-007
   9.6750000000000007        2.0588443707901902E-005   2.1611879643691350E-007
   9.6799999999999997        2.0545932142156191E-005   2.1545521458317822E-007
   9.6850000000000005        2.0503529193272682E-005   2.1480928252663473E-007
   9.6899999999999995        2.0461234144532464E-005   2.1418593053726452E-007
   9.6950000000000003        2.0419046279216532E-005   2.1359008888501178E-007
   9.7000000000000011        2.0376964880605935E-005   2.1302668783983766E-007
   9.7050000000000001        2.0334989231981742E-005   2.1250065767171685E-007
   9.7100000000000009        2.0293118616624959E-005   2.1201692865060711E-007
   9.7149999999999999        2.0251352318380555E-005   2.1158043161036990E-007
   9.7200000000000006        2.0209689784341200E-005   2.1119626063262537E-007
   9.7249999999999996        2.0168130850064634E-005   2.1086989826401406E-007
   9.7300000000000004        2.0126675407644435E-005   2.1060688358705802E-007
   9.7349999999999994        2.0085323349174281E-005   2.1041275568433012E-007
   9.7400000000000002        2.0044074566747755E-005   2.1029305363836598E-007
   9.7450000000000010        2.0002928952458477E-005   2.1025331653169442E-007
   9.7500000000000000        1.9961886398400108E-005   2.1029753104330367E-007
   9.7550000000000008        1.9920946796666230E-005   2.1042304163616216E-007
   9.7599999999999998        1.9880110039350478E-005   2.1062541663928374E-007
   9.7650000000000006        1.9839376018546474E-005   2.1090022436299336E-007
   9.7699999999999996        1.9798744626347855E-005   2.1124303311753124E-007
   9.7750000000000004        1.9758215754848201E-005   2.1164941121314102E-007
   9.7799999999999994        1.9717789296141186E-005   2.1211492696011374E-007
   9.7850000000000001        1.9677465142320394E-005   2.1263514866870319E-007
   9.7900000000000009        1.9637243185479446E-005   2.1320564464916315E-007
   9.7949999999999999        1.9597123317712005E-005   2.1382198321178130E-007
   9.8000000000000007        1.9557105431111648E-005   2.1447973266680803E-007
   9.8049999999999997        1.9517189417772025E-005   2.1517446132450390E-007
   9.8100000000000005        1.9477375169786723E-005   2.1590173749512948E-007
   9.8149999999999995        1.9437662579249412E-005   2.1665712948896904E-007
   9.8200000000000003        1.9398051510137606E-005   2.1743617750020691E-007
   9.8250000000000011        1.9358541497439417E-005   2.1823409273358081E-007
   9.8300000000000001        1.9319131862871089E-005   2.1904587312196745E-007
   9.8350000000000009        1.9279821924548119E-005   2.1986651299753362E-007
   9.8399999999999999        1.9240611000586059E-005   2.2069100669244271E-007
   9.8450000000000006        1.9201498409100444E-005   2.2151434853890213E-007
   9.8499999999999996        1.9162483468206818E-005   2.2233153132315546E-007
   9.8550000000000004        1.9123565496020687E-005   2.2313748767776502E-007
   9.8599999999999994        1.9084743810657634E-005   2.2392707206098938E-007
   9.8650000000000002        1.9046017730233155E-005   2.2469513370326411E-007
   9.8700000000000010        1.9007386572862791E-005   2.2543652183502818E-007
   9.8750000000000000        1.8968849656662114E-005   2.2614608568673750E-007
   9.8800000000000008        1.8930406299746621E-005   2.2681867448884799E-007
   9.8849999999999998        1.8892055820231871E-005   2.2744913747179183E-007
   9.8900000000000006        1.8853797536233371E-005   2.2803232386601476E-007
   9.8949999999999996        1.8815630765866701E-005   2.2856308290197610E-007
   9.9000000000000004        1.8777554827247361E-005   2.2903626381011140E-007
   9.9049999999999994        1.8739569038490896E-005   2.2944671582085627E-007
   9.9100000000000001        1.8701672717712850E-005   2.2978928816468693E-007
   9.9150000000000009        1.8663865183028753E-005   2.3005883007202880E-007
   9.9199999999999999        1.8626145752554144E-005   2.3025019077332085E-007
   9.9250000000000007        1.8588513831588259E-005   2.3035830668273111E-007
   9.9299999999999997        1.8550969233771553E-005   2.3037852255560466E-007
   9.9350000000000005        1.8513511892193598E-005   2.3030630259644538E-007
   9.9399999999999995        1.8476141739958889E-005   2.3013711102463783E-007
   9.9450000000000003        1.8438858710171839E-005   2.2986641205952253E-007
   9.9500000000000011        1.8401662735936902E-005   2.2948966992045693E-007
   9.9550000000000001        1.8364553750358551E-005   2.2900272919215779E-007
   9.9600000000000009        1.8327531686541212E-005   2.2840677303675457E-007
   9.9649999999999999        1.8290596477589336E-005   2.2770692097584470E-007
   9.9700000000000006        1.8253748056607374E-005   2.2690838426524268E-007
   9.9749999999999996        1.8216986356699788E-005   2.2601637416071554E-007
   9.9800000000000004        1.8180311310970992E-005   2.2503610191806084E-007
   9.9849999999999994        1.8143722852525479E-005   2.2397277879307613E-007
   9.9900000000000002        1.8107220914467662E-005   2.2283161604154202E-007
   9.9950000000000010        1.8070805429901998E-005   2.2161782491923233E-007
   10.000000000000000        1.8034476331932960E-005   2.2033661668195817E-007


==> anc/nk_betamu2.txt <==
 # k/kF  n(k)   final_error
   0.0000000000000000        1.6324325540532951        2.0887976257098595E-002
   5.0000000000000001E-003   1.6324219459332545        2.0825222811334587E-002
   1.0000000000000000E-002   1.6323901186236367        2.0636941551303467E-002
   1.4999999999999999E-002   1.6323370655668679        2.0323077988883886E-002
   2.0000000000000000E-002   1.6322627739176183        1.9883554983268104E-002
   2.5000000000000001E-002   1.6321672271781160        1.9673169759159892E-002
   2.9999999999999999E-002   1.6320504038484049        1.9535634648056188E-002
   3.5000000000000003E-002   1.6319122774018906        1.9372940249937631E-002
   4.0000000000000001E-002   1.6317528169729298        1.9185010135109870E-002
   4.4999999999999998E-002   1.6315719871531360        1.8971756406032103E-002
   5.0000000000000003E-002   1.6313697476139231        1.8733079344200876E-002
   5.5000000000000000E-002   1.6311460534106179        1.8468867230149622E-002
   5.9999999999999998E-002   1.6309008550200297        1.8178996404277115E-002
   6.5000000000000002E-002   1.6306340981531600        1.7863331280707717E-002
   7.0000000000000007E-002   1.6303457239253474        1.7521724232053115E-002
   7.4999999999999997E-002   1.6300356680614152        1.7154014835457643E-002
   8.0000000000000002E-002   1.6297038640535577        1.6760032020451732E-002
   8.5000000000000006E-002   1.6293502330068452        1.6339587229938113E-002
   8.9999999999999997E-002   1.6289747064934070        1.5892489070655103E-002
   9.5000000000000001E-002   1.6285772042389972        1.5418530043220136E-002
  0.10000000000000001        1.6281575463983555        1.4952108077898263E-002
  0.10500000000000000        1.6277160413090406        1.4465108668346716E-002
  0.11000000000000000        1.6272515441873927        1.3952360360691696E-002
  0.11500000000000000        1.6267652421614944        1.3414222411040511E-002
  0.12000000000000000        1.6262597615065342        1.2852332081719320E-002
  0.12500000000000000        1.6257138087021816        1.2254122978050397E-002
  0.13000000000000000        1.6251951399671101        1.1655895406503136E-002
  0.13500000000000001        1.6247714010102916        1.1101273670224954E-002
  0.14000000000000001        1.6243900912935343        1.2721920717809088E-002
  0.14499999999999999        1.6239739305619907        1.4624150301393968E-002
  0.14999999999999999        1.6235001176204658        1.6612087493331096E-002
  0.15500000000000000        1.6229826580216362        1.8332702035311232E-002
  0.16000000000000000        1.6224277155297473        1.9811946169914219E-002
  0.16500000000000001        1.6218486495539741        2.1169537167114560E-002
  0.17000000000000001        1.6212432890734589        2.2018914627237596E-002
  0.17500000000000002        1.6205957058326039        2.1843477885722828E-002
  0.17999999999999999        1.6199029713892488        2.0648202314463626E-002
  0.18500000000000000        1.6191660877584251        1.9341195891914076E-002
  0.19000000000000000        1.6183887252633606        1.6521721822370550E-002
  0.19500000000000001        1.6175758211954188        1.2715250959384194E-002
  0.20000000000000001        1.6167176384487834        9.9341505020358323E-003
  0.20500000000000002        1.6158145867867739        1.0268432147939377E-002
  0.20999999999999999        1.6148864667421408        1.0326057819545431E-002
  0.21500000000000000        1.6139256600642435        1.0405086334142943E-002
  0.22000000000000000        1.6129226114344886        1.0399692505971281E-002
  0.22500000000000001        1.6118794165885566        1.0372176407063449E-002
  0.23000000000000001        1.6108006742331726        1.0222018645953179E-002
  0.23500000000000001        1.6096896821952544        9.9431729885894882E-003
  0.23999999999999999        1.6085467651017080        9.5753629135828522E-003
  0.24500000000000000        1.6073701270193135        9.1440510693443500E-003
  0.25000000000000000        1.6061604390677828        8.7733829727532076E-003
  0.25500000000000000        1.6049230613775305        8.9105675597829226E-003
  0.26000000000000001        1.6036547794757077        1.0054369553109010E-002
  0.26500000000000001        1.6023477315745578        1.1044579703917368E-002
  0.27000000000000002        1.6009956668620731        1.1928108374676727E-002
  0.27500000000000002        1.5996051323956719        1.2720066211076686E-002
  0.28000000000000003        1.5981895960811852        1.3360389841649667E-002
  0.28500000000000003        1.5967431839712665        1.3791214402599339E-002
  0.28999999999999998        1.5952626304821560        1.4310940196546218E-002
  0.29499999999999998        1.5937578567650952        1.4607494991143222E-002
  0.29999999999999999        1.5922305655916720        1.4789820647455265E-002
  0.30499999999999999        1.5906766918651176        1.5000663430934313E-002
  0.31000000000000000        1.5890934588759094        1.4796925151325357E-002
  0.31500000000000000        1.5874814905192789        1.4075498343609993E-002
  0.32000000000000001        1.5858459404805048        1.3173535491136201E-002
  0.32500000000000001        1.5841890173099988        1.3289980543439439E-002
  0.33000000000000002        1.5825092368439420        1.3292839014361402E-002
  0.33500000000000002        1.5807983489630606        1.3265121483157838E-002
  0.34000000000000002        1.5790486662463630        1.3244446833220680E-002
  0.34500000000000003        1.5772588275520658        1.3149026668714203E-002
  0.35000000000000003        1.5754397725781886        1.2877333233061838E-002
  0.35499999999999998        1.5736142043645218        1.2331149792159657E-002
  0.35999999999999999        1.5717930091858334        1.1511684537571343E-002
  0.36499999999999999        1.5699775166736056        1.0514285081066888E-002
  0.37000000000000000        1.5681584043219714        9.6391359442098423E-003
  0.37500000000000000        1.5663161204925582        1.0646813723106385E-002
  0.38000000000000000        1.5644122432250251        1.1650231214245910E-002
  0.38500000000000001        1.5624456913221230        1.2545091926431384E-002
  0.39000000000000001        1.5604804291390098        1.3308386422126617E-002
  0.39500000000000002        1.5584695209191894        1.3963674019660477E-002
  0.40000000000000002        1.5562508533756423        1.4312877500669563E-002
  0.40500000000000003        1.5538524793064419        1.4360222744630891E-002
  0.41000000000000003        1.5514335706943012        1.4286021480142352E-002
  0.41500000000000004        1.5490185676882144        1.4021103892751574E-002
  0.41999999999999998        1.5465668810378850        1.3544755214961901E-002
  0.42499999999999999        1.5440860933460641        1.2934990685358416E-002
  0.42999999999999999        1.5415953848796520        1.2500845990379261E-002
  0.43500000000000000        1.5390795044742240        1.3400975953052452E-002
  0.44000000000000000        1.5365175112533169        1.4184404600800837E-002
  0.44500000000000001        1.5339056323755735        1.4844553760993584E-002
  0.45000000000000001        1.5312441579673681        1.5377788515609225E-002
  0.45500000000000002        1.5285332953684332        1.5793666956113395E-002
  0.46000000000000002        1.5257715822952302        1.6105019669309772E-002
  0.46500000000000002        1.5229526953013353        1.6329717070689309E-002
  0.47000000000000003        1.5200730059760126        1.6468415907958223E-002
  0.47500000000000003        1.5171390114623504        1.6491599464010909E-002
  0.47999999999999998        1.5141565190824178        1.6392493023411392E-002
  0.48499999999999999        1.5111242546673127        1.6202801898101749E-002
  0.48999999999999999        1.5080392839374845        1.5935125091265157E-002
  0.49500000000000000        1.5048974441353660        1.5571469624170886E-002
  0.50000000000000000        1.5016946249039904        1.5102589486821527E-002
  0.50500000000000000        1.4984277441958578        1.4533785870136873E-002
  0.51000000000000001        1.4950944718234342        1.3871124726063444E-002
  0.51500000000000001        1.4916947478030436        1.3217793490552410E-002
  0.52000000000000002        1.4882278690450732        1.4377998843400075E-002
  0.52500000000000002        1.4846860299725901        1.5324944323543033E-002
  0.53000000000000003        1.4810596856835756        1.6075472707923755E-002
  0.53500000000000003        1.4773452464381849        1.6648885356632892E-002
  0.54000000000000004        1.4735420742331540        1.7530998284898791E-002
  0.54500000000000004        1.4696509375988338        1.8190554958756211E-002
  0.55000000000000004        1.4656736488650290        1.8638909561063510E-002
  0.55500000000000005        1.4616144466390804        1.8855531287296445E-002
  0.56000000000000005        1.4574798654855197        1.8819466445843869E-002
  0.56500000000000006        1.4532687893491001        1.8316144743526719E-002
  0.57000000000000006        1.4489678594257218        1.7282542677410806E-002
  0.57500000000000007        1.4445654264855001        1.5866529167248178E-002
  0.57999999999999996        1.4400573780215080        1.4221278881235921E-002
  0.58499999999999996        1.4354410270121740        1.3662522770672147E-002
  0.58999999999999997        1.4307145354195936        1.3507192737949980E-002
  0.59499999999999997        1.4258766688511191        1.3473866431484849E-002
  0.59999999999999998        1.4209298790745142        1.3423569799083657E-002
  0.60499999999999998        1.4158787246680822        1.4162014943202461E-002
  0.60999999999999999        1.4107211312275305        1.5043474081782637E-002
  0.61499999999999999        1.4054467971150315        1.5848616918206382E-002
  0.62000000000000000        1.4000490124852052        1.6559042413356817E-002
  0.62500000000000000        1.3945320267990653        1.7149245241985689E-002
  0.63000000000000000        1.3888996739388495        1.7591832873492974E-002
  0.63500000000000001        1.3831408743090088        1.8339364684305970E-002
  0.64000000000000001        1.3772393248650381        1.8930111264849003E-002
  0.64500000000000002        1.3711992113729978        1.9234430513391354E-002
  0.65000000000000002        1.3650450921467479        1.9315195360898763E-002
  0.65500000000000003        1.3587980523996135        1.9135205955393531E-002
  0.66000000000000003        1.3524680098150879        1.8766833188128551E-002
  0.66500000000000004        1.3460603573367200        1.8517432530907429E-002
  0.67000000000000004        1.3395583916846072        1.9187531297325311E-002
  0.67500000000000004        1.3329349263391570        1.9771258318101337E-002
  0.68000000000000005        1.3261687794926214        2.0188310781062313E-002
  0.68500000000000005        1.3192471761152800        2.0491502402176565E-002
  0.69000000000000006        1.3121598979664186        2.0718029521658465E-002
  0.69500000000000006        1.3049056701242367        2.0853847677301252E-002
  0.70000000000000007        1.2974858914356753        2.0878680130603788E-002
  0.70499999999999996        1.2899041545027878        2.0787468672898157E-002
  0.70999999999999996        1.2821662153685656        2.0584764602018968E-002
  0.71499999999999997        1.2742750311413393        2.0284844533689839E-002
  0.71999999999999997        1.2662230973232869        1.9912477181139865E-002
  0.72499999999999998        1.2580008966147305        1.9488765024308075E-002
  0.72999999999999998        1.2496057840591266        1.9016550170892321E-002
  0.73499999999999999        1.2410413576197548        1.8494496609565925E-002
  0.73999999999999999        1.2323122812456031        1.7940117244859888E-002
  0.74500000000000000        1.2234264254569043        1.7383609068238215E-002
  0.75000000000000000        1.2143921637509534        1.6755883167793639E-002
  0.75500000000000000        1.2052108263345083        1.6063025070045978E-002
  0.76000000000000001        1.1958760962055928        1.5315907262977158E-002
  0.76500000000000001        1.1863825027368036        1.5036811597170852E-002
  0.77000000000000002        1.1767313063567764        1.5354054310064091E-002
  0.77500000000000002        1.1669260593752890        1.5217309638440479E-002
  0.78000000000000003        1.1569704314354661        1.4666453852791195E-002
  0.78500000000000003        1.1468682887490826        1.3764265711422530E-002
  0.79000000000000004        1.1366234045110697        1.3023338890268521E-002
  0.79500000000000004        1.1262382834778299        1.2615239458945382E-002
  0.80000000000000004        1.1157146286461406        1.1983969097843383E-002
  0.80500000000000005        1.1050546044254144        1.1231856650291583E-002
  0.81000000000000005        1.0942621390494298        1.1439664229107693E-002
  0.81500000000000006        1.0833415797125900        1.1695106584720616E-002
  0.82000000000000006        1.0722977526443733        1.1900646214086041E-002
  0.82500000000000007        1.0611361991493740        1.2050728594856341E-002
  0.83000000000000007        1.0498624369580487        1.2140087122277432E-002
  0.83499999999999996        1.0384809478027914        1.2165529843265022E-002
  0.83999999999999997        1.0269955034443972        1.2125014478473917E-002
  0.84499999999999997        1.0154095693969662        1.2018881274453497E-002
  0.84999999999999998        1.0037250934217488        1.1855266635235173E-002
  0.85499999999999998       0.99194353989993234        1.2655738788611037E-002
  0.85999999999999999       0.98006943147785119        1.3800318328480610E-002
  0.86499999999999999       0.96811502587728404        1.4315733897828697E-002
  0.87000000000000000       0.95609366054812006        1.4540540377467659E-002
  0.87500000000000000       0.94401286779107385        1.4739453926767676E-002
  0.88000000000000000       0.93187202518680823        1.4830638871833002E-002
  0.88500000000000001       0.91967038402172541        1.4906710771075526E-002
  0.89000000000000001       0.90741584655641550        1.4857403128882729E-002
  0.89500000000000002       0.89512376720069997        1.4886875785288245E-002
  0.90000000000000002       0.88280775592525285        1.4915387613776976E-002
  0.90500000000000003       0.87046199117964485        1.4669898607382548E-002
  0.91000000000000003       0.85806966664312045        1.4216130764331925E-002
  0.91500000000000004       0.84561240136521043        1.3690538577069700E-002
  0.92000000000000004       0.83306254914355060        1.3329815807149314E-002
  0.92500000000000004       0.82038881822999554        1.3012228215937172E-002
  0.93000000000000005       0.80757268400201887        1.2403358425894018E-002
  0.93500000000000005       0.79465545120950354        1.1951163465556580E-002
  0.94000000000000006       0.78169592342708072        1.1407508859038962E-002
  0.94500000000000006       0.76874101963520025        1.0752137323143618E-002
  0.95000000000000007       0.75579289066851241        1.0601010687222301E-002
  0.95500000000000007       0.74284315071860896        1.0919731704495783E-002
  0.95999999999999996       0.72988729670598207        1.1134335918831395E-002
  0.96499999999999997       0.71693367803779828        1.1220708445846439E-002
  0.96999999999999997       0.70399329914449238        1.1149793143866882E-002
  0.97499999999999998       0.69107516515144773        1.0923691466279140E-002
  0.97999999999999998       0.67818192618442863        1.0582704494917272E-002
  0.98499999999999999       0.66531497292374309        1.0169231557413450E-002
  0.98999999999999999       0.65247763646277102        9.7023178682980049E-003
  0.99500000000000000       0.63967971784580147        9.1709418008704136E-003
   1.0000000000000000       0.62693236495392535        8.8273727909556898E-003
   1.0050000000000001       0.61424622156958397        8.8113842092578665E-003
   1.0100000000000000       0.60163000141042389        9.0888299232549929E-003
   1.0150000000000001       0.58909195634394318        9.2294606230175491E-003
   1.0200000000000000       0.57664026782942068        9.3028908464457549E-003
   1.0249999999999999       0.56428277778459213        9.1921777175064667E-003
   1.0300000000000000       0.55202722590599795        9.4020369224198097E-003
   1.0349999999999999       0.53988103701834755        9.7678982922089208E-003
   1.0400000000000000       0.52784952246218753        9.9595861999606239E-003
   1.0449999999999999       0.51593712383241142        9.9725734875905081E-003
   1.0500000000000000       0.50414843039680857        9.8235864543341767E-003
   1.0549999999999999       0.49248963001325252        9.4857631151527566E-003
   1.0600000000000001       0.48096787511882377        8.9881248348854248E-003
   1.0649999999999999       0.46959037913560142        8.3938204505684677E-003
   1.0700000000000001       0.45836534787041194        7.6837555188549733E-003
   1.0750000000000000       0.44730192507635347        7.8701083478225908E-003
   1.0800000000000001       0.43640925756122156        7.9947444048161787E-003
   1.0850000000000000       0.42569425972496117        8.0473959096676317E-003
   1.0900000000000001       0.41516025920963950        8.1664282015396217E-003
   1.0950000000000000       0.40481025951254013        8.6777527446765812E-003
   1.1000000000000001       0.39464660584860617        9.0691722922791596E-003
   1.1050000000000000       0.38466960651260551        8.9788894864395452E-003
   1.1100000000000001       0.37487917702442369        8.4539386152457374E-003
   1.1150000000000000       0.36527639544030988        8.3881265340476352E-003
   1.1200000000000001       0.35587039758911670        9.2613569573232746E-003
   1.1250000000000000       0.34667373192097989        8.3717026836251374E-003
   1.1300000000000001       0.33769835533269904        7.6757481787421700E-003
   1.1350000000000000       0.32894363851510722        7.3500615628770971E-003
   1.1400000000000001       0.32039704924344559        6.9599990286338675E-003
   1.1450000000000000       0.31204561855983137        6.5243309118723225E-003
   1.1500000000000001       0.30388373103672112        6.0498146763492411E-003
   1.1550000000000000       0.29592266055806959        5.5094947540958450E-003
   1.1599999999999999       0.28817604295978622        4.8702577557840354E-003
   1.1650000000000000       0.28065389300007354        4.1076556905588202E-003
   1.1699999999999999       0.27334148438226141        4.6208414703528544E-003
   1.1750000000000000       0.26621374601991082        5.3472997588893678E-003
   1.1799999999999999       0.25924593466008133        5.9257030911546993E-003
   1.1850000000000001       0.25242546080040701        6.3631785905876592E-003
   1.1899999999999999       0.24575448230986618        6.6763218270389779E-003
   1.1950000000000001       0.23923604451940567        6.8821087430345484E-003
   1.2000000000000000       0.23287356464972733        6.9829932782860260E-003
   1.2050000000000001       0.22667197767164826        6.9531906736512716E-003
   1.2100000000000000       0.22063660569384860        6.7735711339615423E-003
   1.2150000000000001       0.21477256977739093        6.4381132234143379E-003
   1.2200000000000000       0.20908089168950855        6.0254713905305290E-003
   1.2250000000000001       0.20355876585808200        5.5143152825098685E-003
   1.2300000000000000       0.19820324012684284        4.8562595186179836E-003
   1.2350000000000001       0.19301081092238379        4.0699347835974620E-003
   1.2400000000000000       0.18797592608759084        3.9945870077040535E-003
   1.2450000000000001       0.18309255783082051        3.8895667290329561E-003
   1.2500000000000000       0.17835469376648544        3.7706281123174867E-003
   1.2550000000000001       0.17375669670775296        3.6407037742608173E-003
   1.2600000000000000       0.16929331663460412        3.5951964985818929E-003
   1.2650000000000001       0.16495932132742572        3.5778844624965167E-003
   1.2700000000000000       0.16074984780466442        3.5466191072773545E-003
   1.2750000000000001       0.15666193575788512        3.5017797950697704E-003
   1.2800000000000000       0.15269323598352502        3.4761264935363745E-003
   1.2849999999999999       0.14884139074528485        3.4421772213470148E-003
   1.2900000000000000       0.14510340292650512        3.3945122580570364E-003
   1.2949999999999999       0.14147521515223391        3.3355758107704025E-003
   1.3000000000000000       0.13795267024339533        3.2677180261690697E-003
   1.3049999999999999       0.13453171007199394        3.1922848261689563E-003
   1.3100000000000001       0.13120943791251663        3.1088777964360659E-003
   1.3149999999999999       0.12798371107540649        3.0173798268301050E-003
   1.3200000000000001       0.12485239965323917        2.9177170807724168E-003
   1.3250000000000000       0.12181307310254477        2.8103340433982410E-003
   1.3300000000000001       0.11886203926821506        2.8097343713803929E-003
   1.3350000000000000       0.11599527510720165        2.9741499431516633E-003
   1.3400000000000001       0.11320876198914195        3.1129881910075125E-003
   1.3450000000000000       0.11049893556907410        3.2282906783707710E-003
   1.3500000000000001       0.10786307382769668        3.3053152155365639E-003
   1.3550000000000000       0.10529854616986586        3.3522699521857102E-003
   1.3600000000000001       0.10280277559704731        3.3972576811947541E-003
   1.3650000000000000       0.10037434745548386        3.4354984053448084E-003
   1.3700000000000001        9.8012971632140858E-002   3.4521595081146716E-003
   1.3750000000000000        9.5718404047191730E-002   3.4154577855726870E-003
   1.3800000000000001        9.3490119607940431E-002   3.2630712187174116E-003
   1.3850000000000000        9.1324894350407915E-002   3.0029793070216471E-003
   1.3900000000000001        8.9217999605048920E-002   3.0401474113509463E-003
   1.3950000000000000        8.7164690388706792E-002   2.9481262275011105E-003
   1.4000000000000001        8.5160915305269855E-002   2.8018980047636033E-003
   1.4050000000000000        8.3206477217003458E-002   2.6378842773965017E-003
   1.4099999999999999        8.1302510072888218E-002   2.5545103431861560E-003
   1.4150000000000000        7.9450149074543008E-002   2.5474913588928449E-003
   1.4199999999999999        7.7649569151435921E-002   2.5290505678363107E-003
   1.4250000000000000        7.5897361592789078E-002   2.4963343670678095E-003
   1.4299999999999999        7.4189281880040495E-002   2.4472655639882213E-003
   1.4350000000000001        7.2521087299581843E-002   2.3900772181565111E-003
   1.4399999999999999        7.0890118746534683E-002   2.3174270548600717E-003
   1.4450000000000001        6.9298202222694560E-002   2.2322088277503677E-003
   1.4500000000000000        6.7747952252521337E-002   2.1397935617483155E-003
   1.4550000000000001        6.6241981324351010E-002   2.0454325158039688E-003
   1.4600000000000000        6.4782253078269014E-002   1.9528024960321633E-003
   1.4650000000000001        6.3369158658718991E-002   1.8873257565851925E-003
   1.4700000000000000        6.2002855644926518E-002   1.8444221787451490E-003
   1.4750000000000001        6.0683498638392876E-002   1.8612053713535012E-003
   1.4800000000000000        5.9410476496973876E-002   1.9303387629458907E-003
   1.4850000000000001        5.8181398306928346E-002   1.9746741798199255E-003
   1.4900000000000000        5.6993620887912044E-002   1.9984160378953911E-003
   1.4950000000000001        5.5844502004941877E-002   2.0056682312727184E-003
   1.5000000000000000        5.4731753644236249E-002   1.9989920745045256E-003
   1.5050000000000001        5.3653971769664514E-002   1.9792833474710225E-003
   1.5100000000000000        5.2609887960898785E-002   1.9472885034340012E-003
   1.5150000000000001        5.1598233794148525E-002   1.9037787018655050E-003
   1.5200000000000000        5.0617735567092627E-002   1.8934886207618296E-003
   1.5250000000000001        4.9667103664609080E-002   1.9267391770307132E-003
   1.5300000000000000        4.8745045484942282E-002   1.9530117156354651E-003
   1.5350000000000001        4.7850268426336343E-002   2.1490739707013193E-003
   1.5400000000000000        4.6981543348500188E-002   2.4529878786970216E-003
   1.5449999999999999        4.6137903404094523E-002   2.6878944598111437E-003
   1.5500000000000000        4.5318449500591829E-002   2.8343674682179895E-003
   1.5549999999999999        4.4522282545549963E-002   2.9002947315728417E-003
   1.5600000000000001        4.3748485813518735E-002   2.8986169453243671E-003
   1.5649999999999999        4.2996028518379491E-002   2.8381968989481879E-003
   1.5700000000000001        4.2263834485805653E-002   2.7274011765982473E-003
   1.5750000000000000        4.1550827425100197E-002   2.5800138959119548E-003
   1.5800000000000001        4.0855959478616088E-002   2.4109932733221845E-003
   1.5850000000000000        4.0178529571044133E-002   2.2231660327543395E-003
   1.5900000000000001        3.9518068322612863E-002   2.0910239590270913E-003
   1.5950000000000000        3.8874110589292916E-002   1.9617072720596943E-003
   1.6000000000000001        3.8246188108015312E-002   1.8320901966992070E-003
   1.6050000000000000        3.7633726438636543E-002   1.7024234899097532E-003
   1.6100000000000001        3.7036021351277530E-002   1.5621649060243020E-003
   1.6150000000000000        3.6452360714712022E-002   1.4442704756539582E-003
   1.6200000000000001        3.5882032611951345E-002   1.3759311969230165E-003
   1.6250000000000000        3.5324420044293411E-002   1.3057279778113245E-003
   1.6300000000000001        3.4779149705978687E-002   1.2341096999841511E-003
   1.6350000000000000        3.4245886856154463E-002   1.1614909572318990E-003
   1.6400000000000001        3.3724296753968000E-002   1.0882868504237600E-003
   1.6450000000000000        3.3214015923056388E-002   1.0987641923127789E-003
   1.6500000000000001        3.2714490873585661E-002   1.0950774708725769E-003
   1.6550000000000000        3.2225090975975833E-002   1.1303074293429957E-003
   1.6600000000000001        3.1745185379100607E-002   1.2374370105321664E-003
   1.6650000000000000        3.1274152048721887E-002   1.3362058122709936E-003
   1.6699999999999999        3.0811596045151952E-002   1.4295653029357501E-003
   1.6750000000000000        3.0357363908317749E-002   1.5181176995855590E-003
   1.6799999999999999        2.9911313875449826E-002   1.6000987037937120E-003
   1.6850000000000001        2.9473304214322101E-002   1.6696238095167716E-003
   1.6899999999999999        2.9043285406385635E-002   1.7212277525710598E-003
   1.6950000000000001        2.8621503448660612E-002   1.7535302198108012E-003
   1.7000000000000000        2.8208263414162341E-002   1.7669529055842174E-003
   1.7050000000000001        2.7803870375906078E-002   1.7631683129937480E-003
   1.7100000000000000        2.7408584864790881E-002   1.7429404527162032E-003
   1.7150000000000001        2.7022069849999972E-002   1.7049587639812562E-003
   1.7200000000000000        2.6643561179260058E-002   1.6477317792627372E-003
   1.7250000000000001        2.6272285455688781E-002   1.5711352664769841E-003
   1.7300000000000000        2.5907469642498016E-002   1.4756012518256298E-003
   1.7350000000000001        2.5548543264290232E-002   1.3611190915466045E-003
   1.7400000000000000        2.5195475677756429E-002   1.2342619842898722E-003
   1.7450000000000001        2.4848325189115481E-002   1.1595862049555115E-003
   1.7500000000000000        2.4507150104586366E-002   1.0749769977749964E-003
   1.7550000000000001        2.4172003086477361E-002   9.8493847463455159E-004
   1.7600000000000000        2.3842852984632082E-002   9.5135641431649820E-004
   1.7650000000000001        2.3519604454222489E-002   9.6882035269107297E-004
   1.7700000000000000        2.3202160517736051E-002   9.8384273821233714E-004
   1.7750000000000001        2.2890424197693136E-002   9.9631876340024877E-004
   1.7800000000000000        2.2584302299417599E-002   1.0061952814288538E-003
   1.7850000000000001        2.2283715835749490E-002   1.0134300386500372E-003
   1.7900000000000000        2.1988589154418564E-002   1.0179775704000499E-003
   1.7949999999999999        2.1698846603154506E-002   1.0197926008312409E-003
   1.8000000000000000        2.1414412378296919E-002   1.0188825917052356E-003
   1.8049999999999999        2.1135204587378994E-002   1.0153852848797072E-003
   1.8100000000000001        2.0861133308564834E-002   1.0771893564921441E-003
   1.8149999999999999        2.0592108071180240E-002   1.2223711176029967E-003
   1.8200000000000001        2.0328038404551014E-002   1.3727099998455221E-003
   1.8250000000000000        2.0068834242726652E-002   1.5109747851862303E-003
   1.8300000000000001        1.9814409401010931E-002   1.6329799343627882E-003
   1.8350000000000000        1.9564679856090512E-002   1.7378313531454040E-003
   1.8400000000000001        1.9319561607996503E-002   1.8245386775901824E-003
   1.8450000000000000        1.9078970656760015E-002   1.8914461099700207E-003
   1.8500000000000001        1.8842818340547123E-002   1.9368692881476385E-003
   1.8550000000000000        1.8610997438898023E-002   1.9595093451268350E-003
   1.8600000000000001        1.8383396113799060E-002   1.9579751125029590E-003
   1.8650000000000000        1.8159902527236652E-002   1.9297917967667638E-003
   1.8700000000000001        1.7940404865891931E-002   1.8719645694952776E-003
   1.8750000000000000        1.7724794813809175E-002   1.7836765670547691E-003
   1.8800000000000001        1.7512971140211504E-002   1.6695928155877685E-003
   1.8850000000000000        1.7304833470770466E-002   1.5333918237104040E-003
   1.8900000000000001        1.7100281431157601E-002   1.3606563905326947E-003
   1.8950000000000000        1.6899214980329137E-002   1.1265746187716988E-003
   1.9000000000000001        1.6701545618101818E-002   8.4109705870197629E-004
   1.9050000000000000        1.6507199065180424E-002   6.0137176864610842E-004
   1.9100000000000001        1.6316101918897312E-002   5.7244608257272372E-004
   1.9150000000000000        1.6128180776584847E-002   5.5773475614573353E-004
   1.9199999999999999        1.5943359600754450E-002   5.4235141633215272E-004
   1.9250000000000000        1.5761515416814104E-002   5.2542020319158375E-004
   1.9299999999999999        1.5582484843519092E-002   5.1215220447966073E-004
   1.9350000000000001        1.5406103180090164E-002   5.0534966753176293E-004
   1.9399999999999999        1.5232205725748082E-002   4.8497747602982769E-004
   1.9450000000000001        1.5060641617386451E-002   4.5648972016949264E-004
   1.9500000000000000        1.4891433532605544E-002   4.4700318983245668E-004
   1.9550000000000001        1.4724722440306388E-002   4.3045661832944240E-004
   1.9600000000000000        1.4560651585832061E-002   4.0789534523290143E-004
   1.9650000000000001        1.4399364214525645E-002   3.8123806943577039E-004
   1.9700000000000000        1.4240983576036955E-002   3.8927812765094869E-004
   1.9750000000000001        1.4085415709133424E-002   3.9316103149770153E-004
   1.9800000000000000        1.3932433428857853E-002   3.9346410882180362E-004
   1.9850000000000001        1.3781807620729680E-002   3.9409080736164427E-004
   1.9900000000000000        1.3633309170268391E-002   4.1255093228806730E-004
   1.9950000000000001        1.3486718376359999E-002   4.2873240117591305E-004
   2.0000000000000000        1.3341921539998641E-002   4.4265335931707207E-004
   2.0049999999999999        1.3198871757185534E-002   4.5448403467184852E-004
   2.0100000000000002        1.3057523167722886E-002   4.6439361139954949E-004
   2.0150000000000001        1.2917829911412906E-002   4.7255118954216829E-004
   2.0200000000000000        1.2779746930860305E-002   4.7909330189083513E-004
   2.0249999999999999        1.2643240481729195E-002   4.8406579044154088E-004
   2.0300000000000002        1.2508285184177206E-002   4.8749393671843229E-004
   2.0350000000000001        1.2374855854543907E-002   5.0349498116147341E-004
   2.0400000000000000        1.2242927309168832E-002   5.1780919224354675E-004
   2.0449999999999999        1.2112474752272421E-002   5.2888002551608818E-004
   2.0499999999999998        1.1983482122148162E-002   5.3948992655817284E-004
   2.0550000000000002        1.1855941988417693E-002   5.4793867499401856E-004
   2.0600000000000001        1.1729847288033753E-002   5.5348043585456280E-004
   2.0649999999999999        1.1605190957949011E-002   5.5626503782522235E-004
   2.0699999999999998        1.1481965887519643E-002   5.5641469558983907E-004
   2.0750000000000002        1.1360162292974121E-002   5.5398254984606772E-004
   2.0800000000000001        1.1239766348945803E-002   5.4900781675805768E-004
   2.0850000000000000        1.1120763894030385E-002   5.4152937645232657E-004
   2.0899999999999999        1.1003140766823585E-002   5.3158610924407441E-004
   2.0950000000000002        1.0886882812396789E-002   5.1923256447433674E-004
   2.1000000000000001        1.0771980177295514E-002   5.0459250787492950E-004
   2.1050000000000000        1.0658434750002365E-002   4.8781849766968421E-004
   2.1099999999999999        1.0546250404133487E-002   4.6906507837358134E-004
   2.1150000000000002        1.0435431013305036E-002   4.4848679450163430E-004
   2.1200000000000001        1.0325980451133200E-002   4.2623551313761623E-004
   2.1250000000000000        1.0217901750127286E-002   4.0243434594233046E-004
   2.1299999999999999        1.0111192853704980E-002   3.7718469711501071E-004
   2.1350000000000002        1.0005849801118160E-002   3.5058584473943340E-004
   2.1400000000000001        9.9018686282977761E-003   3.3321321990649293E-004
   2.1450000000000000        9.7992453711747748E-003   3.1929103274267942E-004
   2.1499999999999999        9.6979763148337741E-003   3.0533326043621391E-004
   2.1550000000000002        9.5980624194424800E-003   2.9582908486384778E-004
   2.1600000000000001        9.4995087996826589E-003   2.8708693450195041E-004
   2.1650000000000000        9.4023207148208506E-003   2.7795760802913107E-004
   2.1699999999999999        9.3065034241235772E-003   2.6844963118814562E-004
   2.1750000000000003        9.2120621733656552E-003   2.5857762917193099E-004
   2.1800000000000002        9.1189981030855797E-003   2.4838883166204521E-004
   2.1850000000000001        9.0273024909910682E-003   2.4416118190675844E-004
   2.1899999999999999        8.9369651639694247E-003   2.7684141330508276E-004
   2.1949999999999998        8.8479759489079775E-003   3.2763055801964674E-004
   2.2000000000000002        8.7603246726940219E-003   3.6015949742884516E-004
   2.2050000000000001        8.6740051147288309E-003   3.8221833456403807E-004
   2.2100000000000000        8.5890456214675493E-003   3.9842147911306816E-004
   2.2149999999999999        8.5054924081364568E-003   4.0766197723389637E-004
   2.2200000000000002        8.4233918397519474E-003   4.0834283466692142E-004
   2.2250000000000001        8.3427902813304564E-003   4.0167894325504432E-004
   2.2300000000000000        8.2637334227126016E-003   3.9220263332698756E-004
   2.2349999999999999        8.1861988459670711E-003   3.7587424456071890E-004
   2.2400000000000002        8.1100386009543245E-003   3.5375014067530984E-004
   2.2450000000000001        8.0350912132561882E-003   3.2838451278940396E-004
   2.2500000000000000        7.9611952084544454E-003   3.2670277630048733E-004
   2.2549999999999999        7.8881891121309090E-003   3.2377901552156294E-004
   2.2600000000000002        7.8159230942178651E-003   3.1966556531011145E-004
   2.2650000000000001        7.7443539510800999E-003   3.1447627724738147E-004
   2.2700000000000000        7.6734957006788325E-003   3.0831826220356368E-004
   2.2749999999999999        7.6033629076926856E-003   3.0129808433142571E-004
   2.2800000000000002        7.5339701368002561E-003   2.9352230699080696E-004
   2.2850000000000001        7.4653319372089038E-003   2.8508359520078731E-004
   2.2900000000000000        7.3974553440531322E-003   2.7603634626053100E-004
   2.2949999999999999        7.3303278136556994E-003   2.6725935631536843E-004
   2.3000000000000003        7.2639336538367332E-003   2.5828352282358455E-004
   2.3050000000000002        7.1982571724163689E-003   2.4881265060409854E-004
   2.3100000000000001        7.1332826772147317E-003   2.3892007089124003E-004
   2.3149999999999999        7.0689945985080811E-003   2.2868556964351135E-004
   2.3199999999999998        7.0053801852832907E-003   2.1818273350911535E-004
   2.3250000000000002        6.9424295064713058E-003   2.0747808666606547E-004
   2.3300000000000001        6.8801327537059472E-003   2.0606475562721417E-004
   2.3350000000000000        6.8184801186210123E-003   2.1448871872567239E-004
   2.3399999999999999        6.7574617928503116E-003   2.2164675942689099E-004
   2.3450000000000002        6.6970679270076878E-003   2.2747077540983315E-004
   2.3500000000000001        6.6372883664948578E-003   2.3192610782386217E-004
   2.3550000000000000        6.5781128191105698E-003   2.3503198282032612E-004
   2.3599999999999999        6.5195309919870333E-003   2.3681306393820000E-004
   2.3650000000000002        6.4615325922564668E-003   2.3731099767293224E-004
   2.3700000000000001        6.4041073270634102E-003   2.5064788622647209E-004
   2.3750000000000000        6.3472451370073088E-003   2.6334337486257769E-004
   2.3799999999999999        6.2909367936731181E-003   2.7292019448644633E-004
   2.3850000000000002        6.2351732534596006E-003   2.7859158594809464E-004
   2.3900000000000001        6.1799454727655152E-003   2.7962038005023820E-004
   2.3950000000000000        6.1252444079896240E-003   2.7599574172258810E-004
   2.3999999999999999        6.0710610219143913E-003   2.6822274811087905E-004
   2.4050000000000002        6.0173873115834569E-003   2.5656484652980538E-004
   2.4100000000000001        5.9642174417055332E-003   2.3864585516607771E-004
   2.4150000000000000        5.9115458497626542E-003   2.1957784585953117E-004
   2.4199999999999999        5.8593669732368439E-003   2.0514780415474554E-004
   2.4250000000000003        5.8076752496101390E-003   1.9441708060737549E-004
   2.4300000000000002        5.7564650566027178E-003   1.9250771464803668E-004
   2.4350000000000001        5.7057275312320799E-003   1.8977370828908435E-004
   2.4399999999999999        5.6554489763597339E-003   1.8599306960711669E-004
   2.4449999999999998        5.6056153003298820E-003   1.8094420119602571E-004
   2.4500000000000002        5.5562124114867046E-003   1.7440550564973550E-004
   2.4550000000000001        5.5072262181744061E-003   1.6616064813962470E-004
   2.4600000000000000        5.4586431052280277E-003   1.5793754241356667E-004
   2.4649999999999999        5.4104665103750999E-003   1.6227691085514244E-004
   2.4700000000000002        5.3627212085126923E-003   1.6625945340224043E-004
   2.4750000000000001        5.3154333214000165E-003   1.6989243645557615E-004
   2.4800000000000000        5.2686289707962724E-003   1.7316735906026774E-004
   2.4849999999999999        5.2223342784606525E-003   1.7596675612691938E-004
   2.4900000000000002        5.1765750305922346E-003   1.7812853211339203E-004
   2.4950000000000001        5.1313654832049150E-003   1.7950787251885900E-004
   2.5000000000000000        5.0867057359231024E-003   1.8001599852184372E-004
   2.5049999999999999        5.0425950206277074E-003   1.7958313659379235E-004
   2.5100000000000002        4.9990325691996358E-003   1.7812274418157071E-004
   2.5150000000000001        4.9560176135197932E-003   1.7541550865484562E-004
   2.5200000000000000        4.9135492544550375E-003   1.7117933078332741E-004
   2.5249999999999999        4.8716204173584075E-003   1.6517833896732923E-004
   2.5300000000000002        4.8302153161694852E-003   1.5755831126649904E-004
   2.5350000000000001        4.7893175077399200E-003   1.5099618292415285E-004
   2.5400000000000000        4.7489105489213531E-003   1.4397398966926704E-004
   2.5449999999999999        4.7089779965654192E-003   1.3404811306094201E-004
   2.5500000000000003        4.6695034507471343E-003   1.2003020522237482E-004
   2.5550000000000002        4.6304754658307761E-003   1.2007336212865264E-004
   2.5600000000000001        4.5918920732946848E-003   1.1965454789732849E-004
   2.5649999999999999        4.5537523735298350E-003   1.1884097178277517E-004
   2.5699999999999998        4.5160554669272136E-003   1.1769984303934729E-004
   2.5750000000000002        4.4788004538777910E-003   1.1629837071989828E-004
   2.5800000000000001        4.4419864342832285E-003   1.1469265111300683E-004
   2.5850000000000000        4.4056113531221438E-003   1.1289893594214166E-004
   2.5899999999999999        4.3696695283876987E-003   1.1971053142378896E-004
   2.5950000000000002        4.3341545679299511E-003   1.2537583104094835E-004
   2.6000000000000001        4.2990600795989771E-003   1.2606095937745931E-004
   2.6050000000000000        4.2643796712448449E-003   1.2482168827909236E-004
   2.6099999999999999        4.2301069507176157E-003   1.2223416681916757E-004
   2.6150000000000002        4.1962356315939737E-003   1.1784020561602260E-004
   2.6200000000000001        4.1627601049897787E-003   1.1123134758319383E-004
   2.6250000000000000        4.1296750293419743E-003   1.0532181405462516E-004
   2.6299999999999999        4.0969750637394383E-003   1.0660398600189063E-004
   2.6350000000000002        4.0646548672710458E-003   1.0767475899872356E-004
   2.6400000000000001        4.0327090990256711E-003   1.0851801308984447E-004
   2.6450000000000000        4.0011324013355769E-003   1.0912318260389731E-004
   2.6499999999999999        3.9699191039251121E-003   1.0948434152226096E-004
   2.6550000000000002        3.9390632596895897E-003   1.1029007540494865E-004
   2.6600000000000001        3.9085589119566572E-003   1.1196379610794484E-004
   2.6650000000000000        3.8784001040539570E-003   1.1336522839868607E-004
   2.6699999999999999        3.8485808793091237E-003   1.1447928105715131E-004
   2.6750000000000003        3.8190952771998393E-003   1.1529437835724153E-004
   2.6800000000000002        3.7899363422310471E-003   1.1580341413296299E-004
   2.6850000000000001        3.7610948040168613E-003   1.1600016900341825E-004
   2.6899999999999999        3.7325610636828191E-003   1.1587873356791499E-004
   2.6949999999999998        3.7043255223544675E-003   1.1543319842576179E-004
   2.7000000000000002        3.6763785811573411E-003   1.1465765417625982E-004
   2.7050000000000001        3.6487106412169900E-003   1.1354532465972580E-004
   2.7100000000000000        3.6213128598951705E-003   1.1208848868451667E-004
   2.7149999999999999        3.5941827609591928E-003   1.1717621656277518E-004
   2.7200000000000002        3.5673210569814899E-003   1.2375276374937362E-004
   2.7250000000000001        3.5407284843387826E-003   1.2898211579825524E-004
   2.7300000000000000        3.5144057794077839E-003   1.3278119892560451E-004
   2.7349999999999999        3.4883536785652049E-003   1.3512722787444899E-004
   2.7400000000000002        3.4625728734615753E-003   1.3611537746540921E-004
   2.7450000000000001        3.4370596084552772E-003   1.3585775067546848E-004
   2.7500000000000000        3.4118019661507487E-003   1.3447340172258355E-004
   2.7549999999999999        3.3867871545470614E-003   1.3203477357680250E-004
   2.7600000000000002        3.3620023816432849E-003   1.2860004987055515E-004
   2.7650000000000001        3.3374348554384902E-003   1.2809982393726911E-004
   2.7700000000000000        3.3130717839317467E-003   1.2909650093839405E-004
   2.7749999999999999        3.2889004707474822E-003   1.2875941840588111E-004
   2.7800000000000002        3.2649091518599221E-003   1.2694102704854330E-004
   2.7850000000000001        3.2410865892950327E-003   1.2362704062367051E-004
   2.7900000000000000        3.2174215510040577E-003   1.1885658413126991E-004
   2.7949999999999999        3.1939028049382369E-003   1.1266925088825128E-004
   2.8000000000000003        3.1705191190488130E-003   1.0605936385237004E-004
   2.8050000000000002        3.1472592640671188E-003   9.6820741658453034E-005
   2.8100000000000001        3.1241160530003707E-003   8.6244556817606424E-005
   2.8149999999999999        3.1010944259214209E-003   8.1068222227777958E-005
   2.8199999999999998        3.0782015875672492E-003   7.5485631523482949E-005
   2.8250000000000002        3.0554447426748266E-003   7.1307885679414412E-005
   2.8300000000000001        3.0328310959811347E-003   7.0156520899586090E-005
   2.8350000000000000        3.0103678522231483E-003   7.1753397437526820E-005
   2.8399999999999999        2.9880621564087302E-003   7.4725277868340195E-005
   2.8450000000000002        2.9659189726313727E-003   7.7696285220363315E-005
   2.8500000000000001        2.9439405109037945E-003   7.9770079964016586E-005
   2.8550000000000000        2.9221288049161962E-003   8.0775090923486566E-005
   2.8599999999999999        2.9004858883587754E-003   8.0600421749328285E-005
   2.8650000000000002        2.8790137949217332E-003   7.9170566489255179E-005
   2.8700000000000001        2.8577145582952749E-003   7.6571549059251728E-005
   2.8750000000000000        2.8365902882143976E-003   7.2935376546764356E-005
   2.8799999999999999        2.8156440070332277E-003   7.0475253034726817E-005
   2.8850000000000002        2.7948793397627857E-003   6.9343022340506537E-005
   2.8900000000000001        2.7742999221003315E-003   6.7994039136446294E-005
   2.8950000000000000        2.7539093897431246E-003   6.5782162176207266E-005
   2.8999999999999999        2.7337113783884271E-003   6.2752318058485052E-005
   2.9050000000000002        2.7137095237334936E-003   6.1856024730747722E-005
   2.9100000000000001        2.6939069822620142E-003   6.0877696695038445E-005
   2.9150000000000000        2.6743037669724533E-003   5.9233967472227013E-005
   2.9199999999999999        2.6548986239529108E-003   6.0231325008393462E-005
   2.9250000000000003        2.6356902957979681E-003   6.1091838659241976E-005
   2.9300000000000002        2.6166775251022121E-003   6.1805854645095425E-005
   2.9350000000000001        2.5978590544602242E-003   6.2363714356273962E-005
   2.9399999999999999        2.5792336264665841E-003   6.2750446175287126E-005
   2.9449999999999998        2.5608017201928092E-003   6.3450800904221467E-005
   2.9500000000000002        2.5425719098418451E-003   6.4016700936286950E-005
   2.9550000000000001        2.5245551267077723E-003   6.4170299161304782E-005
   2.9600000000000000        2.5067623023535129E-003   6.3839398863987408E-005
   2.9649999999999999        2.4892043683419933E-003   6.3263559204011690E-005
   2.9700000000000002        2.4718922562361333E-003   6.4931724470803070E-005
   2.9750000000000001        2.4548368975988613E-003   6.5431546624023298E-005
   2.9800000000000000        2.4380413780213704E-003   6.5159229447698218E-005
   2.9849999999999999        2.4214765985538450E-003   6.4483832082599165E-005
   2.9900000000000002        2.4051052088675589E-003   6.3493189012141845E-005
   2.9950000000000001        2.3888898586290255E-003   6.2186981016129107E-005
   3.0000000000000000        2.3727931975047493E-003   6.0566149534497377E-005
   3.0049999999999999        2.3567778751612417E-003   5.8677998760485808E-005
   3.0100000000000002        2.3408065412650119E-003   5.6628130351637444E-005
   3.0150000000000001        2.3248493871348736E-003   5.4518312239302917E-005
   3.0200000000000000        2.3089101540824481E-003   5.2413007593601815E-005
   3.0249999999999999        2.2930019095272736E-003   5.2031750055227689E-005
   3.0300000000000002        2.2771377212619094E-003   5.4671903347337965E-005
   3.0350000000000001        2.2613306570789210E-003   5.8690104272248952E-005
   3.0400000000000000        2.2455937847708704E-003   6.2931275759285209E-005
   3.0449999999999999        2.2299401721303175E-003   6.6464487707664638E-005
   3.0500000000000003        2.2143825794621770E-003   6.9254193243373490E-005
   3.0550000000000002        2.1989319283309168E-003   7.1247283434780397E-005
   3.0600000000000001        2.1835984597921593E-003   7.2088113622391977E-005
   3.0649999999999999        2.1683924138004686E-003   7.1180832692815423E-005
   3.0700000000000003        2.1533240303104112E-003   6.7923005214764933E-005
   3.0750000000000002        2.1384035492765579E-003   6.2060245877377119E-005
   3.0800000000000001        2.1236412106534716E-003   5.8294729266846531E-005
   3.0850000000000000        2.1090463061891897E-003   5.4448442831782438E-005
   3.0899999999999999        2.0946183063518193E-003   5.1057424752977334E-005
   3.0950000000000002        2.0803508728224418E-003   4.9893735582933179E-005
   3.1000000000000001        2.0662375916304788E-003   4.9441004507382643E-005
   3.1050000000000000        2.0522720488053456E-003   4.9854834949270965E-005
   3.1099999999999999        2.0384478303764565E-003   5.0216162130188244E-005
   3.1150000000000002        2.0247585223732282E-003   5.0369720517298364E-005
   3.1200000000000001        2.0111978063453990E-003   5.0407583135393848E-005
   3.1250000000000000        1.9977620478834291E-003   5.0416585777199492E-005
   3.1299999999999999        1.9844505988246197E-003   5.0426340887019683E-005
   3.1350000000000002        1.9712629671835790E-003   5.1857149909143897E-005
   3.1400000000000001        1.9581986609749167E-003   5.3333462087371431E-005
   3.1450000000000000        1.9452571882132416E-003   5.4779360954432602E-005
   3.1499999999999999        1.9324380569131628E-003   5.6090184912639413E-005
   3.1550000000000002        1.9197407745535969E-003   5.7199354622213287E-005
   3.1600000000000001        1.9071645952988112E-003   5.8053959226538445E-005
   3.1650000000000000        1.8947081160659005E-003   5.8609398176492911E-005
   3.1699999999999999        1.8823698285638205E-003   5.8851825721092585E-005
   3.1750000000000003        1.8701482245015290E-003   5.8767715353360899E-005
   3.1800000000000002        1.8580417955879858E-003   5.8342392721493636E-005
   3.1850000000000001        1.8460490335321491E-003   5.7480151889135979E-005
   3.1899999999999999        1.8341684300429743E-003   5.5934084926220675E-005
   3.1950000000000003        1.8223985834345091E-003   5.3451198899029124E-005
   3.2000000000000002        1.8107389856369548E-003   4.9796187609682952E-005
   3.2050000000000001        1.7991895745756554E-003   4.5171953029659413E-005
   3.2100000000000000        1.7877502914605923E-003   4.0183037101460851E-005
   3.2149999999999999        1.7764210775017459E-003   3.9268036713221511E-005
   3.2200000000000002        1.7652018739090943E-003   3.9400606443579364E-005
   3.2250000000000001        1.7540926218926195E-003   3.9489481941738661E-005
   3.2300000000000000        1.7430932479840888E-003   3.9505410037024959E-005
   3.2349999999999999        1.7322025613190609E-003   3.9420975234493935E-005
   3.2400000000000002        1.7214174872160319E-003   3.9219506474300059E-005
   3.2450000000000001        1.7107347697976416E-003   3.9576200620825225E-005
   3.2500000000000000        1.7001511531865242E-003   4.2109894313797523E-005
   3.2549999999999999        1.6896633815053179E-003   4.4147742432589605E-005
   3.2600000000000002        1.6792681988766593E-003   4.5378779820027561E-005
   3.2650000000000001        1.6689623494231857E-003   4.5831465647658536E-005
   3.2700000000000000        1.6587423547174255E-003   4.5927269377502153E-005
   3.2749999999999999        1.6486029120265956E-003   4.5799675117254648E-005
   3.2800000000000002        1.6385378250170313E-003   4.6371914354317433E-005
   3.2850000000000001        1.6285408912309405E-003   4.6499885434714023E-005
   3.2900000000000000        1.6186059082105293E-003   4.6168022141178508E-005
   3.2949999999999999        1.6087266734980011E-003   4.5360566209691694E-005
   3.3000000000000003        1.5988969846355615E-003   4.4074895051587383E-005
   3.3050000000000002        1.5891106459888968E-003   4.2367839345945580E-005
   3.3100000000000001        1.5793640835372294E-003   4.0310424306624557E-005
   3.3149999999999999        1.5696602942643144E-003   3.7967027631338269E-005
   3.3200000000000003        1.5600032880925569E-003   3.5340797416644242E-005
   3.3250000000000002        1.5503970749443641E-003   3.2413107591381350E-005
   3.3300000000000001        1.5408456647421384E-003   2.9878634257323637E-005
   3.3350000000000000        1.5313530674082858E-003   2.6446180176249419E-005
   3.3399999999999999        1.5219232928652118E-003   2.2481952701010723E-005
   3.3450000000000002        1.5125602631691419E-003   1.9331051626975734E-005
   3.3500000000000001        1.5032656041020650E-003   1.9853670761794864E-005
   3.3550000000000000        1.4940384809065601E-003   2.1273493896948768E-005
   3.3599999999999999        1.4848779380568235E-003   2.3285269307052195E-005
   3.3650000000000002        1.4757830200270525E-003   2.5551577589886252E-005
   3.3700000000000001        1.4667527712914469E-003   2.7739052572572096E-005
   3.3750000000000000        1.4577862363242015E-003   2.9641879425402464E-005
   3.3799999999999999        1.4488824595995148E-003   3.1204402545031984E-005
   3.3850000000000002        1.4400405512004614E-003   3.2379513299934590E-005
   3.3900000000000001        1.4312602723675432E-003   3.3121613658895722E-005
   3.3950000000000000        1.4225417569052219E-003   3.3428342625587684E-005
   3.3999999999999999        1.4138851430029369E-003   3.3337797602623741E-005
   3.4050000000000002        1.4052905688501244E-003   3.2889607280504884E-005
   3.4100000000000001        1.3967581726362255E-003   3.2123091559150890E-005
   3.4150000000000000        1.3882880925506786E-003   3.1072956175419485E-005
   3.4199999999999999        1.3798804667829209E-003   3.1919467275935004E-005
   3.4250000000000003        1.3715353619899815E-003   3.3425336247385092E-005
   3.4300000000000002        1.3632524225905916E-003   3.4569936256806594E-005
   3.4350000000000001        1.3550311386215954E-003   3.5424499312784090E-005
   3.4399999999999999        1.3468709998906193E-003   3.6020044187548474E-005
   3.4450000000000003        1.3387714962052914E-003   3.6282306637061123E-005
   3.4500000000000002        1.3307321173732416E-003   3.6222780217242409E-005
   3.4550000000000001        1.3227523532020960E-003   3.5846825580745229E-005
   3.4600000000000000        1.3148316934994829E-003   3.5100827179130028E-005
   3.4649999999999999        1.3069697031894559E-003   3.3898179940758562E-005
   3.4700000000000002        1.2991662929073249E-003   3.2151575066283232E-005
   3.4750000000000001        1.2914214726807314E-003   2.9796642139674669E-005
   3.4800000000000000        1.2837352525461444E-003   2.6985433106110641E-005
   3.4849999999999999        1.2761076425400317E-003   2.3988557450274704E-005
   3.4900000000000002        1.2685386526988624E-003   2.4329570439814542E-005
   3.4950000000000001        1.2610282930591076E-003   2.8608200992804060E-005
   3.5000000000000000        1.2535765736572341E-003   3.4898877580833961E-005
   3.5049999999999999        1.2461833090948880E-003   4.0809943669407964E-005
   3.5100000000000002        1.2388474215456462E-003   4.6026836953529928E-005
   3.5150000000000001        1.2315675785945217E-003   4.9201036714550690E-005
   3.5200000000000000        1.2243424478073487E-003   5.0601340631895465E-005
   3.5249999999999999        1.2171706967499616E-003   5.0628931477922834E-005
   3.5300000000000002        1.2100509929881928E-003   4.9683819612673756E-005
   3.5350000000000001        1.2029820040878778E-003   4.8063707938251089E-005
   3.5400000000000000        1.1959623976148508E-003   4.5832306206021684E-005
   3.5449999999999999        1.1889912088245249E-003   4.3011355960144741E-005
   3.5500000000000003        1.1820695968753970E-003   3.9624863524758682E-005
   3.5550000000000002        1.1751994818394917E-003   3.5718751512246218E-005
   3.5600000000000001        1.1683827847604508E-003   3.1391683634941379E-005
   3.5649999999999999        1.1616214266819149E-003   2.6752608392876338E-005
   3.5700000000000003        1.1549173286475262E-003   2.1910521447398483E-005
   3.5750000000000002        1.1482724117009280E-003   2.1108680035779575E-005
   3.5800000000000001        1.1416885968857605E-003   2.1129304460623752E-005
   3.5850000000000000        1.1351675394631225E-003   2.1076672621761754E-005
   3.5899999999999999        1.1287083379344755E-003   2.0930363636343426E-005
   3.5950000000000002        1.1223086634849127E-003   2.1263986792786687E-005
   3.6000000000000001        1.1159661717603775E-003   2.1628816930307137E-005
   3.6050000000000000        1.1096785184068123E-003   2.1845421768830952E-005
   3.6099999999999999        1.1034433590701570E-003   2.2018866239309400E-005
   3.6150000000000002        1.0972583493963541E-003   2.2207167897394121E-005
   3.6200000000000001        1.0911211450313468E-003   2.4303861973832414E-005
   3.6250000000000000        1.0850294233048972E-003   2.8017767206680753E-005
   3.6299999999999999        1.0789814086227855E-003   3.0971970686315044E-005
   3.6350000000000002        1.0729759007563314E-003   3.2836892155684678E-005
   3.6400000000000001        1.0670117268230896E-003   3.3460095255928709E-005
   3.6450000000000000        1.0610877139406152E-003   3.2894413773407790E-005
   3.6499999999999999        1.0552026892264638E-003   3.1211181679723955E-005
   3.6550000000000002        1.0493554797981889E-003   2.8487246526820009E-005
   3.6600000000000001        1.0435449127733471E-003   2.4874456512028950E-005
   3.6650000000000000        1.0377698155234396E-003   2.0557690565966430E-005
   3.6699999999999999        1.0320291134765756E-003   1.9170365256050443E-005
   3.6750000000000003        1.0263219780500979E-003   1.9317363544440243E-005
   3.6800000000000002        1.0206476186173190E-003   1.9413255026961163E-005
   3.6850000000000001        1.0150052445515522E-003   1.9458220911925447E-005
   3.6899999999999999        1.0093940652261112E-003   1.9452442407646856E-005
   3.6950000000000003        1.0038132900143065E-003   2.0988768953390108E-005
   3.7000000000000002        9.9826212828945391E-004   2.3146277800656541E-005
   3.7050000000000001        9.9273978942486627E-004   2.5450280304502478E-005
   3.7100000000000000        9.8724544863340526E-004   2.8327098719138416E-005
   3.7149999999999999        9.8177798697157118E-004   3.0377979043606220E-005
   3.7200000000000002        9.7633613536826744E-004   3.1482762630029976E-005
   3.7250000000000001        9.7091862355086793E-004   3.1472879688075909E-005
   3.7300000000000000        9.6552418124674650E-004   3.0149344205057617E-005
   3.7349999999999999        9.6015153818327726E-004   2.7312319700221197E-005
   3.7400000000000002        9.5479942408783396E-004   2.2813971966178441E-005
   3.7450000000000001        9.4946656868779070E-004   1.8417748397805489E-005
   3.7500000000000000        9.4415171123190655E-004   1.7832498552214446E-005
   3.7549999999999999        9.3885459962356112E-004   1.7913578978772954E-005
   3.7600000000000002        9.3357686795861718E-004   1.8064776231286532E-005
   3.7650000000000001        9.2832035722304417E-004   1.8194758543370825E-005
   3.7700000000000000        9.2308690840281146E-004   1.8292534800065717E-005
   3.7749999999999999        9.1787836248388840E-004   1.8347113886412066E-005
   3.7800000000000002        9.1269656045224446E-004   1.8347504687450515E-005
   3.7850000000000001        9.0754334329384899E-004   1.8282972583369850E-005
   3.7900000000000000        9.0242055199467124E-004   1.8150270309370787E-005
   3.7949999999999999        8.9733002961120054E-004   1.9579095079622598E-005
   3.8000000000000003        8.9227364137702307E-004   2.1034572033964212E-005
   3.8050000000000002        8.8725326598324071E-004   2.2169828695635277E-005
   3.8100000000000001        8.8227078230996387E-004   2.2990512565461180E-005
   3.8149999999999999        8.7732806923730396E-004   2.3522147598749516E-005
   3.8200000000000003        8.7242700564536910E-004   2.3788312855622441E-005
   3.8250000000000002        8.6756947041427221E-004   2.3812040849400910E-005
   3.8300000000000001        8.6275734242412369E-004   2.3603365714826123E-005
   3.8350000000000000        8.5799250053789241E-004   2.3169925537973486E-005
   3.8399999999999999        8.5327609502487169E-004   2.2524264073289389E-005
   3.8450000000000002        8.4860660836646941E-004   2.1681595634383570E-005
   3.8500000000000001        8.4398191260849707E-004   2.0655780220577014E-005
   3.8550000000000000        8.3939987979676604E-004   1.9427891747259615E-005
   3.8599999999999999        8.3485838197708783E-004   1.7950298505049972E-005
   3.8650000000000002        8.3035529119527380E-004   1.6174363559383971E-005
   3.8700000000000001        8.2588847949713546E-004   1.5939805566746851E-005
   3.8750000000000000        8.2145581892848418E-004   1.6623970326128373E-005
   3.8799999999999999        8.1705519193207810E-004   1.8738781128276125E-005
   3.8850000000000002        8.1268540922276511E-004   2.1543560946684563E-005
   3.8900000000000001        8.0834692966383771E-004   2.3788193684936318E-005
   3.8950000000000000        8.0404038153959691E-004   2.5228846331670513E-005
   3.8999999999999999        7.9976639313434305E-004   2.5928764728990784E-005
   3.9050000000000002        7.9552559273237701E-004   2.6063784678241652E-005
   3.9100000000000001        7.9131860861799937E-004   2.5826299687430965E-005
   3.9150000000000000        7.8714606907551090E-004   2.6008095127216867E-005
   3.9199999999999999        7.8300860238921216E-004   2.5940401495308583E-005
   3.9250000000000003        7.7890681724375227E-004   2.5625100889350516E-005
   3.9300000000000002        7.7484074127373266E-004   2.5055012312061916E-005
   3.9350000000000001        7.7080973790987438E-004   2.4223618970042513E-005
   3.9399999999999999        7.6681313425915954E-004   2.3129671540477294E-005
   3.9450000000000003        7.6285025742856775E-004   2.1804401214203838E-005
   3.9500000000000002        7.5892043452508232E-004   2.0291487363842614E-005
   3.9550000000000001        7.5502299265568502E-004   1.8962455025088110E-005
   3.9600000000000000        7.5115725892735581E-004   1.8559714257582573E-005
   3.9650000000000003        7.4732256044707636E-004   1.8091013305309789E-005
   3.9700000000000002        7.4351827232255825E-004   1.7618329531288385E-005
   3.9750000000000001        7.3974474829627040E-004   1.6981771941504539E-005
   3.9800000000000000        7.3600325577549968E-004   1.6162955175669800E-005
   3.9849999999999999        7.3229509715504626E-004   1.5154446416664673E-005
   3.9900000000000002        7.2862157482971068E-004   1.3991394776203896E-005
   3.9950000000000001        7.2498399119429332E-004   1.2719263383019507E-005
   4.0000000000000000        7.2138364864359438E-004   1.1383515365843760E-005
   4.0049999999999999        7.1782184957241448E-004   1.0388093768709983E-005
   4.0099999999999998        7.1429989637555370E-004   1.0449413612013177E-005
   4.0149999999999997        7.1081894096619331E-004   1.0672123670383811E-005
   4.0200000000000005        7.0737690133777656E-004   1.0890341693391625E-005
   4.0250000000000004        7.0396858294424455E-004   1.1099725364544346E-005
   4.0300000000000002        7.0058866504510073E-004   1.1296058561785353E-005
   4.0350000000000001        6.9723182689984881E-004   1.1475125163058894E-005
   4.0400000000000000        6.9389274776799291E-004   1.1632709046308239E-005
   4.0449999999999999        6.9056610690903673E-004   1.1764594089476877E-005
   4.0499999999999998        6.8724658358248472E-004   1.1866604119555512E-005
   4.0549999999999997        6.8392885704783980E-004   1.1937681749158487E-005
   4.0600000000000005        6.8060768786145373E-004   1.1981990696032473E-005
   4.0650000000000004        6.7728076908674497E-004   1.2001277784652467E-005
   4.0700000000000003        6.7394947637590700E-004   1.2429315720509956E-005
   4.0750000000000002        6.7061541913800062E-004   1.3075773880715891E-005
   4.0800000000000001        6.6728020678208713E-004   1.3896017473617067E-005
   4.0850000000000000        6.6394544871722591E-004   1.4709543833675803E-005
   4.0899999999999999        6.6061275435247847E-004   1.5493469042169900E-005
   4.0949999999999998        6.5728373309690527E-004   1.6223860063809448E-005
   4.0999999999999996        6.5395999435956709E-004   1.6862973971415647E-005
   4.1050000000000004        6.5064314877376990E-004   1.7363325500066953E-005
   4.1100000000000003        6.4733501065299419E-004   1.7677021547695391E-005
   4.1150000000000002        6.4403782397115539E-004   1.7755739351794681E-005
   4.1200000000000001        6.4075388718226210E-004   1.7565143685918834E-005
   4.1250000000000000        6.3748549874032456E-004   1.7127057759042043E-005
   4.1299999999999999        6.3423495709935226E-004   1.6477341982113077E-005
   4.1349999999999998        6.3100456071335488E-004   1.5651856766082332E-005
   4.1399999999999997        6.2779660803634254E-004   1.4686659063406580E-005
   4.1450000000000005        6.2461339752232332E-004   1.4406473057612624E-005
   4.1500000000000004        6.2145722762530831E-004   1.4339907134143775E-005
   4.1550000000000002        6.1832998274734252E-004   1.4259277510158814E-005
   4.1600000000000001        6.1523153570776335E-004   1.4162190745955561E-005
   4.1650000000000000        6.1216114931074406E-004   1.4044945499787245E-005
   4.1699999999999999        6.0911808622379662E-004   1.3908687386399404E-005
   4.1749999999999998        6.0610160911443343E-004   1.3754562020537901E-005
   4.1799999999999997        6.0311098065016558E-004   1.3583715016949574E-005
   4.1850000000000005        6.0014546349850505E-004   1.3397291990379528E-005
   4.1900000000000004        5.9720432032696477E-004   1.3196438352969090E-005
   4.1950000000000003        5.9428681380305616E-004   1.2982263429876036E-005
   4.2000000000000002        5.9139222065195248E-004   1.2756244285266113E-005
   4.2050000000000001        5.8852006758886271E-004   1.2520401632178926E-005
   4.2100000000000000        5.8567009630602429E-004   1.2276619305049926E-005
   4.2149999999999999        5.8284205550071923E-004   1.2026774133269799E-005
   4.2199999999999998        5.8003569387022897E-004   1.1772742946229990E-005
   4.2249999999999996        5.7725076011183520E-004   1.1516402573321293E-005
   4.2300000000000004        5.7448700292281882E-004   1.1259629843934937E-005
   4.2350000000000003        5.7174417100046239E-004   1.1004301587462582E-005
   4.2400000000000002        5.6902201304204745E-004   1.0752487527796069E-005
   4.2450000000000001        5.6632027773079977E-004   1.0507651982165182E-005
   4.2500000000000000        5.6363868589687119E-004   1.0272236505222822E-005
   4.2549999999999999        5.6097687224836515E-004   1.0047999887845055E-005
   4.2599999999999998        5.5833445489931566E-004   1.0249009585133187E-005
   4.2649999999999997        5.5571105196375726E-004   1.0748786594353766E-005
   4.2700000000000005        5.5310628155572279E-004   1.1334191459675259E-005
   4.2750000000000004        5.5051976178924732E-004   1.2161771685697664E-005
   4.2800000000000002        5.4795111077836454E-004   1.3016499525053834E-005
   4.2850000000000001        5.4539994663710856E-004   1.3733698590655849E-005
   4.2900000000000000        5.4286588747951329E-004   1.4529536690389283E-005
   4.2949999999999999        5.4034854634617605E-004   1.5281285875788446E-005
   4.2999999999999998        5.3784743003730084E-004   1.5828498884558838E-005
   4.3049999999999997        5.3536194461238564E-004   1.6076117410839474E-005
   4.3100000000000005        5.3289149215840481E-004   1.6001985949283884E-005
   4.3150000000000004        5.3043547476233361E-004   1.5796342752404471E-005
   4.3200000000000003        5.2799329451114565E-004   1.5442916535596393E-005
   4.3250000000000002        5.2556435349181553E-004   1.4894851632812878E-005
   4.3300000000000001        5.2314805379131762E-004   1.4211508057207609E-005
   4.3350000000000000        5.2074379749662576E-004   1.3448160072128184E-005
   4.3399999999999999        5.1835098669471432E-004   1.2674297020151049E-005
   4.3449999999999998        5.1596908505349476E-004   1.2149674141762089E-005
   4.3500000000000005        5.1359793450070650E-004   1.1598023184733897E-005
   4.3550000000000004        5.1123752049380203E-004   1.0991557336969345E-005
   4.3600000000000003        5.0888782876494878E-004   1.0717103533393162E-005
   4.3650000000000002        5.0654884504631504E-004   1.0976114681918582E-005
   4.3700000000000001        5.0422055507006792E-004   1.0905962501700592E-005
   4.3750000000000000        5.0190294456837581E-004   1.0426666524759333E-005
   4.3799999999999999        4.9959599927340646E-004   1.0238015781765196E-005
   4.3849999999999998        4.9729970491732783E-004   1.0404406970255012E-005
   4.3899999999999997        4.9501404727295877E-004   1.0564420495854081E-005
   4.3950000000000005        4.9273906560242113E-004   1.0721875435307465E-005
   4.4000000000000004        4.9047495796015745E-004   1.0860257141066809E-005
   4.4050000000000002        4.8822195173114788E-004   1.0979596845067500E-005
   4.4100000000000001        4.8598027430037322E-004   1.1079925779245792E-005
   4.4150000000000000        4.8375015305281404E-004   1.1161275175535878E-005
   4.4199999999999999        4.8153181537345088E-004   1.1223676265875694E-005
   4.4249999999999998        4.7932548864726486E-004   1.1267160282199973E-005
   4.4299999999999997        4.7713140025923575E-004   1.1291758456444592E-005
   4.4350000000000005        4.7494977759434428E-004   1.1297997573713045E-005
   4.4400000000000004        4.7278084753045414E-004   1.1287863145999677E-005
   4.4450000000000003        4.7062477202439916E-004   1.1261733516376748E-005
   4.4500000000000002        4.6848158498522587E-004   1.1219625955276628E-005
   4.4550000000000001        4.6635130533260918E-004   1.1161572722503358E-005
   4.4600000000000000        4.6423395198622302E-004   1.1087606077860870E-005
   4.4649999999999999        4.6212954386574224E-004   1.1007243713357165E-005
   4.4699999999999998        4.6003809989084149E-004   1.0913890777488808E-005
   4.4750000000000005        4.5795963898119502E-004   1.0805634756778622E-005
   4.4800000000000004        4.5589418005647801E-004   1.0682516338749077E-005
   4.4850000000000003        4.5384174203636477E-004   1.0544366116589600E-005
   4.4900000000000002        4.5180234421912858E-004   1.0390080090600317E-005
   4.4950000000000001        4.4977603773854762E-004   1.0217957978136407E-005
   4.5000000000000000        4.4776292918463845E-004   1.0026197590944801E-005
   4.5049999999999999        4.4576313071130821E-004   9.8129911768835097E-006
   4.5099999999999998        4.4377675447246389E-004   9.5765309838104868E-006
   4.5149999999999997        4.4180391262201290E-004   9.3150092595833630E-006
   4.5200000000000005        4.3984471731386136E-004   9.0266182520605271E-006
   4.5250000000000004        4.3789928070191733E-004   8.7095502090991754E-006
   4.5300000000000002        4.3596771494008749E-004   8.3619973798949518E-006
   4.5350000000000001        4.3405013218227902E-004   8.0797668819046877E-006
   4.5400000000000000        4.3214664355567973E-004   8.1848983043861733E-006
   4.5449999999999999        4.3025721661038829E-004   8.2318407675540848E-006
   4.5499999999999998        4.2838152898644989E-004   8.2107180370582828E-006
   4.5549999999999997        4.2651922341749256E-004   8.1143859481625728E-006
   4.5600000000000005        4.2466994263714490E-004   7.9503362313808486E-006
   4.5650000000000004        4.2283332937903621E-004   7.7310016500792408E-006
   4.5700000000000003        4.2100902637679470E-004   7.4743859875777189E-006
   4.5750000000000002        4.1919667636404907E-004   7.3448240450246565E-006
   4.5800000000000001        4.1739592207442824E-004   7.3365043089059813E-006
   4.5850000000000000        4.1560640624156014E-004   7.3109007603891930E-006
   4.5899999999999999        4.1382777155955216E-004   7.3106600677054728E-006
   4.5949999999999998        4.1205956791640774E-004   7.6809566178675289E-006
   4.6000000000000005        4.1030105387433822E-004   8.0134211303954411E-006
   4.6050000000000004        4.0855143098135786E-004   8.3059407259391594E-006
   4.6100000000000003        4.0680990078548028E-004   8.5564025251491215E-006
   4.6150000000000002        4.0507566483471958E-004   8.7626936486759279E-006
   4.6200000000000001        4.0334792467708888E-004   8.9227012171691489E-006
   4.6250000000000000        4.0162588186060236E-004   9.0343123512794392E-006
   4.6299999999999999        3.9990873793327382E-004   9.0954141716566945E-006
   4.6349999999999998        3.9819569444311700E-004   9.1041059628858855E-006
   4.6399999999999997        3.9648595293814606E-004   9.0614174348232937E-006
   4.6450000000000005        3.9477882789972581E-004   8.9705570629717234E-006
   4.6500000000000004        3.9307440410919412E-004   8.8355449433033246E-006
   4.6550000000000002        3.9137308793409120E-004   8.6607227579948531E-006
   4.6600000000000001        3.8967528681555934E-004   8.4504332628243962E-006
   4.6650000000000000        3.8798140819474084E-004   8.2090192135700953E-006
   4.6699999999999999        3.8629185951277788E-004   7.9408233660098753E-006
   4.6749999999999998        3.8460704821081319E-004   7.6501884759224196E-006
   4.6799999999999997        3.8292738172998841E-004   7.3414572990849482E-006
   4.6850000000000005        3.8125326751144590E-004   7.0189587869294817E-006
   4.6900000000000004        3.7958511299632849E-004   6.6861411388306541E-006
   4.6950000000000003        3.7792331970005951E-004   6.3450004726028539E-006
   4.7000000000000002        3.7626812876343765E-004   5.9972360188053470E-006
   4.7050000000000001        3.7461960630926313E-004   5.6443719899993664E-006
   4.7100000000000000        3.7297780959893111E-004   5.2923717343162377E-006
   4.7149999999999999        3.7134279589383758E-004   5.3423767361256711E-006
   4.7199999999999998        3.6971462245537825E-004   5.3748612495911141E-006
   4.7250000000000005        3.6809334654494861E-004   5.3945155838998294E-006
   4.7300000000000004        3.6647902542394486E-004   5.4060300482391336E-006
   4.7350000000000003        3.6487171635376251E-004   5.4140676113023796E-006
   4.7400000000000002        3.6327147659579741E-004   5.4216689758264771E-006
   4.7450000000000001        3.6167836341145050E-004   5.4293707212164119E-006
   4.7500000000000000        3.6009250750760257E-004   5.4374217826033732E-006
   4.7549999999999999        3.5851432964714659E-004   5.4457810391065177E-006
   4.7599999999999998        3.5694432218728574E-004   5.4543356628157990E-006
   4.7649999999999997        3.5538297748522358E-004   5.4623614435368533E-006
   4.7700000000000005        3.5383078789816253E-004   5.4670921583758136E-006
   4.7750000000000004        3.5228824578330660E-004   5.6182153698968156E-006
   4.7800000000000002        3.5075584349785870E-004   5.8890617342445854E-006
   4.7850000000000001        3.4923407339902207E-004   6.0487005901970555E-006
   4.7900000000000000        3.4772342784399995E-004   6.0804808899630461E-006
   4.7949999999999999        3.4622439918999558E-004   5.9926508220819021E-006
   4.7999999999999998        3.4473745972428014E-004   5.8022669050941732E-006
   4.8049999999999997        3.4326244964576365E-004   5.5260933963503333E-006
   4.8100000000000005        3.4179846473993434E-004   5.1816389666248805E-006
   4.8150000000000004        3.4034455806875735E-004   5.0029065795251996E-006
   4.8200000000000003        3.3889978269419709E-004   4.9065362332497493E-006
   4.8250000000000002        3.3746319167821809E-004   4.8071848201848826E-006
   4.8300000000000001        3.3603383808278526E-004   4.7048592643569474E-006
   4.8350000000000000        3.3461077496986264E-004   4.5995664897921832E-006
   4.8399999999999999        3.3319305540141519E-004   4.4913134610247369E-006
   4.8449999999999998        3.3177973243940750E-004   4.6386187701948642E-006
   4.8500000000000005        3.3036985914580388E-004   4.8430550629452863E-006
   4.8550000000000004        3.2896261642986790E-004   5.0101799118746856E-006
   4.8600000000000003        3.2755824460221694E-004   5.1431884248384369E-006
   4.8650000000000002        3.2615750763858458E-004   5.2447520445759793E-006
   4.8700000000000001        3.2476117323210007E-004   5.3175321367272235E-006
   4.8750000000000000        3.2337000907589332E-004   5.3621761744509166E-006
   4.8799999999999999        3.2198478286309421E-004   5.3744566795045352E-006
   4.8849999999999998        3.2060626228683236E-004   5.5822370694496443E-006
   4.8899999999999997        3.1923521504023786E-004   5.7879820886152285E-006
   4.8950000000000005        3.1787240881643971E-004   5.8777635152460340E-006
   4.9000000000000004        3.1651861130856834E-004   5.8322296695053049E-006
   4.9050000000000002        3.1517459020975329E-004   5.6442412755227430E-006
   4.9100000000000001        3.1384095763711768E-004   5.3167303673232083E-006
   4.9150000000000000        3.1251767580634486E-004   4.9403908157435268E-006
   4.9199999999999999        3.1120453725516937E-004   4.9643492252790002E-006
   4.9249999999999998        3.0990133452083433E-004   4.9851983798157693E-006
   4.9299999999999997        3.0860786014058210E-004   5.0033765122779045E-006
   4.9350000000000005        3.0732390665165563E-004   5.0193218555887715E-006
   4.9400000000000004        3.0604926659129821E-004   5.0334726426718985E-006
   4.9450000000000003        3.0478373249675258E-004   5.0462671064508682E-006
   4.9500000000000002        3.0352709690526153E-004   5.7307509730443983E-006
   4.9550000000000001        3.0227915235406819E-004   6.5503677757860319E-006
   4.9600000000000000        3.0103969139476887E-004   7.1916985728467920E-006
   4.9649999999999999        2.9980852644978132E-004   7.6723082147103360E-006
   4.9699999999999998        2.9858552925069939E-004   8.0103107372572952E-006
   4.9750000000000005        2.9737058254590993E-004   8.2238091595767640E-006
   4.9800000000000004        2.9616356908380032E-004   8.3347931975961791E-006
   4.9850000000000003        2.9496437161275732E-004   8.3734803492714767E-006
   4.9900000000000002        2.9377287288116815E-004   8.3450117119887352E-006
   4.9950000000000001        2.9258895563741933E-004   8.2498246926592097E-006
   5.0000000000000000        2.9141250262989811E-004   8.0883566981909574E-006
   5.0049999999999999        2.9024339660699148E-004   7.8607999487622835E-006
   5.0099999999999998        2.8908152031708641E-004   7.5564851218412783E-006
   5.0149999999999997        2.8792675644925250E-004   7.1562634798875090E-006
   5.0200000000000005        2.8677891416058063E-004   6.6449053694192322E-006
   5.0250000000000004        2.8563758572481369E-004   6.0074858524897354E-006
   5.0300000000000002        2.8450232362507054E-004   5.5622430193018649E-006
   5.0350000000000001        2.8337268034447037E-004   5.4434444627776669E-006
   5.0400000000000000        2.8224820836613243E-004   5.2755699648394374E-006
   5.0449999999999999        2.8112846017317589E-004   5.0787680350619755E-006
   5.0499999999999998        2.8001298824872000E-004   4.9789715606679010E-006
   5.0549999999999997        2.7890134507588368E-004   4.9595441937918812E-006
   5.0600000000000005        2.7779308313778613E-004   4.9403751235449012E-006
   5.0650000000000004        2.7668775491754678E-004   4.9217954890440102E-006
   5.0700000000000003        2.7558491289828469E-004   4.9041273038395814E-006
   5.0750000000000002        2.7448433869086688E-004   4.8874627234710534E-006
   5.0800000000000001        2.7338673975303316E-004   4.8709680566051184E-006
   5.0850000000000000        2.7229305736193671E-004   4.8535757924950932E-006
   5.0899999999999999        2.7120423279474012E-004   4.8342184203848618E-006
   5.0949999999999998        2.7012120732860585E-004   4.8118284295183629E-006
   5.1000000000000005        2.6904492224069610E-004   4.7853383091397516E-006
   5.1050000000000004        2.6797631880817372E-004   4.7536805484929665E-006
   5.1100000000000003        2.6691633830820097E-004   4.7157876368221084E-006
   5.1150000000000002        2.6586592201794041E-004   4.6705925368355911E-006
   5.1200000000000001        2.6482601121455415E-004   4.6172007103479728E-006
   5.1250000000000000        2.6379754717520480E-004   4.5551459799921998E-006
   5.1299999999999999        2.6278131453742564E-004   4.4841841693573563E-006
   5.1349999999999998        2.6177686156879864E-004   4.4053074719842028E-006
   5.1399999999999997        2.6078315002289970E-004   4.3200945954192113E-006
   5.1450000000000005        2.5979913811773574E-004   4.2301277827777725E-006
   5.1500000000000004        2.5882378407131448E-004   4.1369892771750600E-006
   5.1550000000000002        2.5785604610164300E-004   4.0422613217261935E-006
   5.1600000000000001        2.5689488242672861E-004   3.9475261595464011E-006
   5.1650000000000000        2.5593925126457865E-004   3.8543660337508564E-006
   5.1699999999999999        2.5498811083320030E-004   3.7643631874548418E-006
   5.1749999999999998        2.5404041935060109E-004   3.6790154563100903E-006
   5.1799999999999997        2.5309513503478799E-004   3.5993032765424060E-006
   5.1850000000000005        2.5215123550601258E-004   3.5259917325133764E-006
   5.1900000000000004        2.5120826830599867E-004   3.4592756167341155E-006
   5.1950000000000003        2.5026642946280496E-004   3.4708145745054419E-006
   5.2000000000000002        2.4932595020190257E-004   3.4950307898843204E-006
   5.2050000000000001        2.4838706174876282E-004   3.5238844408733085E-006
   5.2100000000000000        2.4744999532885645E-004   3.5565813991517950E-006
   5.2149999999999999        2.4651498216765469E-004   3.5923275363986267E-006
   5.2199999999999998        2.4558225349062871E-004   3.6303287242925959E-006
   5.2250000000000005        2.4465204052324946E-004   3.6697908345128204E-006
   5.2300000000000004        2.4372457449098832E-004   3.7099197471252639E-006
   5.2350000000000003        2.4280008661931626E-004   3.7499675232911334E-006
   5.2400000000000002        2.4187880813367335E-004   3.7892769830376891E-006
   5.2450000000000001        2.4096091033436038E-004   3.8271099004405572E-006
   5.2500000000000000        2.4004633058122391E-004   3.8629329481406011E-006
   5.2549999999999999        2.3913494915458176E-004   3.9874858279019434E-006
   5.2599999999999998        2.3822664633475172E-004   4.1631332477037311E-006
   5.2649999999999997        2.3732130240205175E-004   4.3054947271735822E-006
   5.2700000000000005        2.3641879763679918E-004   4.4085751403756350E-006
   5.2750000000000004        2.3551901231931224E-004   4.4664576252712084E-006
   5.2800000000000002        2.3462182672990864E-004   4.4732253198213499E-006
   5.2850000000000001        2.3372712114890613E-004   4.4229613619876766E-006
   5.2900000000000000        2.3283477585662251E-004   4.3105858461934068E-006
   5.2949999999999999        2.3194467113337559E-004   4.1403087537528139E-006
   5.2999999999999998        2.3105668967406424E-004   4.0076652064910639E-006
   5.3049999999999997        2.3017078482936087E-004   3.9936564813578684E-006
   5.3100000000000005        2.2928699019202225E-004   3.9751283110683693E-006
   5.3150000000000004        2.2840534369638244E-004   3.9525828930999903E-006
   5.3200000000000003        2.2752588327677506E-004   3.9265224249293421E-006
   5.3250000000000002        2.2664864686753391E-004   3.8974491040343908E-006
   5.3300000000000001        2.2577367240299290E-004   3.8658651278918553E-006
   5.3350000000000000        2.2490099781748550E-004   3.8322726939792951E-006
   5.3399999999999999        2.2403066104534564E-004   3.7971739997738900E-006
   5.3449999999999998        2.2316270002090710E-004   3.7936092303091410E-006
   5.3500000000000005        2.2229715267850348E-004   3.9757242619556951E-006
   5.3550000000000004        2.2143405695246887E-004   4.0823598863910663E-006
   5.3600000000000003        2.2057346859516227E-004   4.1217990399292981E-006
   5.3650000000000002        2.1971558437113280E-004   4.1024658114500903E-006
   5.3700000000000001        2.1886066809009662E-004   4.0328513349999239E-006
   5.3750000000000000        2.1800898396968869E-004   3.9281634968702786E-006
   5.3799999999999999        2.1716079622754374E-004   3.8265975922458569E-006
   5.3849999999999998        2.1631636908129659E-004   3.7044192426173106E-006
   5.3899999999999997        2.1547596674858214E-004   3.5618179863988731E-006
   5.3950000000000005        2.1463985344703475E-004   3.4873171634627453E-006
   5.4000000000000004        2.1380829339428964E-004   3.4816866470533195E-006
   5.4050000000000002        2.1298155080798142E-004   3.4822353178704869E-006
   5.4100000000000001        2.1215988990574489E-004   3.4891975409788206E-006
   5.4150000000000000        2.1134357490521481E-004   3.5017156382043417E-006
   5.4199999999999999        2.1053279667402030E-004   3.5184028864057853E-006
   5.4249999999999998        2.0972744348022934E-004   3.5381061103857290E-006
   5.4299999999999997        2.0892732557047867E-004   3.5597501563780260E-006
   5.4350000000000005        2.0813225319132279E-004   3.5822598706987657E-006
   5.4400000000000004        2.0734203658931644E-004   3.6045600996637667E-006
   5.4450000000000003        2.0655648601101403E-004   3.6255756895892273E-006
   5.4500000000000002        2.0577541170297011E-004   3.6442314867910744E-006
   5.4550000000000001        2.0499862391173924E-004   3.6594523375854519E-006
   5.4600000000000000        2.0422593288387574E-004   3.6727763722165982E-006
   5.4649999999999999        2.0345714886593424E-004   3.7033693837931129E-006
   5.4699999999999998        2.0269208210446922E-004   3.7304694822431139E-006
   5.4750000000000005        2.0193054286790570E-004   3.7610493010206431E-006
   5.4800000000000004        2.0117239044681087E-004   3.7904045897674396E-006
   5.4850000000000003        2.0041763739451379E-004   3.8161381048899292E-006
   5.4900000000000002        1.9966632613399669E-004   3.8385165500505220E-006
   5.4950000000000001        1.9891849908824141E-004   3.8578066289122787E-006
   5.5000000000000000        1.9817419868023022E-004   3.8742750451374196E-006
   5.5049999999999999        1.9743346733294519E-004   3.8881885023887071E-006
   5.5099999999999998        1.9669634746936847E-004   3.8998137043287412E-006
   5.5149999999999997        1.9596288151248222E-004   3.9094173546200402E-006
   5.5200000000000005        1.9523311188526825E-004   3.9172661569255023E-006
   5.5250000000000004        1.9450708101070900E-004   3.9236208730806729E-006
   5.5300000000000002        1.9378483131178646E-004   3.9285534334620564E-006
   5.5350000000000001        1.9306640521241642E-004   3.9319124019567898E-006
   5.5400000000000000        1.9235185121322049E-004   3.9335273559668016E-006
   5.5449999999999999        1.9164123833861828E-004   3.9332073490961359E-006
   5.5499999999999998        1.9093463994160730E-004   3.9307571063705690E-006
   5.5549999999999997        1.9023212937518472E-004   3.9259813528165282E-006
   5.5600000000000005        1.8953377999234798E-004   3.9186848134600610E-006
   5.5650000000000004        1.8883966514609472E-004   3.9086722133272150E-006
   5.5700000000000003        1.8814985818942225E-004   3.8957482774440921E-006
   5.5750000000000002        1.8746443247532802E-004   3.8809208102192759E-006
   5.5800000000000001        1.8678346135680949E-004   3.8741065941743345E-006
   5.5850000000000000        1.8610701818686391E-004   3.8657754335473201E-006
   5.5899999999999999        1.8543517631848880E-004   3.8559366746700738E-006
   5.5949999999999998        1.8476800910468156E-004   3.8446662243069767E-006
   5.6000000000000005        1.8410554359694429E-004   3.8320890398281363E-006
   5.6050000000000004        1.8344756408836464E-004   3.8185728370183491E-006
   5.6100000000000003        1.8279377558439597E-004   3.8045646192964866E-006
   5.6150000000000002        1.8214388304605650E-004   3.7905114345166064E-006
   5.6200000000000001        1.8149759143436418E-004   3.7768603305330913E-006
   5.6250000000000000        1.8085460571033721E-004   3.7640583551999717E-006
   5.6299999999999999        1.8021463083499372E-004   3.7525525563713593E-006
   5.6349999999999998        1.7957737176935184E-004   3.7427899819016098E-006
   5.6399999999999997        1.7894253347442980E-004   3.7352176796446451E-006
   5.6450000000000005        1.7830982091124540E-004   3.7302806320301939E-006
   5.6500000000000004        1.7767893904081710E-004   3.7282199294345702E-006
   5.6550000000000002        1.7704959282416292E-004   3.7289032894906662E-006
   5.6600000000000001        1.7642151212631820E-004   3.7321336240961063E-006
   5.6650000000000000        1.7579474339263061E-004   3.7373972648360666E-006
   5.6699999999999999        1.7516955094933938E-004   3.7439626624042807E-006
   5.6749999999999998        1.7454620341889098E-004   3.7510939712871304E-006
   5.6799999999999997        1.7392496942373150E-004   3.7580553459714585E-006
   5.6850000000000005        1.7330611758630728E-004   3.7641109409437552E-006
   5.6900000000000004        1.7268991652906484E-004   3.7685249106905923E-006
   5.6950000000000003        1.7207663487445041E-004   3.7705614096985413E-006
   5.7000000000000002        1.7146654124491030E-004   3.7694845924542283E-006
   5.7050000000000001        1.7085990426289095E-004   3.7645586134440892E-006
   5.7100000000000000        1.7025699255083848E-004   3.7551379692460612E-006
   5.7149999999999999        1.6965807473119928E-004   3.7410514362459996E-006
   5.7199999999999998        1.6906341824877611E-004   3.7222840684399702E-006
   5.7250000000000005        1.6847315068820110E-004   3.6989608680650771E-006
   5.7300000000000004        1.6788712941052372E-004   3.6714770609413820E-006
   5.7350000000000003        1.6730518092511202E-004   3.6402587245700738E-006
   5.7400000000000002        1.6672713174133434E-004   3.6057319364521249E-006
   5.7450000000000001        1.6615280836855865E-004   3.5683227740888868E-006
   5.7500000000000000        1.6558203731615329E-004   3.5284573149813590E-006
   5.7549999999999999        1.6501464509348642E-004   3.4865616366307032E-006
   5.7599999999999998        1.6445045820992629E-004   3.4430618165379732E-006
   5.7649999999999997        1.6388930317484112E-004   3.3983839322043036E-006
   5.7700000000000005        1.6333100649759894E-004   3.3529503867969616E-006
   5.7750000000000004        1.6277539468756812E-004   3.3070594098072339E-006
   5.7800000000000002        1.6222229425411685E-004   3.2608579620606011E-006
   5.7850000000000001        1.6167154074043949E-004   3.2144748109604602E-006
   5.7900000000000000        1.6112305168948401E-004   3.1679567241566496E-006
   5.7949999999999999        1.6057678833863184E-004   3.1213067748654384E-006
   5.7999999999999998        1.6003271233273617E-004   3.0745276288315947E-006
   5.8049999999999997        1.5949078531664996E-004   3.0276219517998593E-006
   5.8100000000000005        1.5895096893522623E-004   2.9805924095148645E-006
   5.8150000000000004        1.5841322483331829E-004   2.9334416677213242E-006
   5.8200000000000003        1.5787751465577915E-004   2.8861723921639248E-006
   5.8250000000000002        1.5734380004746187E-004   2.8387872485873531E-006
   5.8300000000000001        1.5681204265321965E-004   2.7912889027362415E-006
   5.8350000000000000        1.5628220411790538E-004   2.7437126728571811E-006
   5.8399999999999999        1.5575424608637228E-004   2.6963244315559773E-006
   5.8449999999999998        1.5522813018801343E-004   2.6494893339105172E-006
   5.8500000000000005        1.5470379632725681E-004   2.6035946473461770E-006
   5.8550000000000004        1.5418111946321320E-004   2.5590925846056861E-006
   5.8600000000000003        1.5365996247151153E-004   2.5164474419134503E-006
   5.8650000000000002        1.5314018822778087E-004   2.4761235154938208E-006
   5.8700000000000001        1.5262165960765000E-004   2.4385851015713660E-006
   5.8750000000000000        1.5210423948674805E-004   2.4042964963703016E-006
   5.8799999999999999        1.5158779074070396E-004   2.3737219961152232E-006
   5.8849999999999998        1.5107217624514674E-004   2.3473258970304819E-006
   5.8899999999999997        1.5055725887570546E-004   2.3255724953403481E-006
   5.8950000000000005        1.5004290150800887E-004   2.3089260328614685E-006
   5.9000000000000004        1.4952896701768620E-004   2.2977073526692852E-006
   5.9050000000000002        1.4901531828036635E-004   2.2917827501357541E-006
   5.9100000000000001        1.4850182011343806E-004   2.2909267253268012E-006
   5.9150000000000000        1.4798845498192951E-004   2.2947961306688653E-006
   5.9199999999999999        1.4747538836443950E-004   2.3028648050177781E-006
   5.9249999999999998        1.4696280156003034E-004   2.3145907667658614E-006
   5.9299999999999997        1.4645087586776399E-004   2.3294320343057891E-006
   5.9350000000000005        1.4593979258670272E-004   2.3468466260298288E-006
   5.9400000000000004        1.4542973301590883E-004   2.3662925603304917E-006
   5.9450000000000003        1.4492087845444448E-004   2.3872278556001539E-006
   5.9500000000000002        1.4441341020137184E-004   2.4091105302312724E-006
   5.9550000000000001        1.4390750955575323E-004   2.4313986026161690E-006
   5.9600000000000000        1.4340335781665061E-004   2.4535506706351202E-006
   5.9649999999999999        1.4290113628312632E-004   2.4751283722641458E-006
   5.9699999999999998        1.4240102625424255E-004   2.4959141995190470E-006
   5.9750000000000005        1.4190320639233286E-004   2.5157218112157231E-006
   5.9800000000000004        1.4140777276454419E-004   2.5344474613569210E-006
   5.9850000000000003        1.4091472442060601E-004   2.5520844213626807E-006
   5.9900000000000002        1.4042405486563287E-004   2.5686315072679939E-006
   5.9950000000000001        1.3993575760473911E-004   2.5840875351080422E-006
   6.0000000000000000        1.3944982614303925E-004   2.6038791505103955E-006
   6.0049999999999999        1.3896625398564780E-004   2.6223418112642459E-006
   6.0099999999999998        1.3848503463767921E-004   2.6390209859677646E-006
   6.0150000000000006        1.3800616160424789E-004   2.6539644387349860E-006
   6.0200000000000005        1.3752962839046857E-004   2.6672199336795922E-006
   6.0250000000000004        1.3705542850145548E-004   2.6788352349155903E-006
   6.0300000000000002        1.3658355544232317E-004   2.6888492832983222E-006
   6.0350000000000001        1.3611400271818614E-004   2.6971833485486016E-006
   6.0400000000000000        1.3564676593733088E-004   2.7036728345819180E-006
   6.0449999999999999        1.3518191531076696E-004   2.7080767476098425E-006
   6.0499999999999998        1.3471961401212299E-004   2.7100611312250611E-006
   6.0549999999999997        1.3426003104599139E-004   2.7092861980564824E-006
   6.0600000000000005        1.3380333541696465E-004   2.7054121607327712E-006
   6.0650000000000004        1.3334969612963546E-004   2.6980992318825650E-006
   6.0700000000000003        1.3289928218859632E-004   2.6870076241347185E-006
   6.0750000000000002        1.3245226259843971E-004   2.6717975501179504E-006
   6.0800000000000001        1.3200880636375824E-004   2.6521292224608443E-006
   6.0850000000000000        1.3156908248914429E-004   2.6276628537924172E-006
   6.0899999999999999        1.3113325997919049E-004   2.5980586567412526E-006
   6.0949999999999998        1.3070150783848933E-004   2.5647235857183183E-006
   6.1000000000000005        1.3027399507163330E-004   2.5326944431563493E-006
   6.1050000000000004        1.2985088883278370E-004   2.4962861243327478E-006
   6.1100000000000003        1.2943215885787343E-004   2.4557095463829416E-006
   6.1150000000000002        1.2901740494537911E-004   2.4115455638988137E-006
   6.1200000000000001        1.2860618621285020E-004   2.3644157123993252E-006
   6.1250000000000000        1.2819806177783637E-004   2.3149415274032750E-006
   6.1299999999999999        1.2779259075788721E-004   2.2637445444294345E-006
   6.1349999999999998        1.2738933227055227E-004   2.2114462989968736E-006
   6.1400000000000006        1.2698784543338108E-004   2.1586683266243910E-006
   6.1450000000000005        1.2658768936392345E-004   2.1060321628307854E-006
   6.1500000000000004        1.2618842317972873E-004   2.0541593431350181E-006
   6.1550000000000002        1.2578960599834657E-004   2.0036714030559962E-006
   6.1600000000000001        1.2539079693732659E-004   1.9672760050746879E-006
   6.1650000000000000        1.2499155511421834E-004   2.1240558244239904E-006
   6.1699999999999999        1.2459143964657144E-004   2.2589597900361216E-006
   6.1749999999999998        1.2419012568869970E-004   2.3695323398220485E-006
   6.1799999999999997        1.2378778307994872E-004   2.4547806274718845E-006
   6.1850000000000005        1.2338471346110420E-004   2.5135800052359183E-006
   6.1900000000000004        1.2298121847413685E-004   2.5448058241792158E-006
   6.1950000000000003        1.2257759976101721E-004   2.5473445923697088E-006
   6.2000000000000002        1.2217415896371587E-004   2.5211666697604973E-006
   6.2050000000000001        1.2177119772420356E-004   2.5833339546628995E-006
   6.2100000000000000        1.2136901768445067E-004   2.6487334380835879E-006
   6.2149999999999999        1.2096792048642791E-004   2.7049089104542041E-006
   6.2199999999999998        1.2056820777210585E-004   2.7377508042638644E-006
   6.2250000000000005        1.2017018118345505E-004   2.7361798102511702E-006
   6.2300000000000004        1.1977414236244624E-004   2.6963981414891675E-006
   6.2350000000000003        1.1938039295104993E-004   2.6214178771298997E-006
   6.2400000000000002        1.1898922319660558E-004   2.5201278737071162E-006
   6.2450000000000001        1.1860072396818523E-004   2.4018081062625768E-006
   6.2500000000000000        1.1821481639557399E-004   2.2759082891247404E-006
   6.2549999999999999        1.1783141618989478E-004   2.1543089859068679E-006
   6.2599999999999998        1.1745043906227052E-004   2.0697207142576660E-006
   6.2650000000000006        1.1707180072382403E-004   2.0033436928518081E-006
   6.2700000000000005        1.1669541688567844E-004   1.9506497042589730E-006
   6.2750000000000004        1.1632120325895646E-004   1.9063264216639009E-006
   6.2800000000000002        1.1594907555478106E-004   1.8723135185420045E-006
   6.2850000000000001        1.1557894948427515E-004   1.8926202194749416E-006
   6.2900000000000000        1.1521074075856163E-004   1.9127820681251630E-006
   6.2949999999999999        1.1484436508876345E-004   1.9325332623376971E-006
   6.2999999999999998        1.1447973818600353E-004   1.9517525194375195E-006
   6.3049999999999997        1.1411677576140621E-004   1.9704285125824155E-006
   6.3100000000000005        1.1375539493622294E-004   1.9884379724460251E-006
   6.3150000000000004        1.1339551830035727E-004   2.0056319991745435E-006
   6.3200000000000003        1.1303706976921266E-004   2.0218603674142076E-006
   6.3250000000000002        1.1267997325819262E-004   2.0369728518112679E-006
   6.3300000000000001        1.1232415268270072E-004   2.0508192270119071E-006
   6.3350000000000000        1.1196953195814034E-004   2.0632492676624705E-006
   6.3399999999999999        1.1161603499991507E-004   2.0741127484091544E-006
   6.3449999999999998        1.1126358572342843E-004   2.0832594438981823E-006
   6.3500000000000005        1.1091210804408386E-004   2.0905391287757909E-006
   6.3550000000000004        1.1056152587728501E-004   2.0958015776882173E-006
   6.3600000000000003        1.1021176313843532E-004   2.0988965652817118E-006
   6.3650000000000002        1.0986274374293836E-004   2.0996879681254015E-006
   6.3700000000000001        1.0951439160619754E-004   2.0981413608243515E-006
   6.3750000000000000        1.0916663193810577E-004   2.0943702090334295E-006
   6.3799999999999999        1.0881947341955570E-004   2.0885270351467234E-006
   6.3849999999999998        1.0847305756250865E-004   2.0806381721668791E-006
   6.3900000000000006        1.0812753771834028E-004   2.0707181136819618E-006
   6.3950000000000005        1.0778306723842653E-004   2.0587813532797793E-006
   6.4000000000000004        1.0743979947414297E-004   2.0448423845485732E-006
   6.4050000000000002        1.0709788777686542E-004   2.0303970913506655E-006
   6.4100000000000001        1.0675748549796959E-004   2.0164227592141400E-006
   6.4150000000000000        1.0641874598883126E-004   2.0003613282188859E-006
   6.4199999999999999        1.0608182260082618E-004   1.9822145915850435E-006
   6.4249999999999998        1.0574686868533012E-004   1.9619843425328347E-006
   6.4299999999999997        1.0541403759371875E-004   1.9396723749830387E-006
   6.4350000000000005        1.0508348267736780E-004   1.9153458155998950E-006
   6.4400000000000004        1.0475535728765313E-004   1.8894448580818174E-006
   6.4450000000000003        1.0442980800272666E-004   1.8656085339935103E-006
   6.4500000000000002        1.0410682546962098E-004   1.8397195599580932E-006
   6.4550000000000001        1.0378624432255454E-004   1.8119932856005530E-006
   6.4600000000000000        1.0346789240618278E-004   1.7826518501094167E-006
   6.4649999999999999        1.0315159756516132E-004   1.7519173926724930E-006
   6.4699999999999998        1.0283718764414575E-004   1.7303501460214424E-006
   6.4750000000000005        1.0252449048779159E-004   1.7248007283668035E-006
   6.4800000000000004        1.0221333394075450E-004   1.7180703920260156E-006
   6.4850000000000003        1.0190354584769001E-004   1.7101341414694528E-006
   6.4900000000000002        1.0159495405325375E-004   1.7009669811673939E-006
   6.4950000000000001        1.0128738640210117E-004   1.6905439155903078E-006
   6.5000000000000000        1.0098067073888792E-004   1.6788502105852639E-006
   6.5049999999999999        1.0067463490826956E-004   1.6660484579076972E-006
   6.5099999999999998        1.0036910675490165E-004   1.6524510445896617E-006
   6.5150000000000006        1.0006392089084216E-004   1.6789131561238159E-006
   6.5200000000000005        9.9759043037506073E-005   1.7195451093839027E-006
   6.5250000000000004        9.9454557687542739E-005   1.7529937973662378E-006
   6.5300000000000002        9.9150553625821291E-005   1.7769719534637763E-006
   6.5350000000000001        9.8847119637210780E-005   1.7891923110696764E-006
   6.5400000000000000        9.8544344506580283E-005   1.7874103118611494E-006
   6.5449999999999999        9.8242317018798879E-005   1.7709603350744613E-006
   6.5499999999999998        9.7941125958735673E-005   1.7411819981045032E-006
   6.5549999999999997        9.7640860111259661E-005   1.6995444164763084E-006
   6.5600000000000005        9.7341608261239894E-005   1.6475167057150320E-006
   6.5650000000000004        9.7043459193545559E-005   1.5865679813456258E-006
   6.5700000000000003        9.6746501693045653E-005   1.5181673588932857E-006
   6.5750000000000002        9.6450824544609267E-005   1.4895862841029432E-006
   6.5800000000000001        9.6156516533105519E-005   1.4764273119648489E-006
   6.5850000000000000        9.5863664635417720E-005   1.4630663298879351E-006
   6.5899999999999999        9.5572298564833378E-005   1.4495225502196264E-006
   6.5949999999999998        9.5282380409702626E-005   1.4358828102446953E-006
   6.6000000000000005        9.4993868360137068E-005   1.4222378454865388E-006
   6.6050000000000004        9.4706720606248471E-005   1.4086783914683641E-006
   6.6100000000000003        9.4420895338148436E-005   1.3952951837135821E-006
   6.6150000000000002        9.4136350745948678E-005   1.3821789577453863E-006
   6.6200000000000001        9.3853045019760771E-005   1.3694204490871198E-006
   6.6250000000000000        9.3570936349696415E-005   1.3571103932621389E-006
   6.6299999999999999        9.3289982925867280E-005   1.3453395257936917E-006
   6.6349999999999998        9.3010142938385024E-005   1.3341985822050260E-006
   6.6400000000000006        9.2731374577361265E-005   1.3237782980195391E-006
   6.6450000000000005        9.2453636032907810E-005   1.3156439103806193E-006
   6.6500000000000004        9.2176885495136166E-005   1.3121012439202065E-006
   6.6550000000000002        9.1901081119509208E-005   1.3096397820163569E-006
   6.6600000000000001        9.1626173096826877E-005   1.3081955284962752E-006
   6.6650000000000000        9.1352093533562476E-005   1.3077225715138729E-006
   6.6699999999999999        9.1078772039827736E-005   1.3081774955845771E-006
   6.6749999999999998        9.0806138225734418E-005   1.3095168852238014E-006
   6.6799999999999997        9.0534121701394158E-005   1.3116973249471223E-006
   6.6850000000000005        9.0262652076918690E-005   1.3146753992699127E-006
   6.6900000000000004        8.9991658962419827E-005   1.3184076927076404E-006
   6.6950000000000003        8.9721071968009233E-005   1.3228507897757735E-006
   6.7000000000000002        8.9450820703798655E-005   1.3279612749897391E-006
   6.7050000000000001        8.9180834779899838E-005   1.3336957328649915E-006
   6.7100000000000000        8.8911043806424420E-005   1.3400107479170123E-006
   6.7149999999999999        8.8641377393484187E-005   1.3468799988144292E-006
   6.7199999999999998        8.8371765151190845E-005   1.3543603548057834E-006
   6.7250000000000005        8.8102136689656086E-005   1.3625339551959811E-006
   6.7300000000000004        8.7832441733344153E-005   1.3714628307397820E-006
   6.7350000000000003        8.7562774549295469E-005   1.3810644696155922E-006
   6.7400000000000002        8.7293292613045169E-005   1.3911931515071861E-006
   6.7450000000000001        8.7024153666025134E-005   1.4017028902015775E-006
   6.7500000000000000        8.6755515449667329E-005   1.4124476994856986E-006
   6.7549999999999999        8.6487535705403730E-005   1.4232815931464681E-006
   6.7599999999999998        8.6220372174666260E-005   1.4340585849708591E-006
   6.7650000000000006        8.5954182598886841E-005   1.4446326887458037E-006
   6.7700000000000005        8.5689124719497532E-005   1.4548579182582208E-006
   6.7750000000000004        8.5425356277930175E-005   1.4645882872951375E-006
   6.7800000000000002        8.5163035015616746E-005   1.4736778096434454E-006
   6.7850000000000001        8.4902318673989196E-005   1.4819796891218549E-006
   6.7900000000000000        8.4643364994479460E-005   1.4893219390819593E-006
   6.7949999999999999        8.4386331718519516E-005   1.4955030875201547E-006
   6.7999999999999998        8.4131375690233709E-005   1.5003208841157020E-006
   6.8049999999999997        8.3878571568977504E-005   1.5036552633166316E-006
   6.8100000000000005        8.3627846926903545E-005   1.5055332467737840E-006
   6.8150000000000004        8.3379114063168079E-005   1.5059971291345577E-006
   6.8200000000000003        8.3132285276927193E-005   1.5050892050463377E-006
   6.8250000000000002        8.2887272867337023E-005   1.5028517691565091E-006
   6.8300000000000001        8.2643989133553779E-005   1.4993271161124300E-006
   6.8350000000000000        8.2402346374733503E-005   1.4945575405615801E-006
   6.8399999999999999        8.2162256890032403E-005   1.4885853371512768E-006
   6.8449999999999998        8.1923632978606604E-005   1.4814528005289323E-006
   6.8500000000000005        8.1686386939612218E-005   1.4732022253419451E-006
   6.8550000000000004        8.1450431072205466E-005   1.4638759062376869E-006
   6.8600000000000003        8.1215677675542460E-005   1.4535192357217213E-006
   6.8650000000000002        8.0982039048779379E-005   1.4422005243209206E-006
   6.8700000000000001        8.0749427491072295E-005   1.4299983634601294E-006
   6.8750000000000000        8.0517758757141185E-005   1.4169879376876729E-006
   6.8799999999999999        8.0286999137667414E-005   1.4031938955905827E-006
   6.8849999999999998        8.0057153236414547E-005   1.4102185729563261E-006
   6.8900000000000006        7.9828226609229545E-005   1.4197950340382723E-006
   6.8950000000000005        7.9600224811959478E-005   1.4285458530623630E-006
   6.9000000000000004        7.9373153400451223E-005   1.4360850155507019E-006
   6.9050000000000002        7.9147017930551771E-005   1.4420265070252302E-006
   6.9100000000000001        7.8921823958108108E-005   1.4459843130080650E-006
   6.9150000000000000        7.8697577038967223E-005   1.4475724190211338E-006
   6.9199999999999999        7.8474282728976062E-005   1.4464048105865404E-006
   6.9249999999999998        7.8251946583981642E-005   1.4420954732262528E-006
   6.9299999999999997        7.8030574159830882E-005   1.4342583924623748E-006
   6.9350000000000005        7.7810171012370730E-005   1.4225276159826161E-006
   6.9400000000000004        7.7590742697448268E-005   1.4069874315729289E-006
   6.9450000000000003        7.7372294770910403E-005   1.3880903883569225E-006
   6.9500000000000002        7.7154827638514634E-005   1.3661731732218021E-006
   6.9550000000000001        7.6938301746680418E-005   1.3415976403283793E-006
   6.9600000000000000        7.6722658861745816E-005   1.3147443239188057E-006
   6.9649999999999999        7.6507840644112431E-005   1.2859938641717866E-006
   6.9699999999999998        7.6293788754181824E-005   1.2557269012660409E-006
   6.9750000000000005        7.6080444852355544E-005   1.2243240753802471E-006
   6.9800000000000004        7.5867750599035221E-005   1.1921660266930157E-006
   6.9850000000000003        7.5655647654622389E-005   1.1596333953831875E-006
   6.9900000000000002        7.5444077679518638E-005   1.1271068216293733E-006
   6.9950000000000001        7.5232982334125462E-005   1.0949669456104003E-006
   7.0000000000000000        7.5022303278844490E-005   1.0635944075048249E-006
   7.0049999999999999        7.4811982174077257E-005   1.0333698474914745E-006
   7.0099999999999998        7.4601960680225352E-005   1.0046591279854741E-006
   7.0150000000000006        7.4392180457690297E-005   9.7757430418725583E-007
   7.0200000000000005        7.4182583166873761E-005   9.5207970121791586E-007
   7.0250000000000004        7.3973117671109447E-005   9.2823325589212887E-007
   7.0300000000000002        7.3763783439200671E-005   9.0605194798549908E-007
   7.0350000000000001        7.3554601632193494E-005   8.8553106503095626E-007
   7.0400000000000000        7.3345593493958077E-005   8.6666581173732891E-007
   7.0449999999999999        7.3136780268364581E-005   8.6176027606025142E-007
   7.0499999999999998        7.2928183199283221E-005   8.7384626699605814E-007
   7.0549999999999997        7.2719823530584078E-005   8.7567547705559058E-007
   7.0600000000000005        7.2511722506137340E-005   8.6883309557527887E-007
   7.0650000000000004        7.2303901369813223E-005   8.5558159621972930E-007
   7.0700000000000003        7.2096381365481860E-005   8.3818345265341263E-007
   7.0750000000000002        7.1889183737013426E-005   8.1890113854094870E-007
   7.0800000000000001        7.1682329728278124E-005   8.0029070913061572E-007
   7.0850000000000000        7.1475840583146047E-005   8.1076530971760396E-007
   7.0899999999999999        7.1269737545487410E-005   8.2344410645959006E-007
   7.0949999999999998        7.1064041859172347E-005   8.3766832950295147E-007
   7.1000000000000005        7.0858774398855647E-005   8.5254653603597616E-007
   7.1050000000000004        7.0653952188441514E-005   8.6719113399634268E-007
   7.1100000000000003        7.0449589962174114E-005   8.8071682098168696E-007
   7.1150000000000002        7.0245702424002036E-005   8.9223832488512678E-007
   7.1200000000000001        7.0042304277873722E-005   9.0087037360006453E-007
   7.1250000000000000        6.9839410227737745E-005   9.0574265882413258E-007
   7.1299999999999999        6.9637034977542656E-005   9.0667495731349096E-007
   7.1349999999999998        6.9435193231236962E-005   9.0445176671777501E-007
   7.1400000000000006        6.9233899692769184E-005   8.9992941558619268E-007
   7.1450000000000005        6.9033169066087926E-005   8.9396423246803323E-007
   7.1500000000000004        6.8833016055141655E-005   8.8741254591250462E-007
   7.1550000000000002        6.8633455363878920E-005   8.8113068446888255E-007
   7.1600000000000001        6.8434501696248255E-005   8.7597497668644273E-007
   7.1650000000000000        6.8236169756198182E-005   8.7270999473618150E-007
   7.1699999999999999        6.8038474247677250E-005   8.7117919138525327E-007
   7.1749999999999998        6.7841430052386216E-005   8.8137364415830479E-007
   7.1799999999999997        6.7645057971215536E-005   8.9147001835506281E-007
   7.1850000000000005        6.7449385965614745E-005   9.0104669532827864E-007
   7.1900000000000004        6.7254442425883977E-005   9.0994794762679499E-007
   7.1950000000000003        6.7060255742323259E-005   9.1801804779949520E-007
   7.2000000000000002        6.6866854305232655E-005   9.2577944020192466E-007
   7.2050000000000001        6.6674266504912260E-005   9.4122141084856178E-007
   7.2100000000000000        6.6482520731662073E-005   9.5613614673698694E-007
   7.2149999999999999        6.6291645375782200E-005   9.7037064446210209E-007
   7.2199999999999998        6.6101668827572708E-005   9.8377190061879562E-007
   7.2250000000000005        6.5912619477333608E-005   9.9618691180198302E-007
   7.2300000000000004        6.5724525715365036E-005   1.0074626746065798E-006
   7.2350000000000003        6.5537415931967029E-005   1.0174478395980004E-006
   7.2400000000000002        6.5351318517439683E-005   1.0260664300335118E-006
   7.2450000000000001        6.5166261862082995E-005   1.0333473179714091E-006
   7.2500000000000000        6.4982274356195987E-005   1.0393271267422811E-006
   7.2549999999999999        6.4799372338188385E-005   1.0440545315660020E-006
   7.2599999999999998        6.4617524581564082E-005   1.0476257725683039E-006
   7.2650000000000006        6.4436688127127251E-005   1.0501488225745829E-006
   7.2700000000000005        6.4256820015682218E-005   1.0517316544101811E-006
   7.2750000000000004        6.4077877288033102E-005   1.0524822409005761E-006
   7.2800000000000002        6.3899816984984173E-005   1.0525085548710963E-006
   7.2850000000000001        6.3722596147339620E-005   1.0519185691471652E-006
   7.2900000000000000        6.3546171815903686E-005   1.0508202565541518E-006
   7.2949999999999999        6.3370501031480585E-005   1.0493215899174253E-006
   7.2999999999999998        6.3195540834874573E-005   1.0475305420623956E-006
   7.3049999999999997        6.3021248266889785E-005   1.0455550858145130E-006
   7.3100000000000005        6.2847580368330478E-005   1.0435031939990926E-006
   7.3150000000000004        6.2674494180000906E-005   1.0414757948461683E-006
   7.3200000000000003        6.2501946742705259E-005   1.0395269885231606E-006
   7.3250000000000002        6.2329895097247765E-005   1.0376917736788376E-006
   7.3300000000000001        6.2158297263672292E-005   1.0360041134019831E-006
   7.3350000000000000        6.1987143788064383E-005   1.0344654447396660E-006
   7.3399999999999999        6.1816464516301610E-005   1.0330379049469781E-006
   7.3449999999999998        6.1646291643468191E-005   1.0316812820723123E-006
   7.3500000000000005        6.1476657364648127E-005   1.0303553641642784E-006
   7.3550000000000004        6.1307593874925651E-005   1.0290199392713777E-006
   7.3600000000000003        6.1139133369384749E-005   1.0276347954422065E-006
   7.3650000000000002        6.0971308043109666E-005   1.0261597207251712E-006
   7.3700000000000001        6.0804150091184397E-005   1.0245545031689019E-006
   7.3750000000000000        6.0637691708693174E-005   1.0227789308218051E-006
   7.3799999999999999        6.0471965090720058E-005   1.0207927917324838E-006
   7.3849999999999998        6.0307002432349112E-005   1.0185558739494733E-006
   7.3900000000000006        6.0142835928664506E-005   1.0160279776188502E-006
   7.3950000000000005        5.9979497774750411E-005   1.0131757337608819E-006
   7.4000000000000004        5.9817020165690827E-005   1.0099839881064056E-006
   7.4050000000000002        5.9655435296569986E-005   1.0064405894843537E-006
   7.4100000000000001        5.9494769177169220E-005   1.0025395720265461E-006
   7.4150000000000000        5.9334982819338152E-005   9.9833996779652190E-007
   7.4199999999999999        5.9175998363018086E-005   9.9393968076609627E-007
   7.4249999999999998        5.9017737424942230E-005   9.8943713811531088E-007
   7.4299999999999997        5.8860121621844020E-005   9.8493076702384821E-007
   7.4350000000000005        5.8703072570456667E-005   9.8051899467166181E-007
   7.4400000000000004        5.8546511887513603E-005   9.7630024823846807E-007
   7.4450000000000003        5.8390361189748048E-005   9.7237295490421375E-007
   7.4500000000000002        5.8234542093893427E-005   9.6883554184862877E-007
   7.4550000000000001        5.8078976216682959E-005   9.6578643625166668E-007
   7.4600000000000000        5.7923585174850065E-005   9.6332406529305741E-007
   7.4649999999999999        5.7768290585127975E-005   9.6154685615273418E-007
   7.4699999999999998        5.7613014064250102E-005   9.6055302159695865E-007
   7.4750000000000005        5.7457677228949679E-005   9.6042185305538803E-007
   7.4800000000000004        5.7302201695960126E-005   9.6119917037059170E-007
   7.4850000000000003        5.7146509082014667E-005   9.6292736868427460E-007
   7.4900000000000002        5.6990536292602213E-005   9.6563355438250830E-007
   7.4950000000000001        5.6834331443486607E-005   9.6923362357644114E-007
   7.5000000000000000        5.6677991805892263E-005   9.7359431691663577E-007
   7.5049999999999999        5.6521614868513977E-005   9.8562510737049396E-007
   7.5099999999999998        5.6365298120046559E-005   9.9781977797159767E-007
   7.5150000000000006        5.6209139049184896E-005   1.0096461922919734E-006
   7.5200000000000005        5.6053235144623899E-005   1.0209146217233765E-006
   7.5250000000000004        5.5897683895058311E-005   1.0314353376577522E-006
   7.5300000000000002        5.5742582789183092E-005   1.0410186114869098E-006
   7.5350000000000001        5.5588029315693031E-005   1.0494747146026998E-006
   7.5400000000000000        5.5434120963282934E-005   1.0566139183971010E-006
   7.5449999999999999        5.5280955220647744E-005   1.0622464942618281E-006
   7.5499999999999998        5.5128629576482220E-005   1.0661827135886976E-006
   7.5549999999999997        5.4977241519481307E-005   1.0682443242128700E-006
   7.5600000000000005        5.4826888538339754E-005   1.0683640802203556E-006
   7.5650000000000004        5.4677668121752508E-005   1.0665379156265988E-006
   7.5700000000000003        5.4529668419848577E-005   1.0627731124511849E-006
   7.5750000000000002        5.4382897931866877E-005   1.0571566996153673E-006
   7.5800000000000001        5.4237324825804488E-005   1.0498160372822451E-006
   7.5850000000000000        5.4092916956124864E-005   1.0408787991486826E-006
   7.5899999999999999        5.3949642177291271E-005   1.0335803996672259E-006
   7.5949999999999998        5.3807468343767158E-005   1.0293452652737210E-006
   7.6000000000000005        5.3666363310015791E-005   1.0240718159084335E-006
   7.6050000000000004        5.3526294930500617E-005   1.0177696260524097E-006
   7.6100000000000003        5.3387231059684910E-005   1.0104482701868653E-006
   7.6150000000000002        5.3249139552032119E-005   1.0021173227928602E-006
   7.6200000000000001        5.3111988262005501E-005   9.9278635835161683E-007
   7.6250000000000000        5.2975745044068520E-005   9.8246495134417483E-007
   7.6299999999999999        5.2840377752684482E-005   9.7116269438570884E-007
   7.6349999999999998        5.2705854242316699E-005   9.5891263587744697E-007
   7.6400000000000006        5.2572142367428573E-005   9.4581732840680333E-007
   7.6450000000000005        5.2439209982483513E-005   9.3199213798723246E-007
   7.6500000000000004        5.2307024507496170E-005   9.1755286508081533E-007
   7.6550000000000002        5.2175545262867905E-005   9.0262340976297271E-007
   7.6600000000000001        5.2044724399293417E-005   8.8733484181578043E-007
   7.6650000000000000        5.1914513819867701E-005   8.7181847862101848E-007
   7.6699999999999999        5.1784865427685851E-005   8.5620563756036520E-007
   7.6749999999999998        5.1655731125842803E-005   8.4062763601567512E-007
   7.6799999999999997        5.1527062817433672E-005   8.2521579136859947E-007
   7.6850000000000005        5.1398812405553378E-005   8.1010142100094534E-007
   7.6900000000000004        5.1270931793297044E-005   7.9541584229447240E-007
   7.6950000000000003        5.1143372883759590E-005   7.8129037263098772E-007
   7.7000000000000002        5.1016087580036126E-005   7.7759441044498773E-007
   7.7050000000000001        5.0889027785221586E-005   8.0414699889846063E-007
   7.7100000000000000        5.0762145402411085E-005   8.2587033087713031E-007
   7.7149999999999999        5.0635392334699544E-005   8.4199082440868610E-007
   7.7199999999999998        5.0508720485182079E-005   8.5174260589291852E-007
   7.7250000000000005        5.0382081756953624E-005   8.5496669285101416E-007
   7.7300000000000004        5.0255428114350102E-005   8.5253874225347718E-007
   7.7350000000000003        5.0128729743995969E-005   8.4541717002634337E-007
   7.7400000000000002        5.0002000424930849E-005   8.3451679968069248E-007
   7.7450000000000001        4.9875260318166341E-005   8.2074607275547110E-007
   7.7500000000000000        4.9748529584714222E-005   8.0501343078944967E-007
   7.7549999999999999        4.9621828385586131E-005   7.8822731532167644E-007
   7.7599999999999998        4.9495176881793717E-005   7.7129616403464512E-007
   7.7650000000000006        4.9368595234348700E-005   7.5505181757491154E-007
   7.7700000000000005        4.9242103604262810E-005   7.4005296574193000E-007
   7.7750000000000004        4.9115722152547647E-005   7.2679743585864459E-007
   7.7800000000000002        4.8989471040214986E-005   7.2987754435671973E-007
   7.7850000000000001        4.8863370428276468E-005   7.4078651454543052E-007
   7.7900000000000000        4.8737440477743741E-005   7.5177448556173598E-007
   7.7949999999999999        4.8611701349628567E-005   7.6269073248216775E-007
   7.7999999999999998        4.8486173204942559E-005   7.7338885589002071E-007
   7.8050000000000006        4.8360876204697425E-005   7.8376742908982904E-007
   7.8100000000000005        4.8235830509904915E-005   7.9376282432011975E-007
   7.8150000000000004        4.8111055652985794E-005   8.0333074934466623E-007
   7.8200000000000003        4.7986563106339624E-005   8.1243665570298793E-007
   7.8250000000000002        4.7862358761108911E-005   8.2105157619178791E-007
   7.8300000000000001        4.7738448396683027E-005   8.2914665536074940E-007
   7.8350000000000000        4.7614837792451511E-005   8.3669303775950820E-007
   7.8399999999999999        4.7491532727803721E-005   8.4366186793782209E-007
   7.8449999999999998        4.7368538982129189E-005   8.5002429044525233E-007
   7.8500000000000005        4.7245862334817288E-005   8.5575144983152958E-007
   7.8550000000000004        4.7123508565257543E-005   8.6081449064638453E-007
   7.8600000000000003        4.7001483452839325E-005   8.6518455743948006E-007
   7.8650000000000002        4.6879792776952161E-005   8.8900465517518243E-007
   7.8700000000000001        4.6758442316985422E-005   9.2582904987579683E-007
   7.8750000000000000        4.6637437852328641E-005   9.5447254789933424E-007
   7.8799999999999999        4.6516785162371216E-005   9.7458399104763968E-007
   7.8849999999999998        4.6396490026502565E-005   9.8581222112256495E-007
   7.8900000000000006        4.6276558224112167E-005   9.8781196282772576E-007
   7.8950000000000005        4.6156995534589522E-005   9.8056723466227719E-007
   7.9000000000000004        4.6037808560717024E-005   9.6461461700443255E-007
   7.9050000000000002        4.5919007855142547E-005   9.4064581284545630E-007
   7.9100000000000001        4.5800605153488316E-005   9.0936597208389009E-007
   7.9150000000000000        4.5682612191595785E-005   8.7148024439951066E-007
   7.9199999999999999        4.5565040705306505E-005   8.5516879120102533E-007
   7.9249999999999998        4.5447902430461874E-005   8.4888904063478056E-007
   7.9300000000000006        4.5331209102903419E-005   8.4177932257005348E-007
   7.9350000000000005        4.5214972458472653E-005   8.3384258112890883E-007
   7.9400000000000004        4.5099204233011013E-005   8.2508176043318097E-007
   7.9450000000000003        4.4983916162359951E-005   8.1549980460488719E-007
   7.9500000000000002        4.4869119982361015E-005   8.0509965776583473E-007
   7.9550000000000001        4.4754827428855615E-005   7.9388426403805446E-007
   7.9600000000000000        4.4641050237685304E-005   7.8185656754339427E-007
   7.9649999999999999        4.4527800144691480E-005   7.6901965972813580E-007
   7.9699999999999998        4.4415088885715703E-005   7.5540922315204379E-007
   7.9750000000000005        4.4302928196599385E-005   7.4346408524132880E-007
   7.9800000000000004        4.4191329810945242E-005   7.4186778808281196E-007
   7.9850000000000003        4.4080298089548222E-005   7.3995561479423975E-007
   7.9900000000000002        4.3969813606546439E-005   7.3776513802068064E-007
   7.9950000000000001        4.3859852148120264E-005   7.3533871836493951E-007
   8.0000000000000000        4.3750389500450237E-005   7.3271871642963831E-007
   8.0050000000000008        4.3641401449716722E-005   7.2994749281756160E-007
   8.0099999999999998        4.3532863782100266E-005   7.2706740813143975E-007
   8.0150000000000006        4.3424752283781232E-005   7.2412082297394211E-007
   8.0199999999999996        4.3317042740940160E-005   7.2115009794783972E-007
   8.0250000000000004        4.3209710939757429E-005   7.1819759365578838E-007
   8.0299999999999994        4.3102732666413604E-005   7.1530567070053879E-007
   8.0350000000000001        4.2996083707088983E-005   7.1251668968482808E-007
   8.0400000000000009        4.2889739847964111E-005   7.0987301121137983E-007
   8.0449999999999999        4.2783676875219462E-005   7.0741699588286342E-007
   8.0500000000000007        4.2677870575035426E-005   7.0518841086920968E-007
   8.0549999999999997        4.2572296733592537E-005   7.0320684711294788E-007
   8.0600000000000005        4.2466931137071164E-005   7.0148244196430648E-007
   8.0649999999999995        4.2361749571930089E-005   7.0002527836291600E-007
   8.0700000000000003        4.2256734552282996E-005   6.9883871159348159E-007
   8.0749999999999993        4.2151892764738265E-005   6.9790192444602078E-007
   8.0800000000000001        4.2047236322880697E-005   6.9718867273414406E-007
   8.0850000000000009        4.1942777340295200E-005   6.9667271227129252E-007
   8.0899999999999999        4.1838527930566662E-005   6.9632779887105633E-007
   8.0950000000000006        4.1734500207279884E-005   6.9612768834699854E-007
   8.0999999999999996        4.1630706284019835E-005   6.9604613651253990E-007
   8.1050000000000004        4.1527158274371234E-005   6.9605689918136545E-007
   8.1099999999999994        4.1423868291919064E-005   6.9613373216689594E-007
   8.1150000000000002        4.1320848450248105E-005   6.9625039128274187E-007
   8.1200000000000010        4.1218110862943267E-005   6.9638063234236464E-007
   8.1250000000000000        4.1115667643589443E-005   6.9649821115936797E-007
   8.1300000000000008        4.1013530905771435E-005   6.9657688354721328E-007
   8.1349999999999998        4.0911712763074163E-005   6.9659079576520278E-007
   8.1400000000000006        4.0810225329082443E-005   6.9651954927091639E-007
   8.1449999999999996        4.0709080717381197E-005   6.9634675540515269E-007
   8.1500000000000004        4.0608291041555217E-005   6.9605611827855721E-007
   8.1549999999999994        4.0507867375477388E-005   6.9563238171393548E-007
   8.1600000000000001        4.0407813791585952E-005   6.9506729096849160E-007
   8.1650000000000009        4.0308131472809643E-005   6.9435548080910614E-007
   8.1699999999999999        4.0208821593000392E-005   6.9349159507949183E-007
   8.1750000000000007        4.0109885326010024E-005   6.9247027762325976E-007
   8.1799999999999997        4.0011323845690492E-005   6.9128617228414300E-007
   8.1850000000000005        3.9913138325893622E-005   6.8993392290576618E-007
   8.1899999999999995        3.9815329940471372E-005   6.8840817333184882E-007
   8.1950000000000003        3.9717899863275575E-005   6.8670356740601555E-007
   8.1999999999999993        3.9620849268158176E-005   6.8481474897199944E-007
   8.2050000000000001        3.9524179328971008E-005   6.8273636187341158E-007
   8.2100000000000009        3.9427891219566001E-005   6.8046304995398503E-007
   8.2149999999999999        3.9331986113795065E-005   6.7798945705734444E-007
   8.2200000000000006        3.9236465185510035E-005   6.7531023922636754E-007
   8.2249999999999996        3.9141329608562900E-005   6.7242117623471988E-007
   8.2300000000000004        3.9046580556805421E-005   6.6932006258584677E-007
   8.2349999999999994        3.8952219204089582E-005   6.6600490245404974E-007
   8.2400000000000002        3.8858246440088876E-005   6.6247398419212028E-007
   8.2450000000000010        3.8764654810756172E-005   6.5873393987344822E-007
   8.2500000000000000        3.8671427370252939E-005   6.5480089336295174E-007
   8.2550000000000008        3.8578546657751098E-005   6.5069148351487924E-007
   8.2599999999999998        3.8485995212422707E-005   6.4642234918354011E-007
   8.2650000000000006        3.8393755573439701E-005   6.4201012922327763E-007
   8.2699999999999996        3.8301810279974117E-005   6.3747146248832663E-007
   8.2750000000000004        3.8210141871197897E-005   6.3282298783304394E-007
   8.2799999999999994        3.8118732886283118E-005   6.2808134411164408E-007
   8.2850000000000001        3.8027565864401655E-005   6.2326317017853808E-007
   8.2900000000000009        3.7936623344725552E-005   6.1838510488794723E-007
   8.2949999999999999        3.7845887866426838E-005   6.1346378709421480E-007
   8.3000000000000007        3.7755341968677436E-005   6.0851585565158920E-007
   8.3049999999999997        3.7664968190649395E-005   6.0355794941443401E-007
   8.3100000000000005        3.7574749071514658E-005   5.9860692971242386E-007
   8.3149999999999995        3.7484667150445269E-005   5.9368148433224199E-007
   8.3200000000000003        3.7394704966613156E-005   5.8880119685570813E-007
   8.3249999999999993        3.7304845059190377E-005   5.8398565703449097E-007
   8.3300000000000001        3.7215072941454053E-005   5.7925148051492898E-007
   8.3350000000000009        3.7125390301832237E-005   5.7459910779264392E-007
   8.3399999999999999        3.7035804301249795E-005   5.7002350686641219E-007
   8.3450000000000006        3.6946322104962116E-005   5.6551964140432728E-007
   8.3499999999999996        3.6856950878224725E-005   5.6108247507457752E-007
   8.3550000000000004        3.6767697786292942E-005   5.5670697154531736E-007
   8.3599999999999994        3.6678569994422304E-005   5.5238809448472837E-007
   8.3650000000000002        3.6589574667868194E-005   5.4812080756090403E-007
   8.3700000000000010        3.6500718971886075E-005   5.4390007444205977E-007
   8.3750000000000000        3.6412010071731423E-005   5.3972085879629584E-007
   8.3800000000000008        3.6323455132659619E-005   5.3557812429182091E-007
   8.3849999999999998        3.6235061319926162E-005   5.3146683459673522E-007
   8.3900000000000006        3.6146835798786445E-005   5.2738195337924068E-007
   8.3949999999999996        3.6058785734495953E-005   5.2331844723260820E-007
   8.4000000000000004        3.5970918292310075E-005   5.2622483928534098E-007
   8.4049999999999994        3.5883240637484347E-005   5.3090201558757201E-007
   8.4100000000000001        3.5795759935274083E-005   5.3552179304238210E-007
   8.4150000000000009        3.5708483352034915E-005   5.4006754899649841E-007
   8.4199999999999999        3.5621418407010194E-005   5.4451786946176420E-007
   8.4250000000000007        3.5534573475721564E-005   5.4885048410663838E-007
   8.4299999999999997        3.5447957061048245E-005   5.5304299524193531E-007
   8.4350000000000005        3.5361577665869352E-005   5.5707300517861844E-007
   8.4399999999999995        3.5275443793064089E-005   5.6091811622751566E-007
   8.4450000000000003        3.5189563945511578E-005   5.6455593069959720E-007
   8.4499999999999993        3.5103946626091024E-005   5.6796405090565031E-007
   8.4550000000000001        3.5018600337681547E-005   5.7112007915663843E-007
   8.4600000000000009        3.4933533583162327E-005   5.7400161776354532E-007
   8.4649999999999999        3.4848754865412564E-005   5.7658626903707693E-007
   8.4700000000000006        3.4764272687311351E-005   5.7885163528827123E-007
   8.4749999999999996        3.4680095551737949E-005   5.8077531882789514E-007
   8.4800000000000004        3.4596231961571410E-005   5.8233492196700019E-007
   8.4849999999999994        3.4512690419690966E-005   5.8350804701635332E-007
   8.4900000000000002        3.4429479428975739E-005   5.8427152226184784E-007
   8.4950000000000010        3.4346607492304907E-005   5.8459036196021810E-007
   8.5000000000000000        3.4264083112557671E-005   5.8443029763606411E-007
   8.5050000000000008        3.4181914766299307E-005   5.8378735493576378E-007
   8.5099999999999998        3.4100108173684686E-005   5.8266615166039948E-007
   8.5150000000000006        3.4018663917325459E-005   5.8107644315403254E-007
   8.5199999999999996        3.3937582018607189E-005   5.7902854598708940E-007
   8.5250000000000004        3.3856862498915335E-005   5.7653277672982709E-007
   8.5299999999999994        3.3776505379635482E-005   5.7359945195262463E-007
   8.5350000000000001        3.3696510682153050E-005   5.7023888822577292E-007
   8.5400000000000009        3.3616878427853587E-005   5.6646140211964421E-007
   8.5449999999999999        3.3537608638122643E-005   5.6227731020461072E-007
   8.5500000000000007        3.3458701334345671E-005   5.5769692905088884E-007
   8.5549999999999997        3.3380156537908228E-005   5.5273057522897277E-007
   8.5600000000000005        3.3301974270195788E-005   5.4738856530901113E-007
   8.5649999999999995        3.3224154552593907E-005   5.4168121586147102E-007
   8.5700000000000003        3.3146697406488039E-005   5.3561884345659593E-007
   8.5750000000000011        3.3069602853263726E-005   5.3306179278029387E-007
   8.5800000000000001        3.2992870914306511E-005   5.3613908968138513E-007
   8.5850000000000009        3.2916501611001841E-005   5.3901133134676594E-007
   8.5899999999999999        3.2840494964735292E-005   5.4166154438942560E-007
   8.5950000000000006        3.2764850980121920E-005   5.4407277219275878E-007
   8.5999999999999996        3.2689565053762567E-005   5.4623266615441376E-007
   8.6050000000000004        3.2614621728649232E-005   5.4813973128086947E-007
   8.6099999999999994        3.2540003986174567E-005   5.4979403417795863E-007
   8.6150000000000002        3.2465694807731100E-005   5.5119564145163593E-007
   8.6200000000000010        3.2391677174711429E-005   5.5234461970776798E-007
   8.6250000000000000        3.2317934068508164E-005   5.5324103555228236E-007
   8.6300000000000008        3.2244448470513823E-005   5.5388495559106600E-007
   8.6349999999999998        3.2171203362121048E-005   5.5427644643005327E-007
   8.6400000000000006        3.2098181724722357E-005   5.5441557467510400E-007
   8.6449999999999996        3.2025366539710380E-005   5.5430240693216608E-007
   8.6500000000000004        3.1952740788477647E-005   5.5393700980711292E-007
   8.6549999999999994        3.1880287452416802E-005   5.5331944990585853E-007
   8.6600000000000001        3.1807989512920341E-005   5.5244979383431019E-007
   8.6650000000000009        3.1735829951380875E-005   5.5132810819838191E-007
   8.6699999999999999        3.1663791749191015E-005   5.4995799098577874E-007
   8.6750000000000007        3.1591857887743289E-005   5.4835933925710976E-007
   8.6799999999999997        3.1520011348430323E-005   5.4655674932468690E-007
   8.6850000000000005        3.1448235112644646E-005   5.4457481794293938E-007
   8.6899999999999995        3.1376515545016704E-005   5.4243475862856215E-007
   8.6950000000000003        3.1304856459128787E-005   5.4014033594622433E-007
   8.7000000000000011        3.1233267277602459E-005   5.3768970542148294E-007
   8.7050000000000001        3.1161757425706277E-005   5.3508101993280185E-007
   8.7100000000000009        3.1090336328708701E-005   5.3231243235877368E-007
   8.7149999999999999        3.1019013411878327E-005   5.2938209557784876E-007
   8.7200000000000006        3.0947798100483623E-005   5.2628816246860614E-007
   8.7249999999999996        3.0876699819793194E-005   5.2302878590950293E-007
   8.7300000000000004        3.0805727995075471E-005   5.1960211877914530E-007
   8.7349999999999994        3.0734892051599053E-005   5.1600631395598356E-007
   8.7400000000000002        3.0664201414632419E-005   5.1223952431859679E-007
   8.7450000000000010        3.0593665509444120E-005   5.0829990274545563E-007
   8.7500000000000000        3.0523293761302710E-005   5.0418560211509849E-007
   8.7550000000000008        3.0453095595476672E-005   4.9989477530607056E-007
   8.7599999999999998        3.0383080437234575E-005   4.9542615282345954E-007
   8.7650000000000006        3.0313257711844902E-005   4.9078920009585896E-007
   8.7699999999999996        3.0243636844576228E-005   4.8600286677986758E-007
   8.7750000000000004        3.0174227260697036E-005   4.8108642881589754E-007
   8.7799999999999994        3.0105038203381906E-005   4.7605934423829439E-007
   8.7850000000000001        3.0036074020700988E-005   4.7094596618579593E-007
   8.7900000000000009        2.9967333737343160E-005   4.6577597117841227E-007
   8.7949999999999999        2.9898816110058931E-005   4.6057930367461968E-007
   8.8000000000000007        2.9830519895598734E-005   4.5538590813278600E-007
   8.8049999999999997        2.9762443850713088E-005   4.5022572901140106E-007
   8.8100000000000005        2.9694586732152430E-005   4.4512871076883269E-007
   8.8149999999999995        2.9626947296667287E-005   4.4012479786356056E-007
   8.8200000000000003        2.9559524301008089E-005   4.3524393475396605E-007
   8.8250000000000011        2.9492316501925337E-005   4.3051606589849834E-007
   8.8300000000000001        2.9425322656169534E-005   4.2597113575560658E-007
   8.8350000000000009        2.9358541520491113E-005   4.2163908878367555E-007
   8.8399999999999999        2.9291971851640601E-005   4.1754986944117476E-007
   8.8450000000000006        2.9225612406368427E-005   4.1373342218648898E-007
   8.8499999999999996        2.9159461941425141E-005   4.1021969147806737E-007
   8.8550000000000004        2.9093519213561130E-005   4.0703260507413580E-007
   8.8599999999999994        2.9027782979526943E-005   4.0993822799864502E-007
   8.8650000000000002        2.8962251996073010E-005   4.1302385745912716E-007
   8.8700000000000010        2.8896925019949834E-005   4.1601478896351161E-007
   8.8750000000000000        2.8831800246780177E-005   4.1889125174488591E-007
   8.8800000000000008        2.8766872168404831E-005   4.2163760276754837E-007
   8.8849999999999998        2.8702133775491539E-005   4.2423970016895567E-007
   8.8900000000000006        2.8637578054435468E-005   4.2668340635898170E-007
   8.8949999999999996        2.8573197991631878E-005   4.2895458374763590E-007
   8.9000000000000004        2.8508986573475945E-005   4.3103909474474474E-007
   8.9049999999999994        2.8444936786362946E-005   4.3292280176030412E-007
   8.9100000000000001        2.8381041616688019E-005   4.3459156720418454E-007
   8.9150000000000009        2.8317294050846413E-005   4.3603125348634801E-007
   8.9199999999999999        2.8253687075233373E-005   4.3722772301674976E-007
   8.9250000000000007        2.8190213676244067E-005   4.3816683820522981E-007
   8.9299999999999997        2.8126866840273757E-005   4.3883446146179082E-007
   8.9350000000000005        2.8063639553717618E-005   4.3921645519628299E-007
   8.9399999999999995        2.8000524802970906E-005   4.3929868181869880E-007
   8.9450000000000003        2.7937515574428796E-005   4.3906700373889861E-007
   8.9500000000000011        2.7874604854486525E-005   4.3850824242031231E-007
   8.9550000000000001        2.7811785629539331E-005   4.3762866920720329E-007
   8.9600000000000009        2.7749050885982387E-005   4.3645266033431944E-007
   8.9649999999999999        2.7686393610224908E-005   4.3500531661874262E-007
   8.9700000000000006        2.7623809756751781E-005   4.3330879792531423E-007
   8.9749999999999996        2.7561306560932021E-005   4.3137398392259927E-007
   8.9800000000000004        2.7498893937796010E-005   4.2920907461785012E-007
   8.9849999999999994        2.7436581802374279E-005   4.2682227001825481E-007
   8.9900000000000002        2.7374380069697251E-005   4.2422177013090649E-007
   8.9950000000000010        2.7312298654795412E-005   4.2176328795793269E-007
   9.0000000000000000        2.7250347472699253E-005   4.2462185997785032E-007
   9.0050000000000008        2.7188536438439193E-005   4.2744778655980984E-007
   9.0099999999999998        2.7126875467045745E-005   4.3021297643561823E-007
   9.0150000000000006        2.7065374473549333E-005   4.3288933833700115E-007
   9.0199999999999996        2.7004043372980464E-005   4.3544878099576899E-007
   9.0250000000000004        2.6942892080369563E-005   4.3786321314365079E-007
   9.0299999999999994        2.6881930510747158E-005   4.4010454351242983E-007
   9.0350000000000001        2.6821168579143635E-005   4.4214468083388260E-007
   9.0400000000000009        2.6760616200589501E-005   4.4395557903150731E-007
   9.0449999999999999        2.6700283290115238E-005   4.4551662610680003E-007
   9.0500000000000007        2.6640179762751281E-005   4.4682284901174569E-007
   9.0549999999999997        2.6580315533528128E-005   4.4787125129304924E-007
   9.0600000000000005        2.6520700517472697E-005   4.4865883650098675E-007
   9.0649999999999995        2.6461341295096158E-005   4.4918594270159306E-007
   9.0700000000000003        2.6402231513940714E-005   4.4946584092986542E-007
   9.0750000000000011        2.6343361686522500E-005   4.4951493724684655E-007
   9.0800000000000001        2.6284722325357633E-005   4.4934963771368078E-007
   9.0850000000000009        2.6226303942962188E-005   4.4898634839141423E-007
   9.0899999999999999        2.6168097051852311E-005   4.4844147534116075E-007
   9.0950000000000006        2.6110092164544065E-005   4.4773142462403419E-007
   9.0999999999999996        2.6052279793553622E-005   4.4687260230107050E-007
   9.1050000000000004        2.5994650451397007E-005   4.4588141443343773E-007
   9.1099999999999994        2.5937194650590391E-005   4.4477426708216505E-007
   9.1150000000000002        2.5879902903649837E-005   4.4356756630839343E-007
   9.1200000000000010        2.5822765723091478E-005   4.4227771817317233E-007
   9.1250000000000000        2.5765773621431433E-005   4.4092112873763596E-007
   9.1300000000000008        2.5708917111185777E-005   4.3951420406283380E-007
   9.1349999999999998        2.5652186704870654E-005   4.3807335061301996E-007
   9.1400000000000006        2.5595572915002133E-005   4.3661648071675657E-007
   9.1449999999999996        2.5539066254096360E-005   4.3516641072046462E-007
   9.1500000000000004        2.5482657234669402E-005   4.3374695358359822E-007
   9.1549999999999994        2.5426336369237426E-005   4.3238192226565891E-007
   9.1600000000000001        2.5370095806627100E-005   4.3109349341550354E-007
   9.1650000000000009        2.5313939279808689E-005   4.2989225953849345E-007
   9.1699999999999999        2.5257875521027959E-005   4.2878381386450096E-007
   9.1750000000000007        2.5201913282263588E-005   4.2777372989036657E-007
   9.1799999999999997        2.5146061315494341E-005   4.2686758111299178E-007
   9.1850000000000005        2.5090328372698894E-005   4.2607094102922388E-007
   9.1899999999999995        2.5034723205856009E-005   4.2538938313597114E-007
   9.1950000000000003        2.4979254566944370E-005   4.2482848093007068E-007
   9.2000000000000011        2.4923931207942711E-005   4.2439380790843415E-007
   9.2050000000000001        2.4868761880829777E-005   4.2409093756789868E-007
   9.2100000000000009        2.4813755337584249E-005   4.2392544340537594E-007
   9.2149999999999999        2.4758920330184880E-005   4.2390289891770981E-007
   9.2200000000000006        2.4704265610610362E-005   4.2402887760180179E-007
   9.2249999999999996        2.4649799930839464E-005   4.2430895295447545E-007
   9.2300000000000004        2.4595532042850837E-005   4.2474869847268311E-007
   9.2349999999999994        2.4541470698623251E-005   4.2535217566237472E-007
   9.2400000000000002        2.4487624650135397E-005   4.2610913433280213E-007
   9.2450000000000010        2.4434002649366011E-005   4.2700143681149655E-007
   9.2500000000000000        2.4380613448293831E-005   4.2801086306810154E-007
   9.2550000000000008        2.4327465600705159E-005   4.2911939126458385E-007
   9.2599999999999998        2.4274560969990131E-005   4.3031568995919068E-007
   9.2650000000000006        2.4221893273591395E-005   4.3159657365759359E-007
   9.2699999999999996        2.4169455736108399E-005   4.3295934970868086E-007
   9.2750000000000004        2.4117241582140526E-005   4.3440132546139501E-007
   9.2799999999999994        2.4065244036287245E-005   4.3591980826461076E-007
   9.2850000000000001        2.4013456323147907E-005   4.3751210546730788E-007
   9.2900000000000009        2.3961871667321954E-005   4.3917552441836112E-007
   9.2949999999999999        2.3910483293408826E-005   4.4090737246671297E-007
   9.3000000000000007        2.3859284426007902E-005   4.4270495696125512E-007
   9.3049999999999997        2.3808268289718637E-005   4.4456558525093345E-007
   9.3100000000000005        2.3757428109140406E-005   4.4648656468464302E-007
   9.3149999999999995        2.3706757108872662E-005   4.4846520261132295E-007
   9.3200000000000003        2.3656248513514792E-005   4.5049880637986153E-007
   9.3250000000000011        2.3605895547666225E-005   4.5258468333919788E-007
   9.3300000000000001        2.3555691435926391E-005   4.5472012820589616E-007
   9.3350000000000009        2.3505629402894681E-005   4.5689929665585741E-007
   9.3399999999999999        2.3455702673170536E-005   4.5910909956662740E-007
   9.3450000000000006        2.3405904471353344E-005   4.6133542904437417E-007
   9.3499999999999996        2.3356228022042570E-005   4.6356417719531316E-007
   9.3550000000000004        2.3306667262335443E-005   4.6578052362777553E-007
   9.3599999999999994        2.3257220739168637E-005   4.6796503811076398E-007
   9.3650000000000002        2.3207888834231158E-005   4.7009645566083511E-007
   9.3700000000000010        2.3158671933921488E-005   4.7215350658516764E-007
   9.3750000000000000        2.3109570424638106E-005   4.7411492119088614E-007
   9.3800000000000008        2.3060584692779446E-005   4.7595942978517951E-007
   9.3849999999999998        2.3011715124744002E-005   4.7766576267516890E-007
   9.3900000000000006        2.2962962106930208E-005   4.7921265016803984E-007
   9.3949999999999996        2.2914326025736560E-005   4.8057882257091349E-007
   9.4000000000000004        2.2865807267561489E-005   4.8174301019098553E-007
   9.4049999999999994        2.2817406218803507E-005   4.8268394333535341E-007
   9.4100000000000001        2.2769123265861014E-005   4.8338035231123991E-007
   9.4150000000000009        2.2720958795132508E-005   4.8381096742575264E-007
   9.4199999999999999        2.2672913193016471E-005   4.8395451898605341E-007
   9.4250000000000007        2.2624986845911326E-005   4.8378973729933114E-007
   9.4299999999999997        2.2577180140215581E-005   4.8329593005581899E-007
   9.4350000000000005        2.2529493462327658E-005   4.8246894125073269E-007
   9.4399999999999995        2.2481927198646061E-005   4.8132319237114465E-007
   9.4450000000000003        2.2434481735569217E-005   4.7987409225922246E-007
   9.4500000000000011        2.2387157459505962E-005   4.7813704974670841E-007
   9.4550000000000001        2.2339954805503807E-005   4.7612742502673431E-007
   9.4600000000000009        2.2292874369555179E-005   4.7386041734740009E-007
   9.4649999999999999        2.2245916780897167E-005   4.7135119271227702E-007
   9.4700000000000006        2.2199082668766793E-005   4.6861491712487538E-007
   9.4749999999999996        2.2152372662401156E-005   4.6566675658874947E-007
   9.4800000000000004        2.2105787391037248E-005   4.6252187710744006E-007
   9.4849999999999994        2.2059327483912177E-005   4.5919544468449810E-007
   9.4900000000000002        2.2012993570262958E-005   4.5570262532343723E-007
   9.4950000000000010        2.1966786279326671E-005   4.5205858502780162E-007
   9.5000000000000000        2.1920706240340376E-005   4.4827848980116253E-007
   9.5050000000000008        2.1874754082541104E-005   4.4437750564700989E-007
   9.5099999999999998        2.1828930435165937E-005   4.4037079856893192E-007
   9.5150000000000006        2.1783235927451903E-005   4.3627353457042193E-007
   9.5199999999999996        2.1737671188636081E-005   4.3210087965505798E-007
   9.5250000000000004        2.1692236847955499E-005   4.2786799982635033E-007
   9.5299999999999994        2.1646933534647259E-005   4.2359001246728122E-007
   9.5350000000000001        2.1601761877948353E-005   4.1928104018378094E-007
   9.5400000000000009        2.1556722507095867E-005   4.1495427493018722E-007
   9.5449999999999999        2.1511816051326866E-005   4.1062287288318590E-007
   9.5500000000000007        2.1467043139920865E-005   4.0629999017701972E-007
   9.5549999999999997        2.1422404484357076E-005   4.0199870074624245E-007
   9.5600000000000005        2.1377901049717622E-005   3.9773182492248987E-007
   9.5649999999999995        2.1333533849838017E-005   4.0131665250803567E-007
   9.5700000000000003        2.1289303898553714E-005   4.0659130865229994E-007
   9.5750000000000011        2.1245212209700205E-005   4.1028212643373749E-007
   9.5800000000000001        2.1201259797112987E-005   4.1206964076094711E-007
   9.5850000000000009        2.1157447674627516E-005   4.1163438654252081E-007
   9.5899999999999999        2.1113776856079295E-005   4.0910288655696621E-007
   9.5950000000000006        2.1070248355303780E-005   4.0853145135953355E-007
   9.5999999999999996        2.1026863186136499E-005   4.0493575391924475E-007
   9.6050000000000004        2.0983622362412869E-005   3.9836017083345714E-007
   9.6099999999999994        2.0940526897968418E-005   3.8910579831682958E-007
   9.6150000000000002        2.0897577806638598E-005   3.7747692591239788E-007
   9.6200000000000010        2.0854776102258906E-005   3.6377784316320801E-007
   9.6250000000000000        2.0812122798664835E-005   3.5120514556949799E-007
   9.6300000000000008        2.0769618909691841E-005   3.4876075878088571E-007
   9.6349999999999998        2.0727265449175434E-005   3.4652912573527507E-007
   9.6400000000000006        2.0685063430951060E-005   3.4449357771554266E-007
   9.6449999999999996        2.0643013868854235E-005   3.4263632572914657E-007
   9.6500000000000004        2.0601117776720412E-005   3.4093958078348726E-007
   9.6549999999999994        2.0559374611355375E-005   3.3938711091575243E-007
   9.6600000000000001        2.0517775688682005E-005   3.3797082504591716E-007
   9.6650000000000009        2.0476309672836356E-005   3.3668528388086828E-007
   9.6699999999999999        2.0434965226509621E-005   3.3552504957235470E-007
   9.6750000000000007        2.0393731012392948E-005   3.3448468427208801E-007
   9.6799999999999997        2.0352595693177542E-005   3.3355875013182728E-007
   9.6850000000000005        2.0311547931554552E-005   3.3274180930328750E-007
   9.6899999999999995        2.0270576390215187E-005   3.3202842393822095E-007
   9.6950000000000003        2.0229669731850591E-005   3.3141315618834602E-007
   9.7000000000000011        2.0188816619151959E-005   3.3089056820542176E-007
   9.7050000000000001        2.0148005714810485E-005   3.3045522214114961E-007
   9.7100000000000009        2.0107225681517313E-005   3.3010168014730557E-007
   9.7149999999999999        2.0066465181963652E-005   3.2982450437559109E-007
   9.7200000000000006        2.0025712878840650E-005   3.2961825697776860E-007
   9.7249999999999996        1.9984957434839527E-005   3.2947750010553278E-007
   9.7300000000000004        1.9944187512651403E-005   3.2939679661147096E-007
   9.7349999999999994        1.9903391774967501E-005   3.2937367088955248E-007
   9.7400000000000002        1.9862558884478970E-005   3.2941537668933961E-007
   9.7450000000000010        1.9821677503876997E-005   3.2953116273759644E-007
   9.7500000000000000        1.9780736295852779E-005   3.2973027776111080E-007
   9.7550000000000008        1.9739724614497276E-005   3.3002127908687257E-007
   9.7599999999999998        1.9698645479657019E-005   3.3039905828631240E-007
   9.7650000000000006        1.9657514439086262E-005   3.3084597902313702E-007
   9.7699999999999996        1.9616347503830297E-005   3.3134394167000958E-007
   9.7750000000000004        1.9575160684934367E-005   3.3187484659965758E-007
   9.7799999999999994        1.9533969993443776E-005   3.3242059418473740E-007
   9.7850000000000001        1.9492791440403738E-005   3.3296308479799011E-007
   9.7900000000000009        1.9451641036859547E-005   3.3348421881207208E-007
   9.7949999999999999        1.9410534793856479E-005   3.3396589659971082E-007
   9.8000000000000007        1.9369488722439780E-005   3.3439001853356948E-007
   9.8049999999999997        1.9328518833654738E-005   3.3473848498637219E-007
   9.8100000000000005        1.9287641138546598E-005   3.3499319633078210E-007
   9.8149999999999995        1.9246871648160647E-005   3.3513605293952333E-007
   9.8200000000000003        1.9206226373542130E-005   3.3514895518526580E-007
   9.8250000000000011        1.9165721325736321E-005   3.3501380344072009E-007
   9.8300000000000001        1.9125372515788507E-005   3.3471249807858324E-007
   9.8350000000000009        1.9085195954743925E-005   3.3422716850064178E-007
   9.8399999999999999        1.9045207653647866E-005   3.3354449442269242E-007
   9.8450000000000006        1.9005423623545573E-005   3.3265533978091196E-007
   9.8499999999999996        1.8965859875482350E-005   3.3155072416040507E-007
   9.8550000000000004        1.8926532420503411E-005   3.3022166714625608E-007
   9.8599999999999994        1.8887453405290926E-005   3.2866305268669738E-007
   9.8650000000000002        1.8848617106478880E-005   3.2688763477805061E-007
   9.8700000000000010        1.8810012638772662E-005   3.2491332934531206E-007
   9.8750000000000000        1.8771629116373163E-005   3.2547856694478485E-007
   9.8800000000000008        1.8733455653481253E-005   3.2811657446234750E-007
   9.8849999999999998        1.8695481364297834E-005   3.3065389222023544E-007
   9.8900000000000006        1.8657695363023771E-005   3.3307602823826879E-007
   9.8949999999999996        1.8620086763859973E-005   3.3536849053625406E-007
   9.9000000000000004        1.8582644681007308E-005   3.3751678713395377E-007
   9.9049999999999994        1.8545358228666690E-005   3.3950642605118123E-007
   9.9100000000000001        1.8508216521038959E-005   3.4132291530773959E-007
   9.9150000000000009        1.8471208672325025E-005   3.4295176292341845E-007
   9.9199999999999999        1.8434323796725791E-005   3.4437847691797354E-007
   9.9250000000000007        1.8397551008442111E-005   3.4558856531126560E-007
   9.9299999999999997        1.8360879421674900E-005   3.4656753612302325E-007
   9.9350000000000005        1.8324298150625017E-005   3.4730089737309707E-007
   9.9399999999999995        1.8287796309493378E-005   3.4777415922175264E-007
   9.9450000000000003        1.8251363012480836E-005   3.4798260779986338E-007
   9.9500000000000011        1.8214987373788296E-005   3.4795374429392109E-007
   9.9550000000000001        1.8178658507616651E-005   3.4771616160885209E-007
   9.9600000000000009        1.8142365540097903E-005   3.4728901677144120E-007
   9.9649999999999999        1.8106101794795418E-005   3.4668635757782466E-007
   9.9700000000000006        1.8069870953778603E-005   3.4591187331803601E-007
   9.9749999999999996        1.8033678268838316E-005   3.4496768356062724E-007
   9.9800000000000004        1.7997528991765333E-005   3.4385590787429262E-007
   9.9849999999999994        1.7961428374350518E-005   3.4257866582758413E-007
   9.9900000000000002        1.7925381668384663E-005   3.4113807698916217E-007
   9.9950000000000010        1.7889394125658610E-005   3.3953626092760920E-007
   10.000000000000000        1.7853470997963196E-005   3.3777533721158901E-007

